Visualizing Streaming Text Data with Dynamic Maps

The many endless rivers of text now available present a serious challenge in the task of gleaning, analyzing and discovering useful information. In this paper, we describe a methodology for visualizing text streams in real time. The approach automatically groups similar messages into "countries," with keyword summaries, using semantic analysis, graph clustering and map generation techniques. It handles the need for visual stability across time by dynamic graph layout and Procrustes projection techniques, enhanced with a novel stable component packing algorithm. The result provides a continuous, succinct view of evolving topics of interest. It can be used in passive mode for overviews and situational awareness, or as an interactive data exploration tool. To make these ideas concrete, we describe their application to an online service called TwitterScope.

==> DATA/SMALL_POLYMINOS/0.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{829.093237,230.730929},{861.092917,255.530609}],Rectangle[{823.419077,280.730929},{862.767077,305.530609}],Rectangle[{844.419077,312.730929},{883.767077,337.530609}],Rectangle[{771.419077,311.730929},{810.767077,336.530609}],Rectangle[{768.419077,280.730929},{807.767077,305.530609}],Rectangle[{782.419077,249.730929},{821.767077,274.530609}],Rectangle[{869.419077,237.730929},{908.767077,262.530609}],Rectangle[{764.419077,342.730929},{803.767077,367.530609}],Rectangle[{895.419077,268.730929},{934.767077,293.530609}],Rectangle[{904.419077,299.730929},{943.767077,324.530609}],Rectangle[{811.419077,365.730929},{850.767077,390.530609}],Rectangle[{897.419077,330.730929},{936.767077,355.530609}],Rectangle[{858.419077,361.730929},{897.767077,386.530609}]},{GrayLevel[0.3,0.6],Line[{{845.093077,243.130769},{843.093077,293.130769}}],Line[{{845.093077,243.130769},{864.093077,325.130769}}],Line[{{845.093077,243.130769},{791.093077,324.130769}}],Line[{{845.093077,243.130769},{788.093077,293.130769}}],Line[{{845.093077,243.130769},{802.093077,262.130769}}],Line[{{845.093077,243.130769},{889.093077,250.130769}}],Line[{{845.093077,243.130769},{784.093077,355.130769}}],Line[{{845.093077,243.130769},{915.093077,281.130769}}],Line[{{845.093077,243.130769},{924.093077,312.130769}}],Line[{{845.093077,243.130769},{831.093077,378.130769}}],Line[{{845.093077,243.130769},{917.093077,343.130769}}],Line[{{845.093077,243.130769},{878.093077,374.130769}}],Line[{{843.093077,293.130769},{864.093077,325.130769}}],Line[{{843.093077,293.130769},{878.093077,374.130769}}],Line[{{864.093077,325.130769},{878.093077,374.130769}}],Line[{{791.093077,324.130769},{843.093077,293.130769}}],Line[{{791.093077,324.130769},{864.093077,325.130769}}],Line[{{791.093077,324.130769},{788.093077,293.130769}}],Line[{{791.093077,324.130769},{802.093077,262.130769}}],Line[{{791.093077,324.130769},{889.093077,250.130769}}],Line[{{791.093077,324.130769},{784.093077,355.130769}}],Line[{{791.093077,324.130769},{915.093077,281.130769}}],Line[{{791.093077,324.130769},{924.093077,312.130769}}],Line[{{791.093077,324.130769},{831.093077,378.130769}}],Line[{{791.093077,324.130769},{917.093077,343.130769}}],Line[{{791.093077,324.130769},{878.093077,374.130769}}],Line[{{788.093077,293.130769},{843.093077,293.130769}}],Line[{{788.093077,293.130769},{864.093077,325.130769}}],Line[{{788.093077,293.130769},{802.093077,262.130769}}],Line[{{788.093077,293.130769},{889.093077,250.130769}}],Line[{{788.093077,293.130769},{784.093077,355.130769}}],Line[{{788.093077,293.130769},{915.093077,281.130769}}],Line[{{788.093077,293.130769},{924.093077,312.130769}}],Line[{{788.093077,293.130769},{831.093077,378.130769}}],Line[{{788.093077,293.130769},{917.093077,343.130769}}],Line[{{788.093077,293.130769},{878.093077,374.130769}}],Line[{{802.093077,262.130769},{843.093077,293.130769}}],Line[{{802.093077,262.130769},{864.093077,325.130769}}],Line[{{802.093077,262.130769},{889.093077,250.130769}}],Line[{{802.093077,262.130769},{784.093077,355.130769}}],Line[{{802.093077,262.130769},{915.093077,281.130769}}],Line[{{802.093077,262.130769},{924.093077,312.130769}}],Line[{{802.093077,262.130769},{831.093077,378.130769}}],Line[{{802.093077,262.130769},{917.093077,343.130769}}],Line[{{802.093077,262.130769},{878.093077,374.130769}}],Line[{{889.093077,250.130769},{843.093077,293.130769}}],Line[{{889.093077,250.130769},{864.093077,325.130769}}],Line[{{889.093077,250.130769},{784.093077,355.130769}}],Line[{{889.093077,250.130769},{915.093077,281.130769}}],Line[{{889.093077,250.130769},{924.093077,312.130769}}],Line[{{889.093077,250.130769},{831.093077,378.130769}}],Line[{{889.093077,250.130769},{917.093077,343.130769}}],Line[{{889.093077,250.130769},{878.093077,374.130769}}],Line[{{784.093077,355.130769},{843.093077,293.130769}}],Line[{{784.093077,355.130769},{864.093077,325.130769}}],Line[{{784.093077,355.130769},{915.093077,281.130769}}],Line[{{784.093077,355.130769},{924.093077,312.130769}}],Line[{{784.093077,355.130769},{831.093077,378.130769}}],Line[{{784.093077,355.130769},{917.093077,343.130769}}],Line[{{784.093077,355.130769},{878.093077,374.130769}}],Line[{{915.093077,281.130769},{843.093077,293.130769}}],Line[{{915.093077,281.130769},{864.093077,325.130769}}],Line[{{915.093077,281.130769},{924.093077,312.130769}}],Line[{{915.093077,281.130769},{831.093077,378.130769}}],Line[{{915.093077,281.130769},{917.093077,343.130769}}],Line[{{915.093077,281.130769},{878.093077,374.130769}}],Line[{{924.093077,312.130769},{843.093077,293.130769}}],Line[{{924.093077,312.130769},{864.093077,325.130769}}],Line[{{924.093077,312.130769},{831.093077,378.130769}}],Line[{{924.093077,312.130769},{917.093077,343.130769}}],Line[{{924.093077,312.130769},{878.093077,374.130769}}],Line[{{831.093077,378.130769},{843.093077,293.130769}}],Line[{{831.093077,378.130769},{864.093077,325.130769}}],Line[{{831.093077,378.130769},{917.093077,343.130769}}],Line[{{831.093077,378.130769},{878.093077,374.130769}}],Line[{{917.093077,343.130769},{843.093077,293.130769}}],Line[{{917.093077,343.130769},{864.093077,325.130769}}],Line[{{917.093077,343.130769},{878.093077,374.130769}}]},{Black,PointSize[0.01],Point[{845.093077,243.130769}],Point[{843.093077,293.130769}],Point[{864.093077,325.130769}],Point[{791.093077,324.130769}],Point[{788.093077,293.130769}],Point[{802.093077,262.130769}],Point[{889.093077,250.130769}],Point[{784.093077,355.130769}],Point[{915.093077,281.130769}],Point[{924.093077,312.130769}],Point[{831.093077,378.130769}],Point[{917.093077,343.130769}],Point[{878.093077,374.130769}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{760.357330,275.410147},{768.480824,283.533641}],Rectangle[{760.357330,283.533641},{768.480824,291.657135}],Rectangle[{760.357330,291.657135},{768.480824,299.780629}],Rectangle[{760.357330,299.780629},{768.480824,307.904123}],Rectangle[{760.357330,340.398099},{768.480824,348.521593}],Rectangle[{760.357330,348.521593},{768.480824,356.645088}],Rectangle[{760.357330,356.645088},{768.480824,364.768582}],Rectangle[{760.357330,364.768582},{768.480824,372.892076}],Rectangle[{768.480824,275.410147},{776.604318,283.533641}],Rectangle[{768.480824,283.533641},{776.604318,291.657135}],Rectangle[{768.480824,291.657135},{776.604318,299.780629}],Rectangle[{768.480824,299.780629},{776.604318,307.904123}],Rectangle[{768.480824,307.904123},{776.604318,316.027617}],Rectangle[{768.480824,316.027617},{776.604318,324.151111}],Rectangle[{768.480824,324.151111},{776.604318,332.274605}],Rectangle[{768.480824,332.274605},{776.604318,340.398099}],Rectangle[{768.480824,340.398099},{776.604318,348.521593}],Rectangle[{768.480824,348.521593},{776.604318,356.645088}],Rectangle[{768.480824,356.645088},{776.604318,364.768582}],Rectangle[{768.480824,364.768582},{776.604318,372.892076}],Rectangle[{776.604318,242.916170},{784.727812,251.039664}],Rectangle[{776.604318,251.039664},{784.727812,259.163158}],Rectangle[{776.604318,259.163158},{784.727812,267.286652}],Rectangle[{776.604318,267.286652},{784.727812,275.410147}],Rectangle[{776.604318,275.410147},{784.727812,283.533641}],Rectangle[{776.604318,283.533641},{784.727812,291.657135}],Rectangle[{776.604318,291.657135},{784.727812,299.780629}],Rectangle[{776.604318,299.780629},{784.727812,307.904123}],Rectangle[{776.604318,307.904123},{784.727812,316.027617}],Rectangle[{776.604318,316.027617},{784.727812,324.151111}],Rectangle[{776.604318,324.151111},{784.727812,332.274605}],Rectangle[{776.604318,332.274605},{784.727812,340.398099}],Rectangle[{776.604318,340.398099},{784.727812,348.521593}],Rectangle[{776.604318,348.521593},{784.727812,356.645088}],Rectangle[{776.604318,356.645088},{784.727812,364.768582}],Rectangle[{776.604318,364.768582},{784.727812,372.892076}],Rectangle[{784.727812,242.916170},{792.851306,251.039664}],Rectangle[{784.727812,251.039664},{792.851306,259.163158}],Rectangle[{784.727812,259.163158},{792.851306,267.286652}],Rectangle[{784.727812,267.286652},{792.851306,275.410147}],Rectangle[{784.727812,275.410147},{792.851306,283.533641}],Rectangle[{784.727812,283.533641},{792.851306,291.657135}],Rectangle[{784.727812,291.657135},{792.851306,299.780629}],Rectangle[{784.727812,299.780629},{792.851306,307.904123}],Rectangle[{784.727812,307.904123},{792.851306,316.027617}],Rectangle[{784.727812,316.027617},{792.851306,324.151111}],Rectangle[{784.727812,324.151111},{792.851306,332.274605}],Rectangle[{784.727812,332.274605},{792.851306,340.398099}],Rectangle[{784.727812,340.398099},{792.851306,348.521593}],Rectangle[{784.727812,348.521593},{792.851306,356.645088}],Rectangle[{784.727812,356.645088},{792.851306,364.768582}],Rectangle[{784.727812,364.768582},{792.851306,372.892076}],Rectangle[{792.851306,242.916170},{800.974800,251.039664}],Rectangle[{792.851306,251.039664},{800.974800,259.163158}],Rectangle[{792.851306,259.163158},{800.974800,267.286652}],Rectangle[{792.851306,267.286652},{800.974800,275.410147}],Rectangle[{792.851306,275.410147},{800.974800,283.533641}],Rectangle[{792.851306,283.533641},{800.974800,291.657135}],Rectangle[{792.851306,291.657135},{800.974800,299.780629}],Rectangle[{792.851306,299.780629},{800.974800,307.904123}],Rectangle[{792.851306,307.904123},{800.974800,316.027617}],Rectangle[{792.851306,316.027617},{800.974800,324.151111}],Rectangle[{792.851306,324.151111},{800.974800,332.274605}],Rectangle[{792.851306,332.274605},{800.974800,340.398099}],Rectangle[{792.851306,340.398099},{800.974800,348.521593}],Rectangle[{792.851306,348.521593},{800.974800,356.645088}],Rectangle[{792.851306,356.645088},{800.974800,364.768582}],Rectangle[{792.851306,364.768582},{800.974800,372.892076}],Rectangle[{800.974800,242.916170},{809.098295,251.039664}],Rectangle[{800.974800,251.039664},{809.098295,259.163158}],Rectangle[{800.974800,259.163158},{809.098295,267.286652}],Rectangle[{800.974800,267.286652},{809.098295,275.410147}],Rectangle[{800.974800,275.410147},{809.098295,283.533641}],Rectangle[{800.974800,283.533641},{809.098295,291.657135}],Rectangle[{800.974800,291.657135},{809.098295,299.780629}],Rectangle[{800.974800,299.780629},{809.098295,307.904123}],Rectangle[{800.974800,307.904123},{809.098295,316.027617}],Rectangle[{800.974800,316.027617},{809.098295,324.151111}],Rectangle[{800.974800,324.151111},{809.098295,332.274605}],Rectangle[{800.974800,332.274605},{809.098295,340.398099}],Rectangle[{800.974800,340.398099},{809.098295,348.521593}],Rectangle[{800.974800,348.521593},{809.098295,356.645088}],Rectangle[{800.974800,356.645088},{809.098295,364.768582}],Rectangle[{800.974800,364.768582},{809.098295,372.892076}],Rectangle[{809.098295,242.916170},{817.221789,251.039664}],Rectangle[{809.098295,251.039664},{817.221789,259.163158}],Rectangle[{809.098295,259.163158},{817.221789,267.286652}],Rectangle[{809.098295,267.286652},{817.221789,275.410147}],Rectangle[{809.098295,275.410147},{817.221789,283.533641}],Rectangle[{809.098295,283.533641},{817.221789,291.657135}],Rectangle[{809.098295,291.657135},{817.221789,299.780629}],Rectangle[{809.098295,299.780629},{817.221789,307.904123}],Rectangle[{809.098295,307.904123},{817.221789,316.027617}],Rectangle[{809.098295,316.027617},{817.221789,324.151111}],Rectangle[{809.098295,324.151111},{817.221789,332.274605}],Rectangle[{809.098295,332.274605},{817.221789,340.398099}],Rectangle[{809.098295,340.398099},{817.221789,348.521593}],Rectangle[{809.098295,348.521593},{817.221789,356.645088}],Rectangle[{809.098295,356.645088},{817.221789,364.768582}],Rectangle[{809.098295,364.768582},{817.221789,372.892076}],Rectangle[{809.098295,372.892076},{817.221789,381.015570}],Rectangle[{809.098295,381.015570},{817.221789,389.139064}],Rectangle[{809.098295,389.139064},{817.221789,397.262558}],Rectangle[{817.221789,242.916170},{825.345283,251.039664}],Rectangle[{817.221789,251.039664},{825.345283,259.163158}],Rectangle[{817.221789,259.163158},{825.345283,267.286652}],Rectangle[{817.221789,267.286652},{825.345283,275.410147}],Rectangle[{817.221789,275.410147},{825.345283,283.533641}],Rectangle[{817.221789,283.533641},{825.345283,291.657135}],Rectangle[{817.221789,291.657135},{825.345283,299.780629}],Rectangle[{817.221789,299.780629},{825.345283,307.904123}],Rectangle[{817.221789,307.904123},{825.345283,316.027617}],Rectangle[{817.221789,316.027617},{825.345283,324.151111}],Rectangle[{817.221789,324.151111},{825.345283,332.274605}],Rectangle[{817.221789,332.274605},{825.345283,340.398099}],Rectangle[{817.221789,340.398099},{825.345283,348.521593}],Rectangle[{817.221789,348.521593},{825.345283,356.645088}],Rectangle[{817.221789,356.645088},{825.345283,364.768582}],Rectangle[{817.221789,364.768582},{825.345283,372.892076}],Rectangle[{817.221789,372.892076},{825.345283,381.015570}],Rectangle[{817.221789,381.015570},{825.345283,389.139064}],Rectangle[{817.221789,389.139064},{825.345283,397.262558}],Rectangle[{825.345283,226.669182},{833.468777,234.792676}],Rectangle[{825.345283,234.792676},{833.468777,242.916170}],Rectangle[{825.345283,242.916170},{833.468777,251.039664}],Rectangle[{825.345283,251.039664},{833.468777,259.163158}],Rectangle[{825.345283,259.163158},{833.468777,267.286652}],Rectangle[{825.345283,267.286652},{833.468777,275.410147}],Rectangle[{825.345283,275.410147},{833.468777,283.533641}],Rectangle[{825.345283,283.533641},{833.468777,291.657135}],Rectangle[{825.345283,291.657135},{833.468777,299.780629}],Rectangle[{825.345283,299.780629},{833.468777,307.904123}],Rectangle[{825.345283,307.904123},{833.468777,316.027617}],Rectangle[{825.345283,316.027617},{833.468777,324.151111}],Rectangle[{825.345283,324.151111},{833.468777,332.274605}],Rectangle[{825.345283,332.274605},{833.468777,340.398099}],Rectangle[{825.345283,340.398099},{833.468777,348.521593}],Rectangle[{825.345283,348.521593},{833.468777,356.645088}],Rectangle[{825.345283,356.645088},{833.468777,364.768582}],Rectangle[{825.345283,364.768582},{833.468777,372.892076}],Rectangle[{825.345283,372.892076},{833.468777,381.015570}],Rectangle[{825.345283,381.015570},{833.468777,389.139064}],Rectangle[{825.345283,389.139064},{833.468777,397.262558}],Rectangle[{833.468777,226.669182},{841.592271,234.792676}],Rectangle[{833.468777,234.792676},{841.592271,242.916170}],Rectangle[{833.468777,242.916170},{841.592271,251.039664}],Rectangle[{833.468777,251.039664},{841.592271,259.163158}],Rectangle[{833.468777,259.163158},{841.592271,267.286652}],Rectangle[{833.468777,267.286652},{841.592271,275.410147}],Rectangle[{833.468777,275.410147},{841.592271,283.533641}],Rectangle[{833.468777,283.533641},{841.592271,291.657135}],Rectangle[{833.468777,291.657135},{841.592271,299.780629}],Rectangle[{833.468777,299.780629},{841.592271,307.904123}],Rectangle[{833.468777,307.904123},{841.592271,316.027617}],Rectangle[{833.468777,316.027617},{841.592271,324.151111}],Rectangle[{833.468777,324.151111},{841.592271,332.274605}],Rectangle[{833.468777,332.274605},{841.592271,340.398099}],Rectangle[{833.468777,340.398099},{841.592271,348.521593}],Rectangle[{833.468777,348.521593},{841.592271,356.645088}],Rectangle[{833.468777,356.645088},{841.592271,364.768582}],Rectangle[{833.468777,364.768582},{841.592271,372.892076}],Rectangle[{833.468777,372.892076},{841.592271,381.015570}],Rectangle[{833.468777,381.015570},{841.592271,389.139064}],Rectangle[{833.468777,389.139064},{841.592271,397.262558}],Rectangle[{841.592271,226.669182},{849.715765,234.792676}],Rectangle[{841.592271,234.792676},{849.715765,242.916170}],Rectangle[{841.592271,242.916170},{849.715765,251.039664}],Rectangle[{841.592271,251.039664},{849.715765,259.163158}],Rectangle[{841.592271,259.163158},{849.715765,267.286652}],Rectangle[{841.592271,267.286652},{849.715765,275.410147}],Rectangle[{841.592271,275.410147},{849.715765,283.533641}],Rectangle[{841.592271,283.533641},{849.715765,291.657135}],Rectangle[{841.592271,291.657135},{849.715765,299.780629}],Rectangle[{841.592271,299.780629},{849.715765,307.904123}],Rectangle[{841.592271,307.904123},{849.715765,316.027617}],Rectangle[{841.592271,316.027617},{849.715765,324.151111}],Rectangle[{841.592271,324.151111},{849.715765,332.274605}],Rectangle[{841.592271,332.274605},{849.715765,340.398099}],Rectangle[{841.592271,340.398099},{849.715765,348.521593}],Rectangle[{841.592271,348.521593},{849.715765,356.645088}],Rectangle[{841.592271,356.645088},{849.715765,364.768582}],Rectangle[{841.592271,364.768582},{849.715765,372.892076}],Rectangle[{841.592271,372.892076},{849.715765,381.015570}],Rectangle[{841.592271,381.015570},{849.715765,389.139064}],Rectangle[{841.592271,389.139064},{849.715765,397.262558}],Rectangle[{849.715765,226.669182},{857.839259,234.792676}],Rectangle[{849.715765,234.792676},{857.839259,242.916170}],Rectangle[{849.715765,242.916170},{857.839259,251.039664}],Rectangle[{849.715765,251.039664},{857.839259,259.163158}],Rectangle[{849.715765,259.163158},{857.839259,267.286652}],Rectangle[{849.715765,267.286652},{857.839259,275.410147}],Rectangle[{849.715765,275.410147},{857.839259,283.533641}],Rectangle[{849.715765,283.533641},{857.839259,291.657135}],Rectangle[{849.715765,291.657135},{857.839259,299.780629}],Rectangle[{849.715765,299.780629},{857.839259,307.904123}],Rectangle[{849.715765,307.904123},{857.839259,316.027617}],Rectangle[{849.715765,316.027617},{857.839259,324.151111}],Rectangle[{849.715765,324.151111},{857.839259,332.274605}],Rectangle[{849.715765,332.274605},{857.839259,340.398099}],Rectangle[{849.715765,340.398099},{857.839259,348.521593}],Rectangle[{849.715765,348.521593},{857.839259,356.645088}],Rectangle[{849.715765,356.645088},{857.839259,364.768582}],Rectangle[{849.715765,364.768582},{857.839259,372.892076}],Rectangle[{849.715765,372.892076},{857.839259,381.015570}],Rectangle[{849.715765,381.015570},{857.839259,389.139064}],Rectangle[{849.715765,389.139064},{857.839259,397.262558}],Rectangle[{857.839259,226.669182},{865.962753,234.792676}],Rectangle[{857.839259,234.792676},{865.962753,242.916170}],Rectangle[{857.839259,242.916170},{865.962753,251.039664}],Rectangle[{857.839259,251.039664},{865.962753,259.163158}],Rectangle[{857.839259,259.163158},{865.962753,267.286652}],Rectangle[{857.839259,267.286652},{865.962753,275.410147}],Rectangle[{857.839259,275.410147},{865.962753,283.533641}],Rectangle[{857.839259,283.533641},{865.962753,291.657135}],Rectangle[{857.839259,291.657135},{865.962753,299.780629}],Rectangle[{857.839259,299.780629},{865.962753,307.904123}],Rectangle[{857.839259,307.904123},{865.962753,316.027617}],Rectangle[{857.839259,316.027617},{865.962753,324.151111}],Rectangle[{857.839259,324.151111},{865.962753,332.274605}],Rectangle[{857.839259,332.274605},{865.962753,340.398099}],Rectangle[{857.839259,340.398099},{865.962753,348.521593}],Rectangle[{857.839259,348.521593},{865.962753,356.645088}],Rectangle[{857.839259,356.645088},{865.962753,364.768582}],Rectangle[{857.839259,364.768582},{865.962753,372.892076}],Rectangle[{857.839259,372.892076},{865.962753,381.015570}],Rectangle[{857.839259,381.015570},{865.962753,389.139064}],Rectangle[{865.962753,234.792676},{874.086247,242.916170}],Rectangle[{865.962753,242.916170},{874.086247,251.039664}],Rectangle[{865.962753,251.039664},{874.086247,259.163158}],Rectangle[{865.962753,259.163158},{874.086247,267.286652}],Rectangle[{865.962753,267.286652},{874.086247,275.410147}],Rectangle[{865.962753,275.410147},{874.086247,283.533641}],Rectangle[{865.962753,283.533641},{874.086247,291.657135}],Rectangle[{865.962753,291.657135},{874.086247,299.780629}],Rectangle[{865.962753,299.780629},{874.086247,307.904123}],Rectangle[{865.962753,307.904123},{874.086247,316.027617}],Rectangle[{865.962753,316.027617},{874.086247,324.151111}],Rectangle[{865.962753,324.151111},{874.086247,332.274605}],Rectangle[{865.962753,332.274605},{874.086247,340.398099}],Rectangle[{865.962753,340.398099},{874.086247,348.521593}],Rectangle[{865.962753,348.521593},{874.086247,356.645088}],Rectangle[{865.962753,356.645088},{874.086247,364.768582}],Rectangle[{865.962753,364.768582},{874.086247,372.892076}],Rectangle[{865.962753,372.892076},{874.086247,381.015570}],Rectangle[{865.962753,381.015570},{874.086247,389.139064}],Rectangle[{874.086247,234.792676},{882.209741,242.916170}],Rectangle[{874.086247,242.916170},{882.209741,251.039664}],Rectangle[{874.086247,251.039664},{882.209741,259.163158}],Rectangle[{874.086247,259.163158},{882.209741,267.286652}],Rectangle[{874.086247,267.286652},{882.209741,275.410147}],Rectangle[{874.086247,275.410147},{882.209741,283.533641}],Rectangle[{874.086247,283.533641},{882.209741,291.657135}],Rectangle[{874.086247,291.657135},{882.209741,299.780629}],Rectangle[{874.086247,299.780629},{882.209741,307.904123}],Rectangle[{874.086247,307.904123},{882.209741,316.027617}],Rectangle[{874.086247,316.027617},{882.209741,324.151111}],Rectangle[{874.086247,324.151111},{882.209741,332.274605}],Rectangle[{874.086247,332.274605},{882.209741,340.398099}],Rectangle[{874.086247,340.398099},{882.209741,348.521593}],Rectangle[{874.086247,348.521593},{882.209741,356.645088}],Rectangle[{874.086247,356.645088},{882.209741,364.768582}],Rectangle[{874.086247,364.768582},{882.209741,372.892076}],Rectangle[{874.086247,372.892076},{882.209741,381.015570}],Rectangle[{874.086247,381.015570},{882.209741,389.139064}],Rectangle[{882.209741,234.792676},{890.333236,242.916170}],Rectangle[{882.209741,242.916170},{890.333236,251.039664}],Rectangle[{882.209741,251.039664},{890.333236,259.163158}],Rectangle[{882.209741,259.163158},{890.333236,267.286652}],Rectangle[{882.209741,267.286652},{890.333236,275.410147}],Rectangle[{882.209741,275.410147},{890.333236,283.533641}],Rectangle[{882.209741,283.533641},{890.333236,291.657135}],Rectangle[{882.209741,291.657135},{890.333236,299.780629}],Rectangle[{882.209741,299.780629},{890.333236,307.904123}],Rectangle[{882.209741,307.904123},{890.333236,316.027617}],Rectangle[{882.209741,316.027617},{890.333236,324.151111}],Rectangle[{882.209741,324.151111},{890.333236,332.274605}],Rectangle[{882.209741,332.274605},{890.333236,340.398099}],Rectangle[{882.209741,340.398099},{890.333236,348.521593}],Rectangle[{882.209741,348.521593},{890.333236,356.645088}],Rectangle[{882.209741,356.645088},{890.333236,364.768582}],Rectangle[{882.209741,364.768582},{890.333236,372.892076}],Rectangle[{882.209741,372.892076},{890.333236,381.015570}],Rectangle[{882.209741,381.015570},{890.333236,389.139064}],Rectangle[{890.333236,234.792676},{898.456730,242.916170}],Rectangle[{890.333236,242.916170},{898.456730,251.039664}],Rectangle[{890.333236,251.039664},{898.456730,259.163158}],Rectangle[{890.333236,259.163158},{898.456730,267.286652}],Rectangle[{890.333236,267.286652},{898.456730,275.410147}],Rectangle[{890.333236,275.410147},{898.456730,283.533641}],Rectangle[{890.333236,283.533641},{898.456730,291.657135}],Rectangle[{890.333236,291.657135},{898.456730,299.780629}],Rectangle[{890.333236,299.780629},{898.456730,307.904123}],Rectangle[{890.333236,307.904123},{898.456730,316.027617}],Rectangle[{890.333236,316.027617},{898.456730,324.151111}],Rectangle[{890.333236,324.151111},{898.456730,332.274605}],Rectangle[{890.333236,332.274605},{898.456730,340.398099}],Rectangle[{890.333236,340.398099},{898.456730,348.521593}],Rectangle[{890.333236,348.521593},{898.456730,356.645088}],Rectangle[{890.333236,356.645088},{898.456730,364.768582}],Rectangle[{890.333236,364.768582},{898.456730,372.892076}],Rectangle[{890.333236,372.892076},{898.456730,381.015570}],Rectangle[{890.333236,381.015570},{898.456730,389.139064}],Rectangle[{898.456730,234.792676},{906.580224,242.916170}],Rectangle[{898.456730,242.916170},{906.580224,251.039664}],Rectangle[{898.456730,251.039664},{906.580224,259.163158}],Rectangle[{898.456730,259.163158},{906.580224,267.286652}],Rectangle[{898.456730,267.286652},{906.580224,275.410147}],Rectangle[{898.456730,275.410147},{906.580224,283.533641}],Rectangle[{898.456730,283.533641},{906.580224,291.657135}],Rectangle[{898.456730,291.657135},{906.580224,299.780629}],Rectangle[{898.456730,299.780629},{906.580224,307.904123}],Rectangle[{898.456730,307.904123},{906.580224,316.027617}],Rectangle[{898.456730,316.027617},{906.580224,324.151111}],Rectangle[{898.456730,324.151111},{906.580224,332.274605}],Rectangle[{898.456730,332.274605},{906.580224,340.398099}],Rectangle[{898.456730,340.398099},{906.580224,348.521593}],Rectangle[{898.456730,348.521593},{906.580224,356.645088}],Rectangle[{906.580224,234.792676},{914.703718,242.916170}],Rectangle[{906.580224,242.916170},{914.703718,251.039664}],Rectangle[{906.580224,251.039664},{914.703718,259.163158}],Rectangle[{906.580224,259.163158},{914.703718,267.286652}],Rectangle[{906.580224,267.286652},{914.703718,275.410147}],Rectangle[{906.580224,275.410147},{914.703718,283.533641}],Rectangle[{906.580224,283.533641},{914.703718,291.657135}],Rectangle[{906.580224,291.657135},{914.703718,299.780629}],Rectangle[{906.580224,299.780629},{914.703718,307.904123}],Rectangle[{906.580224,307.904123},{914.703718,316.027617}],Rectangle[{906.580224,316.027617},{914.703718,324.151111}],Rectangle[{906.580224,324.151111},{914.703718,332.274605}],Rectangle[{906.580224,332.274605},{914.703718,340.398099}],Rectangle[{906.580224,340.398099},{914.703718,348.521593}],Rectangle[{906.580224,348.521593},{914.703718,356.645088}],Rectangle[{914.703718,267.286652},{922.827212,275.410147}],Rectangle[{914.703718,275.410147},{922.827212,283.533641}],Rectangle[{914.703718,283.533641},{922.827212,291.657135}],Rectangle[{914.703718,291.657135},{922.827212,299.780629}],Rectangle[{914.703718,299.780629},{922.827212,307.904123}],Rectangle[{914.703718,307.904123},{922.827212,316.027617}],Rectangle[{914.703718,316.027617},{922.827212,324.151111}],Rectangle[{914.703718,324.151111},{922.827212,332.274605}],Rectangle[{914.703718,332.274605},{922.827212,340.398099}],Rectangle[{914.703718,340.398099},{922.827212,348.521593}],Rectangle[{914.703718,348.521593},{922.827212,356.645088}],Rectangle[{922.827212,267.286652},{930.950706,275.410147}],Rectangle[{922.827212,275.410147},{930.950706,283.533641}],Rectangle[{922.827212,283.533641},{930.950706,291.657135}],Rectangle[{922.827212,291.657135},{930.950706,299.780629}],Rectangle[{922.827212,299.780629},{930.950706,307.904123}],Rectangle[{922.827212,307.904123},{930.950706,316.027617}],Rectangle[{922.827212,316.027617},{930.950706,324.151111}],Rectangle[{922.827212,324.151111},{930.950706,332.274605}],Rectangle[{922.827212,332.274605},{930.950706,340.398099}],Rectangle[{922.827212,340.398099},{930.950706,348.521593}],Rectangle[{922.827212,348.521593},{930.950706,356.645088}],Rectangle[{930.950706,267.286652},{939.074200,275.410147}],Rectangle[{930.950706,275.410147},{939.074200,283.533641}],Rectangle[{930.950706,283.533641},{939.074200,291.657135}],Rectangle[{930.950706,291.657135},{939.074200,299.780629}],Rectangle[{930.950706,299.780629},{939.074200,307.904123}],Rectangle[{930.950706,307.904123},{939.074200,316.027617}],Rectangle[{930.950706,316.027617},{939.074200,324.151111}],Rectangle[{930.950706,324.151111},{939.074200,332.274605}],Rectangle[{930.950706,332.274605},{939.074200,340.398099}],Rectangle[{930.950706,340.398099},{939.074200,348.521593}],Rectangle[{930.950706,348.521593},{939.074200,356.645088}],Rectangle[{939.074200,291.657135},{947.197694,299.780629}],Rectangle[{939.074200,299.780629},{947.197694,307.904123}],Rectangle[{939.074200,307.904123},{947.197694,316.027617}],Rectangle[{939.074200,316.027617},{947.197694,324.151111}],Rectangle[{939.074200,324.151111},{947.197694,332.274605}]},{RGBColor[1,0,0,0],Rectangle[{850.440293,311.219387},{858.563787,319.342881}]},
{RGBColor[1,0,0,0.0],Rectangle[{171.170160,632.625160},{203.169840,657.424840}],Rectangle[{214.496000,632.625160},{253.844000,657.424840}],Rectangle[{183.170160,664.625160},{215.169840,689.424840}],Rectangle[{222.496000,674.625160},{261.844000,699.424840}],Rectangle[{177.496000,601.625160},{216.844000,626.424840}],Rectangle[{271.496000,617.625160},{310.844000,642.424840}],Rectangle[{224.496000,588.625160},{263.844000,613.424840}],Rectangle[{269.496000,648.625160},{308.844000,673.424840}]},{GrayLevel[0.3,0.6],Line[{{187.170000,645.025000},{234.170000,645.025000}}],Line[{{187.170000,645.025000},{199.170000,677.025000}}],Line[{{187.170000,645.025000},{242.170000,687.025000}}],Line[{{187.170000,645.025000},{197.170000,614.025000}}],Line[{{187.170000,645.025000},{291.170000,630.025000}}],Line[{{187.170000,645.025000},{244.170000,601.025000}}],Line[{{187.170000,645.025000},{289.170000,661.025000}}],Line[{{199.170000,677.025000},{234.170000,645.025000}}],Line[{{199.170000,677.025000},{242.170000,687.025000}}],Line[{{199.170000,677.025000},{197.170000,614.025000}}],Line[{{199.170000,677.025000},{291.170000,630.025000}}],Line[{{199.170000,677.025000},{244.170000,601.025000}}],Line[{{199.170000,677.025000},{289.170000,661.025000}}],Line[{{242.170000,687.025000},{234.170000,645.025000}}],Line[{{242.170000,687.025000},{197.170000,614.025000}}],Line[{{242.170000,687.025000},{291.170000,630.025000}}],Line[{{242.170000,687.025000},{244.170000,601.025000}}],Line[{{242.170000,687.025000},{289.170000,661.025000}}],Line[{{197.170000,614.025000},{234.170000,645.025000}}],Line[{{197.170000,614.025000},{291.170000,630.025000}}],Line[{{197.170000,614.025000},{244.170000,601.025000}}],Line[{{197.170000,614.025000},{289.170000,661.025000}}],Line[{{291.170000,630.025000},{234.170000,645.025000}}],Line[{{291.170000,630.025000},{244.170000,601.025000}}],Line[{{291.170000,630.025000},{289.170000,661.025000}}],Line[{{244.170000,601.025000},{234.170000,645.025000}}],Line[{{244.170000,601.025000},{289.170000,661.025000}}],Line[{{289.170000,661.025000},{234.170000,645.025000}}]},{Black,PointSize[0.01],Point[{187.170000,645.025000}],Point[{234.170000,645.025000}],Point[{199.170000,677.025000}],Point[{242.170000,687.025000}],Point[{197.170000,614.025000}],Point[{291.170000,630.025000}],Point[{244.170000,601.025000}],Point[{289.170000,661.025000}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{167.108413,625.180883},{175.231907,633.304378}],Rectangle[{167.108413,633.304378},{175.231907,641.427872}],Rectangle[{167.108413,641.427872},{175.231907,649.551366}],Rectangle[{167.108413,649.551366},{175.231907,657.674860}],Rectangle[{175.231907,600.810401},{183.355401,608.933895}],Rectangle[{175.231907,608.933895},{183.355401,617.057389}],Rectangle[{175.231907,617.057389},{183.355401,625.180883}],Rectangle[{175.231907,625.180883},{183.355401,633.304378}],Rectangle[{175.231907,633.304378},{183.355401,641.427872}],Rectangle[{175.231907,641.427872},{183.355401,649.551366}],Rectangle[{175.231907,649.551366},{183.355401,657.674860}],Rectangle[{175.231907,657.674860},{183.355401,665.798354}],Rectangle[{175.231907,665.798354},{183.355401,673.921848}],Rectangle[{175.231907,673.921848},{183.355401,682.045342}],Rectangle[{175.231907,682.045342},{183.355401,690.168836}],Rectangle[{183.355401,600.810401},{191.478895,608.933895}],Rectangle[{183.355401,608.933895},{191.478895,617.057389}],Rectangle[{183.355401,617.057389},{191.478895,625.180883}],Rectangle[{183.355401,625.180883},{191.478895,633.304378}],Rectangle[{183.355401,633.304378},{191.478895,641.427872}],Rectangle[{183.355401,641.427872},{191.478895,649.551366}],Rectangle[{183.355401,649.551366},{191.478895,657.674860}],Rectangle[{183.355401,657.674860},{191.478895,665.798354}],Rectangle[{183.355401,665.798354},{191.478895,673.921848}],Rectangle[{183.355401,673.921848},{191.478895,682.045342}],Rectangle[{183.355401,682.045342},{191.478895,690.168836}],Rectangle[{191.478895,600.810401},{199.602389,608.933895}],Rectangle[{191.478895,608.933895},{199.602389,617.057389}],Rectangle[{191.478895,617.057389},{199.602389,625.180883}],Rectangle[{191.478895,625.180883},{199.602389,633.304378}],Rectangle[{191.478895,633.304378},{199.602389,641.427872}],Rectangle[{191.478895,641.427872},{199.602389,649.551366}],Rectangle[{191.478895,649.551366},{199.602389,657.674860}],Rectangle[{191.478895,657.674860},{199.602389,665.798354}],Rectangle[{191.478895,665.798354},{199.602389,673.921848}],Rectangle[{191.478895,673.921848},{199.602389,682.045342}],Rectangle[{191.478895,682.045342},{199.602389,690.168836}],Rectangle[{199.602389,600.810401},{207.725883,608.933895}],Rectangle[{199.602389,608.933895},{207.725883,617.057389}],Rectangle[{199.602389,617.057389},{207.725883,625.180883}],Rectangle[{199.602389,625.180883},{207.725883,633.304378}],Rectangle[{199.602389,633.304378},{207.725883,641.427872}],Rectangle[{199.602389,641.427872},{207.725883,649.551366}],Rectangle[{199.602389,649.551366},{207.725883,657.674860}],Rectangle[{199.602389,657.674860},{207.725883,665.798354}],Rectangle[{199.602389,665.798354},{207.725883,673.921848}],Rectangle[{199.602389,673.921848},{207.725883,682.045342}],Rectangle[{199.602389,682.045342},{207.725883,690.168836}],Rectangle[{207.725883,600.810401},{215.849378,608.933895}],Rectangle[{207.725883,608.933895},{215.849378,617.057389}],Rectangle[{207.725883,617.057389},{215.849378,625.180883}],Rectangle[{207.725883,625.180883},{215.849378,633.304378}],Rectangle[{207.725883,633.304378},{215.849378,641.427872}],Rectangle[{207.725883,641.427872},{215.849378,649.551366}],Rectangle[{207.725883,649.551366},{215.849378,657.674860}],Rectangle[{207.725883,657.674860},{215.849378,665.798354}],Rectangle[{207.725883,665.798354},{215.849378,673.921848}],Rectangle[{207.725883,673.921848},{215.849378,682.045342}],Rectangle[{207.725883,682.045342},{215.849378,690.168836}],Rectangle[{215.849378,600.810401},{223.972872,608.933895}],Rectangle[{215.849378,608.933895},{223.972872,617.057389}],Rectangle[{215.849378,617.057389},{223.972872,625.180883}],Rectangle[{215.849378,625.180883},{223.972872,633.304378}],Rectangle[{215.849378,633.304378},{223.972872,641.427872}],Rectangle[{215.849378,641.427872},{223.972872,649.551366}],Rectangle[{215.849378,649.551366},{223.972872,657.674860}],Rectangle[{215.849378,657.674860},{223.972872,665.798354}],Rectangle[{215.849378,665.798354},{223.972872,673.921848}],Rectangle[{215.849378,673.921848},{223.972872,682.045342}],Rectangle[{215.849378,682.045342},{223.972872,690.168836}],Rectangle[{215.849378,690.168836},{223.972872,698.292330}],Rectangle[{215.849378,698.292330},{223.972872,706.415824}],Rectangle[{223.972872,584.563413},{232.096366,592.686907}],Rectangle[{223.972872,592.686907},{232.096366,600.810401}],Rectangle[{223.972872,600.810401},{232.096366,608.933895}],Rectangle[{223.972872,608.933895},{232.096366,617.057389}],Rectangle[{223.972872,617.057389},{232.096366,625.180883}],Rectangle[{223.972872,625.180883},{232.096366,633.304378}],Rectangle[{223.972872,633.304378},{232.096366,641.427872}],Rectangle[{223.972872,641.427872},{232.096366,649.551366}],Rectangle[{223.972872,649.551366},{232.096366,657.674860}],Rectangle[{223.972872,657.674860},{232.096366,665.798354}],Rectangle[{223.972872,665.798354},{232.096366,673.921848}],Rectangle[{223.972872,673.921848},{232.096366,682.045342}],Rectangle[{223.972872,682.045342},{232.096366,690.168836}],Rectangle[{223.972872,690.168836},{232.096366,698.292330}],Rectangle[{223.972872,698.292330},{232.096366,706.415824}],Rectangle[{232.096366,584.563413},{240.219860,592.686907}],Rectangle[{232.096366,592.686907},{240.219860,600.810401}],Rectangle[{232.096366,600.810401},{240.219860,608.933895}],Rectangle[{232.096366,608.933895},{240.219860,617.057389}],Rectangle[{232.096366,617.057389},{240.219860,625.180883}],Rectangle[{232.096366,625.180883},{240.219860,633.304378}],Rectangle[{232.096366,633.304378},{240.219860,641.427872}],Rectangle[{232.096366,641.427872},{240.219860,649.551366}],Rectangle[{232.096366,649.551366},{240.219860,657.674860}],Rectangle[{232.096366,657.674860},{240.219860,665.798354}],Rectangle[{232.096366,665.798354},{240.219860,673.921848}],Rectangle[{232.096366,673.921848},{240.219860,682.045342}],Rectangle[{232.096366,682.045342},{240.219860,690.168836}],Rectangle[{232.096366,690.168836},{240.219860,698.292330}],Rectangle[{232.096366,698.292330},{240.219860,706.415824}],Rectangle[{240.219860,584.563413},{248.343354,592.686907}],Rectangle[{240.219860,592.686907},{248.343354,600.810401}],Rectangle[{240.219860,600.810401},{248.343354,608.933895}],Rectangle[{240.219860,608.933895},{248.343354,617.057389}],Rectangle[{240.219860,617.057389},{248.343354,625.180883}],Rectangle[{240.219860,625.180883},{248.343354,633.304378}],Rectangle[{240.219860,633.304378},{248.343354,641.427872}],Rectangle[{240.219860,641.427872},{248.343354,649.551366}],Rectangle[{240.219860,649.551366},{248.343354,657.674860}],Rectangle[{240.219860,657.674860},{248.343354,665.798354}],Rectangle[{240.219860,665.798354},{248.343354,673.921848}],Rectangle[{240.219860,673.921848},{248.343354,682.045342}],Rectangle[{240.219860,682.045342},{248.343354,690.168836}],Rectangle[{240.219860,690.168836},{248.343354,698.292330}],Rectangle[{240.219860,698.292330},{248.343354,706.415824}],Rectangle[{248.343354,584.563413},{256.466848,592.686907}],Rectangle[{248.343354,592.686907},{256.466848,600.810401}],Rectangle[{248.343354,600.810401},{256.466848,608.933895}],Rectangle[{248.343354,608.933895},{256.466848,617.057389}],Rectangle[{248.343354,617.057389},{256.466848,625.180883}],Rectangle[{248.343354,625.180883},{256.466848,633.304378}],Rectangle[{248.343354,633.304378},{256.466848,641.427872}],Rectangle[{248.343354,641.427872},{256.466848,649.551366}],Rectangle[{248.343354,649.551366},{256.466848,657.674860}],Rectangle[{248.343354,665.798354},{256.466848,673.921848}],Rectangle[{248.343354,673.921848},{256.466848,682.045342}],Rectangle[{248.343354,682.045342},{256.466848,690.168836}],Rectangle[{248.343354,690.168836},{256.466848,698.292330}],Rectangle[{248.343354,698.292330},{256.466848,706.415824}],Rectangle[{256.466848,584.563413},{264.590342,592.686907}],Rectangle[{256.466848,592.686907},{264.590342,600.810401}],Rectangle[{256.466848,600.810401},{264.590342,608.933895}],Rectangle[{256.466848,608.933895},{264.590342,617.057389}],Rectangle[{256.466848,617.057389},{264.590342,625.180883}],Rectangle[{256.466848,625.180883},{264.590342,633.304378}],Rectangle[{256.466848,633.304378},{264.590342,641.427872}],Rectangle[{256.466848,641.427872},{264.590342,649.551366}],Rectangle[{256.466848,649.551366},{264.590342,657.674860}],Rectangle[{256.466848,657.674860},{264.590342,665.798354}],Rectangle[{256.466848,665.798354},{264.590342,673.921848}],Rectangle[{256.466848,673.921848},{264.590342,682.045342}],Rectangle[{256.466848,682.045342},{264.590342,690.168836}],Rectangle[{256.466848,690.168836},{264.590342,698.292330}],Rectangle[{256.466848,698.292330},{264.590342,706.415824}],Rectangle[{264.590342,608.933895},{272.713836,617.057389}],Rectangle[{264.590342,617.057389},{272.713836,625.180883}],Rectangle[{264.590342,625.180883},{272.713836,633.304378}],Rectangle[{264.590342,633.304378},{272.713836,641.427872}],Rectangle[{264.590342,641.427872},{272.713836,649.551366}],Rectangle[{264.590342,649.551366},{272.713836,657.674860}],Rectangle[{264.590342,657.674860},{272.713836,665.798354}],Rectangle[{264.590342,665.798354},{272.713836,673.921848}],Rectangle[{272.713836,617.057389},{280.837330,625.180883}],Rectangle[{272.713836,625.180883},{280.837330,633.304378}],Rectangle[{272.713836,633.304378},{280.837330,641.427872}],Rectangle[{272.713836,641.427872},{280.837330,649.551366}],Rectangle[{272.713836,649.551366},{280.837330,657.674860}],Rectangle[{272.713836,657.674860},{280.837330,665.798354}],Rectangle[{272.713836,665.798354},{280.837330,673.921848}],Rectangle[{280.837330,617.057389},{288.960824,625.180883}],Rectangle[{280.837330,625.180883},{288.960824,633.304378}],Rectangle[{280.837330,633.304378},{288.960824,641.427872}],Rectangle[{280.837330,641.427872},{288.960824,649.551366}],Rectangle[{280.837330,649.551366},{288.960824,657.674860}],Rectangle[{280.837330,657.674860},{288.960824,665.798354}],Rectangle[{280.837330,665.798354},{288.960824,673.921848}],Rectangle[{288.960824,617.057389},{297.084319,625.180883}],Rectangle[{288.960824,625.180883},{297.084319,633.304378}],Rectangle[{288.960824,633.304378},{297.084319,641.427872}],Rectangle[{288.960824,641.427872},{297.084319,649.551366}],Rectangle[{288.960824,649.551366},{297.084319,657.674860}],Rectangle[{288.960824,657.674860},{297.084319,665.798354}],Rectangle[{288.960824,665.798354},{297.084319,673.921848}],Rectangle[{297.084319,617.057389},{305.207813,625.180883}],Rectangle[{297.084319,625.180883},{305.207813,633.304378}],Rectangle[{297.084319,633.304378},{305.207813,641.427872}],Rectangle[{297.084319,641.427872},{305.207813,649.551366}],Rectangle[{297.084319,649.551366},{305.207813,657.674860}],Rectangle[{297.084319,657.674860},{305.207813,665.798354}],Rectangle[{297.084319,665.798354},{305.207813,673.921848}],Rectangle[{305.207813,617.057389},{313.331307,625.180883}],Rectangle[{305.207813,625.180883},{313.331307,633.304378}],Rectangle[{305.207813,633.304378},{313.331307,641.427872}],Rectangle[{305.207813,641.427872},{313.331307,649.551366}],Rectangle[{305.207813,649.551366},{313.331307,657.674860}],Rectangle[{305.207813,657.674860},{313.331307,665.798354}],Rectangle[{305.207813,665.798354},{313.331307,673.921848}]},{RGBColor[1,0,0,0],Rectangle[{236.888797,645.704526},{245.012292,653.828020}]},
{RGBColor[1,0,0,0.0],Rectangle[{598.503493,149.333494},{630.503173,174.133174}],Rectangle[{638.503493,176.333494},{670.503173,201.133174}],Rectangle[{629.503493,208.333494},{661.503173,233.133174}],Rectangle[{640.503493,239.333494},{672.503173,264.133174}],Rectangle[{589.503493,202.333494},{621.503173,227.133174}],Rectangle[{678.503493,203.333494},{710.503173,228.133174}]},{GrayLevel[0.3,0.6],Line[{{614.503333,161.733334},{654.503333,188.733334}}],Line[{{614.503333,161.733334},{645.503333,220.733334}}],Line[{{614.503333,161.733334},{656.503333,251.733334}}],Line[{{614.503333,161.733334},{605.503333,214.733334}}],Line[{{614.503333,161.733334},{694.503333,215.733334}}],Line[{{654.503333,188.733334},{656.503333,251.733334}}],Line[{{645.503333,220.733334},{654.503333,188.733334}}],Line[{{645.503333,220.733334},{656.503333,251.733334}}],Line[{{645.503333,220.733334},{694.503333,215.733334}}],Line[{{605.503333,214.733334},{654.503333,188.733334}}],Line[{{605.503333,214.733334},{645.503333,220.733334}}],Line[{{605.503333,214.733334},{656.503333,251.733334}}],Line[{{605.503333,214.733334},{694.503333,215.733334}}],Line[{{694.503333,215.733334},{654.503333,188.733334}}],Line[{{694.503333,215.733334},{656.503333,251.733334}}]},{Black,PointSize[0.01],Point[{614.503333,161.733334}],Point[{654.503333,188.733334}],Point[{645.503333,220.733334}],Point[{656.503333,251.733334}],Point[{605.503333,214.733334}],Point[{694.503333,215.733334}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{585.441746,202.136206},{593.565240,210.259700}],Rectangle[{585.441746,210.259700},{593.565240,218.383194}],Rectangle[{585.441746,218.383194},{593.565240,226.506688}],Rectangle[{585.441746,226.506688},{593.565240,234.630182}],Rectangle[{593.565240,145.271747},{601.688734,153.395241}],Rectangle[{593.565240,153.395241},{601.688734,161.518735}],Rectangle[{593.565240,161.518735},{601.688734,169.642229}],Rectangle[{593.565240,169.642229},{601.688734,177.765723}],Rectangle[{593.565240,202.136206},{601.688734,210.259700}],Rectangle[{593.565240,210.259700},{601.688734,218.383194}],Rectangle[{593.565240,218.383194},{601.688734,226.506688}],Rectangle[{593.565240,226.506688},{601.688734,234.630182}],Rectangle[{601.688734,145.271747},{609.812228,153.395241}],Rectangle[{601.688734,153.395241},{609.812228,161.518735}],Rectangle[{601.688734,161.518735},{609.812228,169.642229}],Rectangle[{601.688734,169.642229},{609.812228,177.765723}],Rectangle[{601.688734,194.012712},{609.812228,202.136206}],Rectangle[{601.688734,202.136206},{609.812228,210.259700}],Rectangle[{601.688734,210.259700},{609.812228,218.383194}],Rectangle[{601.688734,218.383194},{609.812228,226.506688}],Rectangle[{601.688734,226.506688},{609.812228,234.630182}],Rectangle[{609.812228,145.271747},{617.935722,153.395241}],Rectangle[{609.812228,153.395241},{617.935722,161.518735}],Rectangle[{609.812228,161.518735},{617.935722,169.642229}],Rectangle[{609.812228,169.642229},{617.935722,177.765723}],Rectangle[{609.812228,177.765723},{617.935722,185.889217}],Rectangle[{609.812228,185.889217},{617.935722,194.012712}],Rectangle[{609.812228,202.136206},{617.935722,210.259700}],Rectangle[{609.812228,210.259700},{617.935722,218.383194}],Rectangle[{609.812228,218.383194},{617.935722,226.506688}],Rectangle[{609.812228,226.506688},{617.935722,234.630182}],Rectangle[{617.935722,145.271747},{626.059216,153.395241}],Rectangle[{617.935722,153.395241},{626.059216,161.518735}],Rectangle[{617.935722,161.518735},{626.059216,169.642229}],Rectangle[{617.935722,169.642229},{626.059216,177.765723}],Rectangle[{617.935722,177.765723},{626.059216,185.889217}],Rectangle[{617.935722,185.889217},{626.059216,194.012712}],Rectangle[{617.935722,202.136206},{626.059216,210.259700}],Rectangle[{617.935722,210.259700},{626.059216,218.383194}],Rectangle[{617.935722,218.383194},{626.059216,226.506688}],Rectangle[{617.935722,226.506688},{626.059216,234.630182}],Rectangle[{626.059216,145.271747},{634.182711,153.395241}],Rectangle[{626.059216,153.395241},{634.182711,161.518735}],Rectangle[{626.059216,161.518735},{634.182711,169.642229}],Rectangle[{626.059216,169.642229},{634.182711,177.765723}],Rectangle[{626.059216,185.889217},{634.182711,194.012712}],Rectangle[{626.059216,194.012712},{634.182711,202.136206}],Rectangle[{626.059216,202.136206},{634.182711,210.259700}],Rectangle[{626.059216,210.259700},{634.182711,218.383194}],Rectangle[{626.059216,218.383194},{634.182711,226.506688}],Rectangle[{626.059216,226.506688},{634.182711,234.630182}],Rectangle[{634.182711,169.642229},{642.306205,177.765723}],Rectangle[{634.182711,177.765723},{642.306205,185.889217}],Rectangle[{634.182711,185.889217},{642.306205,194.012712}],Rectangle[{634.182711,194.012712},{642.306205,202.136206}],Rectangle[{634.182711,202.136206},{642.306205,210.259700}],Rectangle[{634.182711,210.259700},{642.306205,218.383194}],Rectangle[{634.182711,218.383194},{642.306205,226.506688}],Rectangle[{634.182711,226.506688},{642.306205,234.630182}],Rectangle[{634.182711,234.630182},{642.306205,242.753676}],Rectangle[{634.182711,242.753676},{642.306205,250.877170}],Rectangle[{634.182711,250.877170},{642.306205,259.000664}],Rectangle[{634.182711,259.000664},{642.306205,267.124158}],Rectangle[{642.306205,169.642229},{650.429699,177.765723}],Rectangle[{642.306205,177.765723},{650.429699,185.889217}],Rectangle[{642.306205,185.889217},{650.429699,194.012712}],Rectangle[{642.306205,194.012712},{650.429699,202.136206}],Rectangle[{642.306205,202.136206},{650.429699,210.259700}],Rectangle[{642.306205,210.259700},{650.429699,218.383194}],Rectangle[{642.306205,218.383194},{650.429699,226.506688}],Rectangle[{642.306205,226.506688},{650.429699,234.630182}],Rectangle[{642.306205,234.630182},{650.429699,242.753676}],Rectangle[{642.306205,242.753676},{650.429699,250.877170}],Rectangle[{642.306205,250.877170},{650.429699,259.000664}],Rectangle[{642.306205,259.000664},{650.429699,267.124158}],Rectangle[{650.429699,169.642229},{658.553193,177.765723}],Rectangle[{650.429699,177.765723},{658.553193,185.889217}],Rectangle[{650.429699,185.889217},{658.553193,194.012712}],Rectangle[{650.429699,194.012712},{658.553193,202.136206}],Rectangle[{650.429699,202.136206},{658.553193,210.259700}],Rectangle[{650.429699,210.259700},{658.553193,218.383194}],Rectangle[{650.429699,218.383194},{658.553193,226.506688}],Rectangle[{650.429699,226.506688},{658.553193,234.630182}],Rectangle[{650.429699,234.630182},{658.553193,242.753676}],Rectangle[{650.429699,242.753676},{658.553193,250.877170}],Rectangle[{650.429699,250.877170},{658.553193,259.000664}],Rectangle[{650.429699,259.000664},{658.553193,267.124158}],Rectangle[{658.553193,169.642229},{666.676687,177.765723}],Rectangle[{658.553193,177.765723},{666.676687,185.889217}],Rectangle[{658.553193,185.889217},{666.676687,194.012712}],Rectangle[{658.553193,194.012712},{666.676687,202.136206}],Rectangle[{658.553193,202.136206},{666.676687,210.259700}],Rectangle[{658.553193,210.259700},{666.676687,218.383194}],Rectangle[{658.553193,218.383194},{666.676687,226.506688}],Rectangle[{658.553193,226.506688},{666.676687,234.630182}],Rectangle[{658.553193,234.630182},{666.676687,242.753676}],Rectangle[{658.553193,242.753676},{666.676687,250.877170}],Rectangle[{658.553193,250.877170},{666.676687,259.000664}],Rectangle[{658.553193,259.000664},{666.676687,267.124158}],Rectangle[{666.676687,169.642229},{674.800181,177.765723}],Rectangle[{666.676687,177.765723},{674.800181,185.889217}],Rectangle[{666.676687,185.889217},{674.800181,194.012712}],Rectangle[{666.676687,194.012712},{674.800181,202.136206}],Rectangle[{666.676687,202.136206},{674.800181,210.259700}],Rectangle[{666.676687,210.259700},{674.800181,218.383194}],Rectangle[{666.676687,234.630182},{674.800181,242.753676}],Rectangle[{666.676687,242.753676},{674.800181,250.877170}],Rectangle[{666.676687,250.877170},{674.800181,259.000664}],Rectangle[{666.676687,259.000664},{674.800181,267.124158}],Rectangle[{674.800181,202.136206},{682.923675,210.259700}],Rectangle[{674.800181,210.259700},{682.923675,218.383194}],Rectangle[{674.800181,218.383194},{682.923675,226.506688}],Rectangle[{674.800181,226.506688},{682.923675,234.630182}],Rectangle[{682.923675,202.136206},{691.047169,210.259700}],Rectangle[{682.923675,210.259700},{691.047169,218.383194}],Rectangle[{682.923675,218.383194},{691.047169,226.506688}],Rectangle[{682.923675,226.506688},{691.047169,234.630182}],Rectangle[{691.047169,202.136206},{699.170663,210.259700}],Rectangle[{691.047169,210.259700},{699.170663,218.383194}],Rectangle[{691.047169,218.383194},{699.170663,226.506688}],Rectangle[{691.047169,226.506688},{699.170663,234.630182}],Rectangle[{699.170663,202.136206},{707.294157,210.259700}],Rectangle[{699.170663,210.259700},{707.294157,218.383194}],Rectangle[{699.170663,218.383194},{707.294157,226.506688}],Rectangle[{699.170663,226.506688},{707.294157,234.630182}],Rectangle[{707.294157,202.136206},{715.417652,210.259700}],Rectangle[{707.294157,210.259700},{715.417652,218.383194}],Rectangle[{707.294157,218.383194},{715.417652,226.506688}],Rectangle[{707.294157,226.506688},{715.417652,234.630182}]},{RGBColor[1,0,0,0],Rectangle[{644.037957,207.898219},{652.161451,216.021713}]},
{RGBColor[1,0,0,0.0],Rectangle[{784.503493,506.166826},{816.503173,530.966506}],Rectangle[{819.829333,475.166826},{859.177333,499.966506}],Rectangle[{823.829333,520.166826},{863.177333,544.966506}],Rectangle[{779.503493,471.166826},{811.503173,495.966506}],Rectangle[{868.829333,455.166826},{908.177333,479.966506}],Rectangle[{870.829333,506.166826},{910.177333,530.966506}]},{GrayLevel[0.3,0.6],Line[{{800.503333,518.566666},{839.503333,487.566666}}],Line[{{800.503333,518.566666},{843.503333,532.566666}}],Line[{{800.503333,518.566666},{795.503333,483.566666}}],Line[{{800.503333,518.566666},{888.503333,467.566666}}],Line[{{800.503333,518.566666},{890.503333,518.566666}}],Line[{{839.503333,487.566666},{843.503333,532.566666}}],Line[{{839.503333,487.566666},{890.503333,518.566666}}],Line[{{843.503333,532.566666},{890.503333,518.566666}}],Line[{{795.503333,483.566666},{839.503333,487.566666}}],Line[{{795.503333,483.566666},{843.503333,532.566666}}],Line[{{795.503333,483.566666},{888.503333,467.566666}}],Line[{{795.503333,483.566666},{890.503333,518.566666}}],Line[{{888.503333,467.566666},{839.503333,487.566666}}],Line[{{888.503333,467.566666},{843.503333,532.566666}}],Line[{{888.503333,467.566666},{890.503333,518.566666}}]},{Black,PointSize[0.01],Point[{800.503333,518.566666}],Point[{839.503333,487.566666}],Point[{843.503333,532.566666}],Point[{795.503333,483.566666}],Point[{888.503333,467.566666}],Point[{890.503333,518.566666}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{775.441746,467.352067},{783.565240,475.475561}],Rectangle[{775.441746,475.475561},{783.565240,483.599055}],Rectangle[{775.441746,483.599055},{783.565240,491.722549}],Rectangle[{775.441746,491.722549},{783.565240,499.846044}],Rectangle[{783.565240,467.352067},{791.688734,475.475561}],Rectangle[{783.565240,475.475561},{791.688734,483.599055}],Rectangle[{783.565240,483.599055},{791.688734,491.722549}],Rectangle[{783.565240,491.722549},{791.688734,499.846044}],Rectangle[{783.565240,499.846044},{791.688734,507.969538}],Rectangle[{783.565240,507.969538},{791.688734,516.093032}],Rectangle[{783.565240,516.093032},{791.688734,524.216526}],Rectangle[{783.565240,524.216526},{791.688734,532.340020}],Rectangle[{791.688734,467.352067},{799.812228,475.475561}],Rectangle[{791.688734,475.475561},{799.812228,483.599055}],Rectangle[{791.688734,483.599055},{799.812228,491.722549}],Rectangle[{791.688734,491.722549},{799.812228,499.846044}],Rectangle[{791.688734,499.846044},{799.812228,507.969538}],Rectangle[{791.688734,507.969538},{799.812228,516.093032}],Rectangle[{791.688734,516.093032},{799.812228,524.216526}],Rectangle[{791.688734,524.216526},{799.812228,532.340020}],Rectangle[{799.812228,467.352067},{807.935722,475.475561}],Rectangle[{799.812228,475.475561},{807.935722,483.599055}],Rectangle[{799.812228,483.599055},{807.935722,491.722549}],Rectangle[{799.812228,491.722549},{807.935722,499.846044}],Rectangle[{799.812228,499.846044},{807.935722,507.969538}],Rectangle[{799.812228,507.969538},{807.935722,516.093032}],Rectangle[{799.812228,516.093032},{807.935722,524.216526}],Rectangle[{799.812228,524.216526},{807.935722,532.340020}],Rectangle[{807.935722,467.352067},{816.059216,475.475561}],Rectangle[{807.935722,475.475561},{816.059216,483.599055}],Rectangle[{807.935722,483.599055},{816.059216,491.722549}],Rectangle[{807.935722,491.722549},{816.059216,499.846044}],Rectangle[{807.935722,499.846044},{816.059216,507.969538}],Rectangle[{807.935722,507.969538},{816.059216,516.093032}],Rectangle[{807.935722,516.093032},{816.059216,524.216526}],Rectangle[{807.935722,524.216526},{816.059216,532.340020}],Rectangle[{816.059216,467.352067},{824.182711,475.475561}],Rectangle[{816.059216,475.475561},{824.182711,483.599055}],Rectangle[{816.059216,483.599055},{824.182711,491.722549}],Rectangle[{816.059216,491.722549},{824.182711,499.846044}],Rectangle[{816.059216,499.846044},{824.182711,507.969538}],Rectangle[{816.059216,507.969538},{824.182711,516.093032}],Rectangle[{816.059216,516.093032},{824.182711,524.216526}],Rectangle[{816.059216,524.216526},{824.182711,532.340020}],Rectangle[{816.059216,532.340020},{824.182711,540.463514}],Rectangle[{816.059216,540.463514},{824.182711,548.587008}],Rectangle[{824.182711,467.352067},{832.306205,475.475561}],Rectangle[{824.182711,475.475561},{832.306205,483.599055}],Rectangle[{824.182711,483.599055},{832.306205,491.722549}],Rectangle[{824.182711,491.722549},{832.306205,499.846044}],Rectangle[{824.182711,499.846044},{832.306205,507.969538}],Rectangle[{824.182711,507.969538},{832.306205,516.093032}],Rectangle[{824.182711,516.093032},{832.306205,524.216526}],Rectangle[{824.182711,524.216526},{832.306205,532.340020}],Rectangle[{824.182711,532.340020},{832.306205,540.463514}],Rectangle[{824.182711,540.463514},{832.306205,548.587008}],Rectangle[{832.306205,467.352067},{840.429699,475.475561}],Rectangle[{832.306205,475.475561},{840.429699,483.599055}],Rectangle[{832.306205,483.599055},{840.429699,491.722549}],Rectangle[{832.306205,491.722549},{840.429699,499.846044}],Rectangle[{832.306205,499.846044},{840.429699,507.969538}],Rectangle[{832.306205,516.093032},{840.429699,524.216526}],Rectangle[{832.306205,524.216526},{840.429699,532.340020}],Rectangle[{832.306205,532.340020},{840.429699,540.463514}],Rectangle[{832.306205,540.463514},{840.429699,548.587008}],Rectangle[{840.429699,467.352067},{848.553193,475.475561}],Rectangle[{840.429699,475.475561},{848.553193,483.599055}],Rectangle[{840.429699,483.599055},{848.553193,491.722549}],Rectangle[{840.429699,491.722549},{848.553193,499.846044}],Rectangle[{840.429699,499.846044},{848.553193,507.969538}],Rectangle[{840.429699,507.969538},{848.553193,516.093032}],Rectangle[{840.429699,516.093032},{848.553193,524.216526}],Rectangle[{840.429699,524.216526},{848.553193,532.340020}],Rectangle[{840.429699,532.340020},{848.553193,540.463514}],Rectangle[{840.429699,540.463514},{848.553193,548.587008}],Rectangle[{848.553193,467.352067},{856.676687,475.475561}],Rectangle[{848.553193,475.475561},{856.676687,483.599055}],Rectangle[{848.553193,483.599055},{856.676687,491.722549}],Rectangle[{848.553193,491.722549},{856.676687,499.846044}],Rectangle[{848.553193,499.846044},{856.676687,507.969538}],Rectangle[{848.553193,507.969538},{856.676687,516.093032}],Rectangle[{848.553193,516.093032},{856.676687,524.216526}],Rectangle[{848.553193,524.216526},{856.676687,532.340020}],Rectangle[{848.553193,532.340020},{856.676687,540.463514}],Rectangle[{848.553193,540.463514},{856.676687,548.587008}],Rectangle[{856.676687,467.352067},{864.800181,475.475561}],Rectangle[{856.676687,475.475561},{864.800181,483.599055}],Rectangle[{856.676687,483.599055},{864.800181,491.722549}],Rectangle[{856.676687,491.722549},{864.800181,499.846044}],Rectangle[{856.676687,499.846044},{864.800181,507.969538}],Rectangle[{856.676687,507.969538},{864.800181,516.093032}],Rectangle[{856.676687,516.093032},{864.800181,524.216526}],Rectangle[{856.676687,524.216526},{864.800181,532.340020}],Rectangle[{856.676687,532.340020},{864.800181,540.463514}],Rectangle[{856.676687,540.463514},{864.800181,548.587008}],Rectangle[{864.800181,451.105079},{872.923675,459.228573}],Rectangle[{864.800181,459.228573},{872.923675,467.352067}],Rectangle[{864.800181,467.352067},{872.923675,475.475561}],Rectangle[{864.800181,475.475561},{872.923675,483.599055}],Rectangle[{864.800181,483.599055},{872.923675,491.722549}],Rectangle[{864.800181,491.722549},{872.923675,499.846044}],Rectangle[{864.800181,499.846044},{872.923675,507.969538}],Rectangle[{864.800181,507.969538},{872.923675,516.093032}],Rectangle[{864.800181,516.093032},{872.923675,524.216526}],Rectangle[{864.800181,524.216526},{872.923675,532.340020}],Rectangle[{872.923675,451.105079},{881.047169,459.228573}],Rectangle[{872.923675,459.228573},{881.047169,467.352067}],Rectangle[{872.923675,467.352067},{881.047169,475.475561}],Rectangle[{872.923675,475.475561},{881.047169,483.599055}],Rectangle[{872.923675,483.599055},{881.047169,491.722549}],Rectangle[{872.923675,499.846044},{881.047169,507.969538}],Rectangle[{872.923675,507.969538},{881.047169,516.093032}],Rectangle[{872.923675,516.093032},{881.047169,524.216526}],Rectangle[{872.923675,524.216526},{881.047169,532.340020}],Rectangle[{881.047169,451.105079},{889.170663,459.228573}],Rectangle[{881.047169,459.228573},{889.170663,467.352067}],Rectangle[{881.047169,467.352067},{889.170663,475.475561}],Rectangle[{881.047169,475.475561},{889.170663,483.599055}],Rectangle[{881.047169,483.599055},{889.170663,491.722549}],Rectangle[{881.047169,499.846044},{889.170663,507.969538}],Rectangle[{881.047169,507.969538},{889.170663,516.093032}],Rectangle[{881.047169,516.093032},{889.170663,524.216526}],Rectangle[{881.047169,524.216526},{889.170663,532.340020}],Rectangle[{889.170663,451.105079},{897.294157,459.228573}],Rectangle[{889.170663,459.228573},{897.294157,467.352067}],Rectangle[{889.170663,467.352067},{897.294157,475.475561}],Rectangle[{889.170663,475.475561},{897.294157,483.599055}],Rectangle[{889.170663,491.722549},{897.294157,499.846044}],Rectangle[{889.170663,499.846044},{897.294157,507.969538}],Rectangle[{889.170663,507.969538},{897.294157,516.093032}],Rectangle[{889.170663,516.093032},{897.294157,524.216526}],Rectangle[{889.170663,524.216526},{897.294157,532.340020}],Rectangle[{897.294157,451.105079},{905.417652,459.228573}],Rectangle[{897.294157,459.228573},{905.417652,467.352067}],Rectangle[{897.294157,467.352067},{905.417652,475.475561}],Rectangle[{897.294157,475.475561},{905.417652,483.599055}],Rectangle[{897.294157,499.846044},{905.417652,507.969538}],Rectangle[{897.294157,507.969538},{905.417652,516.093032}],Rectangle[{897.294157,516.093032},{905.417652,524.216526}],Rectangle[{897.294157,524.216526},{905.417652,532.340020}],Rectangle[{905.417652,451.105079},{913.541146,459.228573}],Rectangle[{905.417652,459.228573},{913.541146,467.352067}],Rectangle[{905.417652,467.352067},{913.541146,475.475561}],Rectangle[{905.417652,475.475561},{913.541146,483.599055}],Rectangle[{905.417652,499.846044},{913.541146,507.969538}],Rectangle[{905.417652,507.969538},{913.541146,516.093032}],Rectangle[{905.417652,516.093032},{913.541146,524.216526}],Rectangle[{905.417652,524.216526},{913.541146,532.340020}]},{RGBColor[1,0,0,0],Rectangle[{847.126093,499.681378},{855.249587,507.804872}]},
{RGBColor[1,0,0,0.0],Rectangle[{118.836827,314.833494},{150.836507,339.633174}],Rectangle[{104.162667,284.833494},{143.510667,309.633174}],Rectangle[{165.162667,351.833494},{204.510667,376.633174}],Rectangle[{93.162667,346.833494},{132.510667,371.633174}],Rectangle[{176.162667,289.833494},{215.510667,314.633174}],Rectangle[{158.836827,320.833494},{190.836507,345.633174}]},{GrayLevel[0.3,0.6],Line[{{134.836667,327.233334},{123.836667,297.233334}}],Line[{{134.836667,327.233334},{184.836667,364.233334}}],Line[{{134.836667,327.233334},{112.836667,359.233334}}],Line[{{134.836667,327.233334},{195.836667,302.233334}}],Line[{{134.836667,327.233334},{174.836667,333.233334}}],Line[{{123.836667,297.233334},{184.836667,364.233334}}],Line[{{123.836667,297.233334},{112.836667,359.233334}}],Line[{{123.836667,297.233334},{195.836667,302.233334}}],Line[{{184.836667,364.233334},{112.836667,359.233334}}],Line[{{184.836667,364.233334},{195.836667,302.233334}}],Line[{{112.836667,359.233334},{195.836667,302.233334}}],Line[{{174.836667,333.233334},{123.836667,297.233334}}],Line[{{174.836667,333.233334},{184.836667,364.233334}}],Line[{{174.836667,333.233334},{112.836667,359.233334}}],Line[{{174.836667,333.233334},{195.836667,302.233334}}]},{Black,PointSize[0.01],Point[{134.836667,327.233334}],Point[{123.836667,297.233334}],Point[{184.836667,364.233334}],Point[{112.836667,359.233334}],Point[{195.836667,302.233334}],Point[{174.836667,333.233334}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{89.100920,345.759700},{97.224414,353.883194}],Rectangle[{89.100920,353.883194},{97.224414,362.006688}],Rectangle[{89.100920,362.006688},{97.224414,370.130182}],Rectangle[{89.100920,370.130182},{97.224414,378.253676}],Rectangle[{97.224414,280.771747},{105.347908,288.895241}],Rectangle[{97.224414,288.895241},{105.347908,297.018735}],Rectangle[{97.224414,297.018735},{105.347908,305.142229}],Rectangle[{97.224414,305.142229},{105.347908,313.265723}],Rectangle[{97.224414,345.759700},{105.347908,353.883194}],Rectangle[{97.224414,353.883194},{105.347908,362.006688}],Rectangle[{97.224414,362.006688},{105.347908,370.130182}],Rectangle[{97.224414,370.130182},{105.347908,378.253676}],Rectangle[{105.347908,280.771747},{113.471402,288.895241}],Rectangle[{105.347908,288.895241},{113.471402,297.018735}],Rectangle[{105.347908,297.018735},{113.471402,305.142229}],Rectangle[{105.347908,305.142229},{113.471402,313.265723}],Rectangle[{105.347908,345.759700},{113.471402,353.883194}],Rectangle[{105.347908,353.883194},{113.471402,362.006688}],Rectangle[{105.347908,362.006688},{113.471402,370.130182}],Rectangle[{105.347908,370.130182},{113.471402,378.253676}],Rectangle[{113.471402,280.771747},{121.594896,288.895241}],Rectangle[{113.471402,288.895241},{121.594896,297.018735}],Rectangle[{113.471402,297.018735},{121.594896,305.142229}],Rectangle[{113.471402,305.142229},{121.594896,313.265723}],Rectangle[{113.471402,313.265723},{121.594896,321.389217}],Rectangle[{113.471402,321.389217},{121.594896,329.512712}],Rectangle[{113.471402,329.512712},{121.594896,337.636206}],Rectangle[{113.471402,337.636206},{121.594896,345.759700}],Rectangle[{113.471402,345.759700},{121.594896,353.883194}],Rectangle[{113.471402,353.883194},{121.594896,362.006688}],Rectangle[{113.471402,362.006688},{121.594896,370.130182}],Rectangle[{113.471402,370.130182},{121.594896,378.253676}],Rectangle[{121.594896,280.771747},{129.718390,288.895241}],Rectangle[{121.594896,288.895241},{129.718390,297.018735}],Rectangle[{121.594896,297.018735},{129.718390,305.142229}],Rectangle[{121.594896,305.142229},{129.718390,313.265723}],Rectangle[{121.594896,313.265723},{129.718390,321.389217}],Rectangle[{121.594896,321.389217},{129.718390,329.512712}],Rectangle[{121.594896,329.512712},{129.718390,337.636206}],Rectangle[{121.594896,337.636206},{129.718390,345.759700}],Rectangle[{121.594896,345.759700},{129.718390,353.883194}],Rectangle[{121.594896,353.883194},{129.718390,362.006688}],Rectangle[{121.594896,362.006688},{129.718390,370.130182}],Rectangle[{121.594896,370.130182},{129.718390,378.253676}],Rectangle[{129.718390,280.771747},{137.841885,288.895241}],Rectangle[{129.718390,288.895241},{137.841885,297.018735}],Rectangle[{129.718390,297.018735},{137.841885,305.142229}],Rectangle[{129.718390,305.142229},{137.841885,313.265723}],Rectangle[{129.718390,313.265723},{137.841885,321.389217}],Rectangle[{129.718390,321.389217},{137.841885,329.512712}],Rectangle[{129.718390,329.512712},{137.841885,337.636206}],Rectangle[{129.718390,337.636206},{137.841885,345.759700}],Rectangle[{129.718390,345.759700},{137.841885,353.883194}],Rectangle[{129.718390,353.883194},{137.841885,362.006688}],Rectangle[{129.718390,362.006688},{137.841885,370.130182}],Rectangle[{129.718390,370.130182},{137.841885,378.253676}],Rectangle[{137.841885,280.771747},{145.965379,288.895241}],Rectangle[{137.841885,288.895241},{145.965379,297.018735}],Rectangle[{137.841885,297.018735},{145.965379,305.142229}],Rectangle[{137.841885,305.142229},{145.965379,313.265723}],Rectangle[{137.841885,313.265723},{145.965379,321.389217}],Rectangle[{137.841885,321.389217},{145.965379,329.512712}],Rectangle[{137.841885,329.512712},{145.965379,337.636206}],Rectangle[{137.841885,337.636206},{145.965379,345.759700}],Rectangle[{137.841885,345.759700},{145.965379,353.883194}],Rectangle[{137.841885,353.883194},{145.965379,362.006688}],Rectangle[{145.965379,297.018735},{154.088873,305.142229}],Rectangle[{145.965379,313.265723},{154.088873,321.389217}],Rectangle[{145.965379,321.389217},{154.088873,329.512712}],Rectangle[{145.965379,329.512712},{154.088873,337.636206}],Rectangle[{145.965379,337.636206},{154.088873,345.759700}],Rectangle[{145.965379,353.883194},{154.088873,362.006688}],Rectangle[{154.088873,297.018735},{162.212367,305.142229}],Rectangle[{154.088873,313.265723},{162.212367,321.389217}],Rectangle[{154.088873,321.389217},{162.212367,329.512712}],Rectangle[{154.088873,329.512712},{162.212367,337.636206}],Rectangle[{154.088873,337.636206},{162.212367,345.759700}],Rectangle[{154.088873,362.006688},{162.212367,370.130182}],Rectangle[{162.212367,297.018735},{170.335861,305.142229}],Rectangle[{162.212367,313.265723},{170.335861,321.389217}],Rectangle[{162.212367,321.389217},{170.335861,329.512712}],Rectangle[{162.212367,329.512712},{170.335861,337.636206}],Rectangle[{162.212367,337.636206},{170.335861,345.759700}],Rectangle[{162.212367,345.759700},{170.335861,353.883194}],Rectangle[{162.212367,353.883194},{170.335861,362.006688}],Rectangle[{162.212367,362.006688},{170.335861,370.130182}],Rectangle[{162.212367,370.130182},{170.335861,378.253676}],Rectangle[{170.335861,288.895241},{178.459355,297.018735}],Rectangle[{170.335861,297.018735},{178.459355,305.142229}],Rectangle[{170.335861,305.142229},{178.459355,313.265723}],Rectangle[{170.335861,313.265723},{178.459355,321.389217}],Rectangle[{170.335861,321.389217},{178.459355,329.512712}],Rectangle[{170.335861,329.512712},{178.459355,337.636206}],Rectangle[{170.335861,337.636206},{178.459355,345.759700}],Rectangle[{170.335861,345.759700},{178.459355,353.883194}],Rectangle[{170.335861,353.883194},{178.459355,362.006688}],Rectangle[{170.335861,362.006688},{178.459355,370.130182}],Rectangle[{170.335861,370.130182},{178.459355,378.253676}],Rectangle[{178.459355,288.895241},{186.582849,297.018735}],Rectangle[{178.459355,297.018735},{186.582849,305.142229}],Rectangle[{178.459355,305.142229},{186.582849,313.265723}],Rectangle[{178.459355,313.265723},{186.582849,321.389217}],Rectangle[{178.459355,321.389217},{186.582849,329.512712}],Rectangle[{178.459355,329.512712},{186.582849,337.636206}],Rectangle[{178.459355,337.636206},{186.582849,345.759700}],Rectangle[{178.459355,345.759700},{186.582849,353.883194}],Rectangle[{178.459355,353.883194},{186.582849,362.006688}],Rectangle[{178.459355,362.006688},{186.582849,370.130182}],Rectangle[{178.459355,370.130182},{186.582849,378.253676}],Rectangle[{186.582849,288.895241},{194.706343,297.018735}],Rectangle[{186.582849,297.018735},{194.706343,305.142229}],Rectangle[{186.582849,305.142229},{194.706343,313.265723}],Rectangle[{186.582849,313.265723},{194.706343,321.389217}],Rectangle[{186.582849,321.389217},{194.706343,329.512712}],Rectangle[{186.582849,329.512712},{194.706343,337.636206}],Rectangle[{186.582849,337.636206},{194.706343,345.759700}],Rectangle[{186.582849,345.759700},{194.706343,353.883194}],Rectangle[{186.582849,353.883194},{194.706343,362.006688}],Rectangle[{186.582849,362.006688},{194.706343,370.130182}],Rectangle[{186.582849,370.130182},{194.706343,378.253676}],Rectangle[{194.706343,288.895241},{202.829837,297.018735}],Rectangle[{194.706343,297.018735},{202.829837,305.142229}],Rectangle[{194.706343,305.142229},{202.829837,313.265723}],Rectangle[{194.706343,313.265723},{202.829837,321.389217}],Rectangle[{194.706343,345.759700},{202.829837,353.883194}],Rectangle[{194.706343,353.883194},{202.829837,362.006688}],Rectangle[{194.706343,362.006688},{202.829837,370.130182}],Rectangle[{194.706343,370.130182},{202.829837,378.253676}],Rectangle[{202.829837,288.895241},{210.953331,297.018735}],Rectangle[{202.829837,297.018735},{210.953331,305.142229}],Rectangle[{202.829837,305.142229},{210.953331,313.265723}],Rectangle[{202.829837,313.265723},{210.953331,321.389217}],Rectangle[{202.829837,345.759700},{210.953331,353.883194}],Rectangle[{202.829837,353.883194},{210.953331,362.006688}],Rectangle[{202.829837,362.006688},{210.953331,370.130182}],Rectangle[{202.829837,370.130182},{210.953331,378.253676}],Rectangle[{210.953331,288.895241},{219.076826,297.018735}],Rectangle[{210.953331,297.018735},{219.076826,305.142229}],Rectangle[{210.953331,305.142229},{219.076826,313.265723}],Rectangle[{210.953331,313.265723},{219.076826,321.389217}]},{RGBColor[1,0,0,0],Rectangle[{153.392573,331.369510},{161.516067,339.493004}]},
{RGBColor[1,0,0,0.0],Rectangle[{762.496000,77.333493},{801.844000,102.133173}],Rectangle[{807.496000,108.333493},{846.844000,133.133173}],Rectangle[{820.496000,76.333493},{859.844000,101.133173}],Rectangle[{760.496000,134.333493},{799.844000,159.133173}],Rectangle[{854.496000,109.333493},{893.844000,134.133173}],Rectangle[{817.496000,142.333493},{856.844000,167.133173}]},{GrayLevel[0.3,0.6],Line[{{782.170000,89.733333},{827.170000,120.733333}}],Line[{{782.170000,89.733333},{840.170000,88.733333}}],Line[{{782.170000,89.733333},{780.170000,146.733333}}],Line[{{782.170000,89.733333},{874.170000,121.733333}}],Line[{{782.170000,89.733333},{837.170000,154.733333}}],Line[{{827.170000,120.733333},{837.170000,154.733333}}],Line[{{840.170000,88.733333},{827.170000,120.733333}}],Line[{{840.170000,88.733333},{780.170000,146.733333}}],Line[{{840.170000,88.733333},{874.170000,121.733333}}],Line[{{840.170000,88.733333},{837.170000,154.733333}}],Line[{{780.170000,146.733333},{827.170000,120.733333}}],Line[{{780.170000,146.733333},{874.170000,121.733333}}],Line[{{780.170000,146.733333},{837.170000,154.733333}}],Line[{{874.170000,121.733333},{827.170000,120.733333}}],Line[{{874.170000,121.733333},{837.170000,154.733333}}]},{Black,PointSize[0.01],Point[{782.170000,89.733333}],Point[{827.170000,120.733333}],Point[{840.170000,88.733333}],Point[{780.170000,146.733333}],Point[{874.170000,121.733333}],Point[{837.170000,154.733333}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{756.434253,72.271746},{764.557747,80.395240}],Rectangle[{756.434253,80.395240},{764.557747,88.518734}],Rectangle[{756.434253,88.518734},{764.557747,96.642228}],Rectangle[{756.434253,96.642228},{764.557747,104.765722}],Rectangle[{756.434253,129.136205},{764.557747,137.259699}],Rectangle[{756.434253,137.259699},{764.557747,145.383193}],Rectangle[{756.434253,145.383193},{764.557747,153.506687}],Rectangle[{756.434253,153.506687},{764.557747,161.630181}],Rectangle[{764.557747,72.271746},{772.681241,80.395240}],Rectangle[{764.557747,80.395240},{772.681241,88.518734}],Rectangle[{764.557747,88.518734},{772.681241,96.642228}],Rectangle[{764.557747,96.642228},{772.681241,104.765722}],Rectangle[{764.557747,129.136205},{772.681241,137.259699}],Rectangle[{764.557747,137.259699},{772.681241,145.383193}],Rectangle[{764.557747,145.383193},{772.681241,153.506687}],Rectangle[{764.557747,153.506687},{772.681241,161.630181}],Rectangle[{772.681241,72.271746},{780.804735,80.395240}],Rectangle[{772.681241,80.395240},{780.804735,88.518734}],Rectangle[{772.681241,88.518734},{780.804735,96.642228}],Rectangle[{772.681241,96.642228},{780.804735,104.765722}],Rectangle[{772.681241,129.136205},{780.804735,137.259699}],Rectangle[{772.681241,137.259699},{780.804735,145.383193}],Rectangle[{772.681241,145.383193},{780.804735,153.506687}],Rectangle[{772.681241,153.506687},{780.804735,161.630181}],Rectangle[{780.804735,72.271746},{788.928229,80.395240}],Rectangle[{780.804735,80.395240},{788.928229,88.518734}],Rectangle[{780.804735,88.518734},{788.928229,96.642228}],Rectangle[{780.804735,96.642228},{788.928229,104.765722}],Rectangle[{780.804735,104.765722},{788.928229,112.889216}],Rectangle[{780.804735,112.889216},{788.928229,121.012711}],Rectangle[{780.804735,121.012711},{788.928229,129.136205}],Rectangle[{780.804735,129.136205},{788.928229,137.259699}],Rectangle[{780.804735,137.259699},{788.928229,145.383193}],Rectangle[{780.804735,145.383193},{788.928229,153.506687}],Rectangle[{780.804735,153.506687},{788.928229,161.630181}],Rectangle[{788.928229,72.271746},{797.051723,80.395240}],Rectangle[{788.928229,80.395240},{797.051723,88.518734}],Rectangle[{788.928229,88.518734},{797.051723,96.642228}],Rectangle[{788.928229,96.642228},{797.051723,104.765722}],Rectangle[{788.928229,104.765722},{797.051723,112.889216}],Rectangle[{788.928229,129.136205},{797.051723,137.259699}],Rectangle[{788.928229,137.259699},{797.051723,145.383193}],Rectangle[{788.928229,145.383193},{797.051723,153.506687}],Rectangle[{788.928229,153.506687},{797.051723,161.630181}],Rectangle[{797.051723,72.271746},{805.175218,80.395240}],Rectangle[{797.051723,80.395240},{805.175218,88.518734}],Rectangle[{797.051723,88.518734},{805.175218,96.642228}],Rectangle[{797.051723,96.642228},{805.175218,104.765722}],Rectangle[{797.051723,104.765722},{805.175218,112.889216}],Rectangle[{797.051723,112.889216},{805.175218,121.012711}],Rectangle[{797.051723,121.012711},{805.175218,129.136205}],Rectangle[{797.051723,129.136205},{805.175218,137.259699}],Rectangle[{797.051723,137.259699},{805.175218,145.383193}],Rectangle[{797.051723,145.383193},{805.175218,153.506687}],Rectangle[{797.051723,153.506687},{805.175218,161.630181}],Rectangle[{805.175218,88.518734},{813.298712,96.642228}],Rectangle[{805.175218,96.642228},{813.298712,104.765722}],Rectangle[{805.175218,104.765722},{813.298712,112.889216}],Rectangle[{805.175218,112.889216},{813.298712,121.012711}],Rectangle[{805.175218,121.012711},{813.298712,129.136205}],Rectangle[{805.175218,129.136205},{813.298712,137.259699}],Rectangle[{805.175218,137.259699},{813.298712,145.383193}],Rectangle[{805.175218,145.383193},{813.298712,153.506687}],Rectangle[{813.298712,72.271746},{821.422206,80.395240}],Rectangle[{813.298712,80.395240},{821.422206,88.518734}],Rectangle[{813.298712,88.518734},{821.422206,96.642228}],Rectangle[{813.298712,96.642228},{821.422206,104.765722}],Rectangle[{813.298712,104.765722},{821.422206,112.889216}],Rectangle[{813.298712,112.889216},{821.422206,121.012711}],Rectangle[{813.298712,121.012711},{821.422206,129.136205}],Rectangle[{813.298712,129.136205},{821.422206,137.259699}],Rectangle[{813.298712,137.259699},{821.422206,145.383193}],Rectangle[{813.298712,145.383193},{821.422206,153.506687}],Rectangle[{813.298712,153.506687},{821.422206,161.630181}],Rectangle[{813.298712,161.630181},{821.422206,169.753675}],Rectangle[{821.422206,72.271746},{829.545700,80.395240}],Rectangle[{821.422206,80.395240},{829.545700,88.518734}],Rectangle[{821.422206,88.518734},{829.545700,96.642228}],Rectangle[{821.422206,96.642228},{829.545700,104.765722}],Rectangle[{821.422206,104.765722},{829.545700,112.889216}],Rectangle[{821.422206,112.889216},{829.545700,121.012711}],Rectangle[{821.422206,121.012711},{829.545700,129.136205}],Rectangle[{821.422206,129.136205},{829.545700,137.259699}],Rectangle[{821.422206,137.259699},{829.545700,145.383193}],Rectangle[{821.422206,145.383193},{829.545700,153.506687}],Rectangle[{821.422206,153.506687},{829.545700,161.630181}],Rectangle[{821.422206,161.630181},{829.545700,169.753675}],Rectangle[{829.545700,72.271746},{837.669194,80.395240}],Rectangle[{829.545700,80.395240},{837.669194,88.518734}],Rectangle[{829.545700,88.518734},{837.669194,96.642228}],Rectangle[{829.545700,96.642228},{837.669194,104.765722}],Rectangle[{829.545700,104.765722},{837.669194,112.889216}],Rectangle[{829.545700,112.889216},{837.669194,121.012711}],Rectangle[{829.545700,121.012711},{837.669194,129.136205}],Rectangle[{829.545700,129.136205},{837.669194,137.259699}],Rectangle[{829.545700,137.259699},{837.669194,145.383193}],Rectangle[{829.545700,145.383193},{837.669194,153.506687}],Rectangle[{829.545700,153.506687},{837.669194,161.630181}],Rectangle[{829.545700,161.630181},{837.669194,169.753675}],Rectangle[{837.669194,72.271746},{845.792688,80.395240}],Rectangle[{837.669194,80.395240},{845.792688,88.518734}],Rectangle[{837.669194,88.518734},{845.792688,96.642228}],Rectangle[{837.669194,96.642228},{845.792688,104.765722}],Rectangle[{837.669194,104.765722},{845.792688,112.889216}],Rectangle[{837.669194,112.889216},{845.792688,121.012711}],Rectangle[{837.669194,121.012711},{845.792688,129.136205}],Rectangle[{837.669194,129.136205},{845.792688,137.259699}],Rectangle[{837.669194,137.259699},{845.792688,145.383193}],Rectangle[{837.669194,145.383193},{845.792688,153.506687}],Rectangle[{837.669194,153.506687},{845.792688,161.630181}],Rectangle[{837.669194,161.630181},{845.792688,169.753675}],Rectangle[{845.792688,72.271746},{853.916182,80.395240}],Rectangle[{845.792688,80.395240},{853.916182,88.518734}],Rectangle[{845.792688,88.518734},{853.916182,96.642228}],Rectangle[{845.792688,96.642228},{853.916182,104.765722}],Rectangle[{845.792688,104.765722},{853.916182,112.889216}],Rectangle[{845.792688,112.889216},{853.916182,121.012711}],Rectangle[{845.792688,121.012711},{853.916182,129.136205}],Rectangle[{845.792688,129.136205},{853.916182,137.259699}],Rectangle[{845.792688,137.259699},{853.916182,145.383193}],Rectangle[{845.792688,145.383193},{853.916182,153.506687}],Rectangle[{845.792688,153.506687},{853.916182,161.630181}],Rectangle[{845.792688,161.630181},{853.916182,169.753675}],Rectangle[{853.916182,72.271746},{862.039676,80.395240}],Rectangle[{853.916182,80.395240},{862.039676,88.518734}],Rectangle[{853.916182,88.518734},{862.039676,96.642228}],Rectangle[{853.916182,96.642228},{862.039676,104.765722}],Rectangle[{853.916182,104.765722},{862.039676,112.889216}],Rectangle[{853.916182,112.889216},{862.039676,121.012711}],Rectangle[{853.916182,121.012711},{862.039676,129.136205}],Rectangle[{853.916182,129.136205},{862.039676,137.259699}],Rectangle[{853.916182,137.259699},{862.039676,145.383193}],Rectangle[{853.916182,145.383193},{862.039676,153.506687}],Rectangle[{853.916182,153.506687},{862.039676,161.630181}],Rectangle[{853.916182,161.630181},{862.039676,169.753675}],Rectangle[{862.039676,104.765722},{870.163170,112.889216}],Rectangle[{862.039676,112.889216},{870.163170,121.012711}],Rectangle[{862.039676,121.012711},{870.163170,129.136205}],Rectangle[{862.039676,129.136205},{870.163170,137.259699}],Rectangle[{870.163170,104.765722},{878.286664,112.889216}],Rectangle[{870.163170,112.889216},{878.286664,121.012711}],Rectangle[{870.163170,121.012711},{878.286664,129.136205}],Rectangle[{870.163170,129.136205},{878.286664,137.259699}],Rectangle[{878.286664,104.765722},{886.410159,112.889216}],Rectangle[{878.286664,112.889216},{886.410159,121.012711}],Rectangle[{878.286664,121.012711},{886.410159,129.136205}],Rectangle[{878.286664,129.136205},{886.410159,137.259699}],Rectangle[{886.410159,104.765722},{894.533653,112.889216}],Rectangle[{886.410159,112.889216},{894.533653,121.012711}],Rectangle[{886.410159,121.012711},{894.533653,129.136205}],Rectangle[{886.410159,129.136205},{894.533653,137.259699}]},{RGBColor[1,0,0,0],Rectangle[{820.319347,119.479468},{828.442841,127.602962}]}}]

==> DATA/SMALL_POLYMINOS/1.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{155.084454,-19.295137},{187.084134,5.504543}],Rectangle[{149.410294,30.704863},{188.758294,55.504543}],Rectangle[{170.410294,62.704863},{209.758294,87.504543}],Rectangle[{97.410294,61.704863},{136.758294,86.504543}],Rectangle[{94.410294,30.704863},{133.758294,55.504543}],Rectangle[{108.410294,-0.295137},{147.758294,24.504543}],Rectangle[{195.410294,-12.295137},{234.758294,12.504543}],Rectangle[{90.410294,92.704863},{129.758294,117.504543}],Rectangle[{221.410294,18.704863},{260.758294,43.504543}],Rectangle[{230.410294,49.704863},{269.758294,74.504543}],Rectangle[{137.410294,115.704863},{176.758294,140.504543}],Rectangle[{223.410294,80.704863},{262.758294,105.504543}],Rectangle[{184.410294,111.704863},{223.758294,136.504543}]},{GrayLevel[0.3,0.6],Line[{{171.084294,-6.895297},{169.084294,43.104703}}],Line[{{171.084294,-6.895297},{190.084294,75.104703}}],Line[{{171.084294,-6.895297},{117.084294,74.104703}}],Line[{{171.084294,-6.895297},{114.084294,43.104703}}],Line[{{171.084294,-6.895297},{128.084294,12.104703}}],Line[{{171.084294,-6.895297},{215.084294,0.104703}}],Line[{{171.084294,-6.895297},{110.084294,105.104703}}],Line[{{171.084294,-6.895297},{241.084294,31.104703}}],Line[{{171.084294,-6.895297},{250.084294,62.104703}}],Line[{{171.084294,-6.895297},{157.084294,128.104703}}],Line[{{171.084294,-6.895297},{243.084294,93.104703}}],Line[{{171.084294,-6.895297},{204.084294,124.104703}}],Line[{{169.084294,43.104703},{190.084294,75.104703}}],Line[{{169.084294,43.104703},{204.084294,124.104703}}],Line[{{190.084294,75.104703},{204.084294,124.104703}}],Line[{{117.084294,74.104703},{169.084294,43.104703}}],Line[{{117.084294,74.104703},{190.084294,75.104703}}],Line[{{117.084294,74.104703},{114.084294,43.104703}}],Line[{{117.084294,74.104703},{128.084294,12.104703}}],Line[{{117.084294,74.104703},{215.084294,0.104703}}],Line[{{117.084294,74.104703},{110.084294,105.104703}}],Line[{{117.084294,74.104703},{241.084294,31.104703}}],Line[{{117.084294,74.104703},{250.084294,62.104703}}],Line[{{117.084294,74.104703},{157.084294,128.104703}}],Line[{{117.084294,74.104703},{243.084294,93.104703}}],Line[{{117.084294,74.104703},{204.084294,124.104703}}],Line[{{114.084294,43.104703},{169.084294,43.104703}}],Line[{{114.084294,43.104703},{190.084294,75.104703}}],Line[{{114.084294,43.104703},{128.084294,12.104703}}],Line[{{114.084294,43.104703},{215.084294,0.104703}}],Line[{{114.084294,43.104703},{110.084294,105.104703}}],Line[{{114.084294,43.104703},{241.084294,31.104703}}],Line[{{114.084294,43.104703},{250.084294,62.104703}}],Line[{{114.084294,43.104703},{157.084294,128.104703}}],Line[{{114.084294,43.104703},{243.084294,93.104703}}],Line[{{114.084294,43.104703},{204.084294,124.104703}}],Line[{{128.084294,12.104703},{169.084294,43.104703}}],Line[{{128.084294,12.104703},{190.084294,75.104703}}],Line[{{128.084294,12.104703},{215.084294,0.104703}}],Line[{{128.084294,12.104703},{110.084294,105.104703}}],Line[{{128.084294,12.104703},{241.084294,31.104703}}],Line[{{128.084294,12.104703},{250.084294,62.104703}}],Line[{{128.084294,12.104703},{157.084294,128.104703}}],Line[{{128.084294,12.104703},{243.084294,93.104703}}],Line[{{128.084294,12.104703},{204.084294,124.104703}}],Line[{{215.084294,0.104703},{169.084294,43.104703}}],Line[{{215.084294,0.104703},{190.084294,75.104703}}],Line[{{215.084294,0.104703},{110.084294,105.104703}}],Line[{{215.084294,0.104703},{241.084294,31.104703}}],Line[{{215.084294,0.104703},{250.084294,62.104703}}],Line[{{215.084294,0.104703},{157.084294,128.104703}}],Line[{{215.084294,0.104703},{243.084294,93.104703}}],Line[{{215.084294,0.104703},{204.084294,124.104703}}],Line[{{110.084294,105.104703},{169.084294,43.104703}}],Line[{{110.084294,105.104703},{190.084294,75.104703}}],Line[{{110.084294,105.104703},{241.084294,31.104703}}],Line[{{110.084294,105.104703},{250.084294,62.104703}}],Line[{{110.084294,105.104703},{157.084294,128.104703}}],Line[{{110.084294,105.104703},{243.084294,93.104703}}],Line[{{110.084294,105.104703},{204.084294,124.104703}}],Line[{{241.084294,31.104703},{169.084294,43.104703}}],Line[{{241.084294,31.104703},{190.084294,75.104703}}],Line[{{241.084294,31.104703},{250.084294,62.104703}}],Line[{{241.084294,31.104703},{157.084294,128.104703}}],Line[{{241.084294,31.104703},{243.084294,93.104703}}],Line[{{241.084294,31.104703},{204.084294,124.104703}}],Line[{{250.084294,62.104703},{169.084294,43.104703}}],Line[{{250.084294,62.104703},{190.084294,75.104703}}],Line[{{250.084294,62.104703},{157.084294,128.104703}}],Line[{{250.084294,62.104703},{243.084294,93.104703}}],Line[{{250.084294,62.104703},{204.084294,124.104703}}],Line[{{157.084294,128.104703},{169.084294,43.104703}}],Line[{{157.084294,128.104703},{190.084294,75.104703}}],Line[{{157.084294,128.104703},{243.084294,93.104703}}],Line[{{157.084294,128.104703},{204.084294,124.104703}}],Line[{{243.084294,93.104703},{169.084294,43.104703}}],Line[{{243.084294,93.104703},{190.084294,75.104703}}],Line[{{243.084294,93.104703},{204.084294,124.104703}}]},{Black,PointSize[0.01],Point[{171.084294,-6.895297}],Point[{169.084294,43.104703}],Point[{190.084294,75.104703}],Point[{117.084294,74.104703}],Point[{114.084294,43.104703}],Point[{128.084294,12.104703}],Point[{215.084294,0.104703}],Point[{110.084294,105.104703}],Point[{241.084294,31.104703}],Point[{250.084294,62.104703}],Point[{157.084294,128.104703}],Point[{243.084294,93.104703}],Point[{204.084294,124.104703}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{86.348547,25.384080},{94.472041,33.507574}],Rectangle[{86.348547,33.507574},{94.472041,41.631068}],Rectangle[{86.348547,41.631068},{94.472041,49.754563}],Rectangle[{86.348547,49.754563},{94.472041,57.878057}],Rectangle[{86.348547,90.372033},{94.472041,98.495527}],Rectangle[{86.348547,98.495527},{94.472041,106.619021}],Rectangle[{86.348547,106.619021},{94.472041,114.742515}],Rectangle[{86.348547,114.742515},{94.472041,122.866009}],Rectangle[{94.472041,25.384080},{102.595536,33.507574}],Rectangle[{94.472041,33.507574},{102.595536,41.631068}],Rectangle[{94.472041,41.631068},{102.595536,49.754563}],Rectangle[{94.472041,49.754563},{102.595536,57.878057}],Rectangle[{94.472041,57.878057},{102.595536,66.001551}],Rectangle[{94.472041,66.001551},{102.595536,74.125045}],Rectangle[{94.472041,74.125045},{102.595536,82.248539}],Rectangle[{94.472041,82.248539},{102.595536,90.372033}],Rectangle[{94.472041,90.372033},{102.595536,98.495527}],Rectangle[{94.472041,98.495527},{102.595536,106.619021}],Rectangle[{94.472041,106.619021},{102.595536,114.742515}],Rectangle[{94.472041,114.742515},{102.595536,122.866009}],Rectangle[{102.595536,-7.109896},{110.719030,1.013598}],Rectangle[{102.595536,1.013598},{110.719030,9.137092}],Rectangle[{102.595536,9.137092},{110.719030,17.260586}],Rectangle[{102.595536,17.260586},{110.719030,25.384080}],Rectangle[{102.595536,25.384080},{110.719030,33.507574}],Rectangle[{102.595536,33.507574},{110.719030,41.631068}],Rectangle[{102.595536,41.631068},{110.719030,49.754563}],Rectangle[{102.595536,49.754563},{110.719030,57.878057}],Rectangle[{102.595536,57.878057},{110.719030,66.001551}],Rectangle[{102.595536,66.001551},{110.719030,74.125045}],Rectangle[{102.595536,74.125045},{110.719030,82.248539}],Rectangle[{102.595536,82.248539},{110.719030,90.372033}],Rectangle[{102.595536,90.372033},{110.719030,98.495527}],Rectangle[{102.595536,98.495527},{110.719030,106.619021}],Rectangle[{102.595536,106.619021},{110.719030,114.742515}],Rectangle[{102.595536,114.742515},{110.719030,122.866009}],Rectangle[{110.719030,-7.109896},{118.842524,1.013598}],Rectangle[{110.719030,1.013598},{118.842524,9.137092}],Rectangle[{110.719030,9.137092},{118.842524,17.260586}],Rectangle[{110.719030,17.260586},{118.842524,25.384080}],Rectangle[{110.719030,25.384080},{118.842524,33.507574}],Rectangle[{110.719030,33.507574},{118.842524,41.631068}],Rectangle[{110.719030,41.631068},{118.842524,49.754563}],Rectangle[{110.719030,49.754563},{118.842524,57.878057}],Rectangle[{110.719030,57.878057},{118.842524,66.001551}],Rectangle[{110.719030,66.001551},{118.842524,74.125045}],Rectangle[{110.719030,74.125045},{118.842524,82.248539}],Rectangle[{110.719030,82.248539},{118.842524,90.372033}],Rectangle[{110.719030,90.372033},{118.842524,98.495527}],Rectangle[{110.719030,98.495527},{118.842524,106.619021}],Rectangle[{110.719030,106.619021},{118.842524,114.742515}],Rectangle[{110.719030,114.742515},{118.842524,122.866009}],Rectangle[{118.842524,-7.109896},{126.966018,1.013598}],Rectangle[{118.842524,1.013598},{126.966018,9.137092}],Rectangle[{118.842524,9.137092},{126.966018,17.260586}],Rectangle[{118.842524,17.260586},{126.966018,25.384080}],Rectangle[{118.842524,25.384080},{126.966018,33.507574}],Rectangle[{118.842524,33.507574},{126.966018,41.631068}],Rectangle[{118.842524,41.631068},{126.966018,49.754563}],Rectangle[{118.842524,49.754563},{126.966018,57.878057}],Rectangle[{118.842524,57.878057},{126.966018,66.001551}],Rectangle[{118.842524,66.001551},{126.966018,74.125045}],Rectangle[{118.842524,74.125045},{126.966018,82.248539}],Rectangle[{118.842524,82.248539},{126.966018,90.372033}],Rectangle[{118.842524,90.372033},{126.966018,98.495527}],Rectangle[{118.842524,98.495527},{126.966018,106.619021}],Rectangle[{118.842524,106.619021},{126.966018,114.742515}],Rectangle[{118.842524,114.742515},{126.966018,122.866009}],Rectangle[{126.966018,-7.109896},{135.089512,1.013598}],Rectangle[{126.966018,1.013598},{135.089512,9.137092}],Rectangle[{126.966018,9.137092},{135.089512,17.260586}],Rectangle[{126.966018,17.260586},{135.089512,25.384080}],Rectangle[{126.966018,25.384080},{135.089512,33.507574}],Rectangle[{126.966018,33.507574},{135.089512,41.631068}],Rectangle[{126.966018,41.631068},{135.089512,49.754563}],Rectangle[{126.966018,49.754563},{135.089512,57.878057}],Rectangle[{126.966018,57.878057},{135.089512,66.001551}],Rectangle[{126.966018,66.001551},{135.089512,74.125045}],Rectangle[{126.966018,74.125045},{135.089512,82.248539}],Rectangle[{126.966018,82.248539},{135.089512,90.372033}],Rectangle[{126.966018,90.372033},{135.089512,98.495527}],Rectangle[{126.966018,98.495527},{135.089512,106.619021}],Rectangle[{126.966018,106.619021},{135.089512,114.742515}],Rectangle[{126.966018,114.742515},{135.089512,122.866009}],Rectangle[{135.089512,-7.109896},{143.213006,1.013598}],Rectangle[{135.089512,1.013598},{143.213006,9.137092}],Rectangle[{135.089512,9.137092},{143.213006,17.260586}],Rectangle[{135.089512,17.260586},{143.213006,25.384080}],Rectangle[{135.089512,25.384080},{143.213006,33.507574}],Rectangle[{135.089512,33.507574},{143.213006,41.631068}],Rectangle[{135.089512,41.631068},{143.213006,49.754563}],Rectangle[{135.089512,49.754563},{143.213006,57.878057}],Rectangle[{135.089512,57.878057},{143.213006,66.001551}],Rectangle[{135.089512,66.001551},{143.213006,74.125045}],Rectangle[{135.089512,74.125045},{143.213006,82.248539}],Rectangle[{135.089512,82.248539},{143.213006,90.372033}],Rectangle[{135.089512,90.372033},{143.213006,98.495527}],Rectangle[{135.089512,98.495527},{143.213006,106.619021}],Rectangle[{135.089512,106.619021},{143.213006,114.742515}],Rectangle[{135.089512,114.742515},{143.213006,122.866009}],Rectangle[{135.089512,122.866009},{143.213006,130.989504}],Rectangle[{135.089512,130.989504},{143.213006,139.112998}],Rectangle[{135.089512,139.112998},{143.213006,147.236492}],Rectangle[{143.213006,-7.109896},{151.336500,1.013598}],Rectangle[{143.213006,1.013598},{151.336500,9.137092}],Rectangle[{143.213006,9.137092},{151.336500,17.260586}],Rectangle[{143.213006,17.260586},{151.336500,25.384080}],Rectangle[{143.213006,25.384080},{151.336500,33.507574}],Rectangle[{143.213006,33.507574},{151.336500,41.631068}],Rectangle[{143.213006,41.631068},{151.336500,49.754563}],Rectangle[{143.213006,49.754563},{151.336500,57.878057}],Rectangle[{143.213006,57.878057},{151.336500,66.001551}],Rectangle[{143.213006,66.001551},{151.336500,74.125045}],Rectangle[{143.213006,74.125045},{151.336500,82.248539}],Rectangle[{143.213006,82.248539},{151.336500,90.372033}],Rectangle[{143.213006,90.372033},{151.336500,98.495527}],Rectangle[{143.213006,98.495527},{151.336500,106.619021}],Rectangle[{143.213006,106.619021},{151.336500,114.742515}],Rectangle[{143.213006,114.742515},{151.336500,122.866009}],Rectangle[{143.213006,122.866009},{151.336500,130.989504}],Rectangle[{143.213006,130.989504},{151.336500,139.112998}],Rectangle[{143.213006,139.112998},{151.336500,147.236492}],Rectangle[{151.336500,-23.356884},{159.459994,-15.233390}],Rectangle[{151.336500,-15.233390},{159.459994,-7.109896}],Rectangle[{151.336500,-7.109896},{159.459994,1.013598}],Rectangle[{151.336500,1.013598},{159.459994,9.137092}],Rectangle[{151.336500,9.137092},{159.459994,17.260586}],Rectangle[{151.336500,17.260586},{159.459994,25.384080}],Rectangle[{151.336500,25.384080},{159.459994,33.507574}],Rectangle[{151.336500,33.507574},{159.459994,41.631068}],Rectangle[{151.336500,41.631068},{159.459994,49.754563}],Rectangle[{151.336500,49.754563},{159.459994,57.878057}],Rectangle[{151.336500,57.878057},{159.459994,66.001551}],Rectangle[{151.336500,66.001551},{159.459994,74.125045}],Rectangle[{151.336500,74.125045},{159.459994,82.248539}],Rectangle[{151.336500,82.248539},{159.459994,90.372033}],Rectangle[{151.336500,90.372033},{159.459994,98.495527}],Rectangle[{151.336500,98.495527},{159.459994,106.619021}],Rectangle[{151.336500,106.619021},{159.459994,114.742515}],Rectangle[{151.336500,114.742515},{159.459994,122.866009}],Rectangle[{151.336500,122.866009},{159.459994,130.989504}],Rectangle[{151.336500,130.989504},{159.459994,139.112998}],Rectangle[{151.336500,139.112998},{159.459994,147.236492}],Rectangle[{159.459994,-23.356884},{167.583488,-15.233390}],Rectangle[{159.459994,-15.233390},{167.583488,-7.109896}],Rectangle[{159.459994,-7.109896},{167.583488,1.013598}],Rectangle[{159.459994,1.013598},{167.583488,9.137092}],Rectangle[{159.459994,9.137092},{167.583488,17.260586}],Rectangle[{159.459994,17.260586},{167.583488,25.384080}],Rectangle[{159.459994,25.384080},{167.583488,33.507574}],Rectangle[{159.459994,33.507574},{167.583488,41.631068}],Rectangle[{159.459994,41.631068},{167.583488,49.754563}],Rectangle[{159.459994,49.754563},{167.583488,57.878057}],Rectangle[{159.459994,57.878057},{167.583488,66.001551}],Rectangle[{159.459994,66.001551},{167.583488,74.125045}],Rectangle[{159.459994,74.125045},{167.583488,82.248539}],Rectangle[{159.459994,82.248539},{167.583488,90.372033}],Rectangle[{159.459994,90.372033},{167.583488,98.495527}],Rectangle[{159.459994,98.495527},{167.583488,106.619021}],Rectangle[{159.459994,106.619021},{167.583488,114.742515}],Rectangle[{159.459994,114.742515},{167.583488,122.866009}],Rectangle[{159.459994,122.866009},{167.583488,130.989504}],Rectangle[{159.459994,130.989504},{167.583488,139.112998}],Rectangle[{159.459994,139.112998},{167.583488,147.236492}],Rectangle[{167.583488,-23.356884},{175.706982,-15.233390}],Rectangle[{167.583488,-15.233390},{175.706982,-7.109896}],Rectangle[{167.583488,-7.109896},{175.706982,1.013598}],Rectangle[{167.583488,1.013598},{175.706982,9.137092}],Rectangle[{167.583488,9.137092},{175.706982,17.260586}],Rectangle[{167.583488,17.260586},{175.706982,25.384080}],Rectangle[{167.583488,25.384080},{175.706982,33.507574}],Rectangle[{167.583488,33.507574},{175.706982,41.631068}],Rectangle[{167.583488,41.631068},{175.706982,49.754563}],Rectangle[{167.583488,49.754563},{175.706982,57.878057}],Rectangle[{167.583488,57.878057},{175.706982,66.001551}],Rectangle[{167.583488,66.001551},{175.706982,74.125045}],Rectangle[{167.583488,74.125045},{175.706982,82.248539}],Rectangle[{167.583488,82.248539},{175.706982,90.372033}],Rectangle[{167.583488,90.372033},{175.706982,98.495527}],Rectangle[{167.583488,98.495527},{175.706982,106.619021}],Rectangle[{167.583488,106.619021},{175.706982,114.742515}],Rectangle[{167.583488,114.742515},{175.706982,122.866009}],Rectangle[{167.583488,122.866009},{175.706982,130.989504}],Rectangle[{167.583488,130.989504},{175.706982,139.112998}],Rectangle[{167.583488,139.112998},{175.706982,147.236492}],Rectangle[{175.706982,-23.356884},{183.830477,-15.233390}],Rectangle[{175.706982,-15.233390},{183.830477,-7.109896}],Rectangle[{175.706982,-7.109896},{183.830477,1.013598}],Rectangle[{175.706982,1.013598},{183.830477,9.137092}],Rectangle[{175.706982,9.137092},{183.830477,17.260586}],Rectangle[{175.706982,17.260586},{183.830477,25.384080}],Rectangle[{175.706982,25.384080},{183.830477,33.507574}],Rectangle[{175.706982,33.507574},{183.830477,41.631068}],Rectangle[{175.706982,41.631068},{183.830477,49.754563}],Rectangle[{175.706982,49.754563},{183.830477,57.878057}],Rectangle[{175.706982,57.878057},{183.830477,66.001551}],Rectangle[{175.706982,66.001551},{183.830477,74.125045}],Rectangle[{175.706982,74.125045},{183.830477,82.248539}],Rectangle[{175.706982,82.248539},{183.830477,90.372033}],Rectangle[{175.706982,90.372033},{183.830477,98.495527}],Rectangle[{175.706982,98.495527},{183.830477,106.619021}],Rectangle[{175.706982,106.619021},{183.830477,114.742515}],Rectangle[{175.706982,114.742515},{183.830477,122.866009}],Rectangle[{175.706982,122.866009},{183.830477,130.989504}],Rectangle[{175.706982,130.989504},{183.830477,139.112998}],Rectangle[{175.706982,139.112998},{183.830477,147.236492}],Rectangle[{183.830477,-23.356884},{191.953971,-15.233390}],Rectangle[{183.830477,-15.233390},{191.953971,-7.109896}],Rectangle[{183.830477,-7.109896},{191.953971,1.013598}],Rectangle[{183.830477,1.013598},{191.953971,9.137092}],Rectangle[{183.830477,9.137092},{191.953971,17.260586}],Rectangle[{183.830477,17.260586},{191.953971,25.384080}],Rectangle[{183.830477,25.384080},{191.953971,33.507574}],Rectangle[{183.830477,33.507574},{191.953971,41.631068}],Rectangle[{183.830477,41.631068},{191.953971,49.754563}],Rectangle[{183.830477,49.754563},{191.953971,57.878057}],Rectangle[{183.830477,57.878057},{191.953971,66.001551}],Rectangle[{183.830477,66.001551},{191.953971,74.125045}],Rectangle[{183.830477,74.125045},{191.953971,82.248539}],Rectangle[{183.830477,82.248539},{191.953971,90.372033}],Rectangle[{183.830477,90.372033},{191.953971,98.495527}],Rectangle[{183.830477,98.495527},{191.953971,106.619021}],Rectangle[{183.830477,106.619021},{191.953971,114.742515}],Rectangle[{183.830477,114.742515},{191.953971,122.866009}],Rectangle[{183.830477,122.866009},{191.953971,130.989504}],Rectangle[{183.830477,130.989504},{191.953971,139.112998}],Rectangle[{191.953971,-15.233390},{200.077465,-7.109896}],Rectangle[{191.953971,-7.109896},{200.077465,1.013598}],Rectangle[{191.953971,1.013598},{200.077465,9.137092}],Rectangle[{191.953971,9.137092},{200.077465,17.260586}],Rectangle[{191.953971,17.260586},{200.077465,25.384080}],Rectangle[{191.953971,25.384080},{200.077465,33.507574}],Rectangle[{191.953971,33.507574},{200.077465,41.631068}],Rectangle[{191.953971,41.631068},{200.077465,49.754563}],Rectangle[{191.953971,49.754563},{200.077465,57.878057}],Rectangle[{191.953971,57.878057},{200.077465,66.001551}],Rectangle[{191.953971,66.001551},{200.077465,74.125045}],Rectangle[{191.953971,74.125045},{200.077465,82.248539}],Rectangle[{191.953971,82.248539},{200.077465,90.372033}],Rectangle[{191.953971,90.372033},{200.077465,98.495527}],Rectangle[{191.953971,98.495527},{200.077465,106.619021}],Rectangle[{191.953971,106.619021},{200.077465,114.742515}],Rectangle[{191.953971,114.742515},{200.077465,122.866009}],Rectangle[{191.953971,122.866009},{200.077465,130.989504}],Rectangle[{191.953971,130.989504},{200.077465,139.112998}],Rectangle[{200.077465,-15.233390},{208.200959,-7.109896}],Rectangle[{200.077465,-7.109896},{208.200959,1.013598}],Rectangle[{200.077465,1.013598},{208.200959,9.137092}],Rectangle[{200.077465,9.137092},{208.200959,17.260586}],Rectangle[{200.077465,17.260586},{208.200959,25.384080}],Rectangle[{200.077465,25.384080},{208.200959,33.507574}],Rectangle[{200.077465,33.507574},{208.200959,41.631068}],Rectangle[{200.077465,41.631068},{208.200959,49.754563}],Rectangle[{200.077465,49.754563},{208.200959,57.878057}],Rectangle[{200.077465,57.878057},{208.200959,66.001551}],Rectangle[{200.077465,66.001551},{208.200959,74.125045}],Rectangle[{200.077465,74.125045},{208.200959,82.248539}],Rectangle[{200.077465,82.248539},{208.200959,90.372033}],Rectangle[{200.077465,90.372033},{208.200959,98.495527}],Rectangle[{200.077465,98.495527},{208.200959,106.619021}],Rectangle[{200.077465,106.619021},{208.200959,114.742515}],Rectangle[{200.077465,114.742515},{208.200959,122.866009}],Rectangle[{200.077465,122.866009},{208.200959,130.989504}],Rectangle[{200.077465,130.989504},{208.200959,139.112998}],Rectangle[{208.200959,-15.233390},{216.324453,-7.109896}],Rectangle[{208.200959,-7.109896},{216.324453,1.013598}],Rectangle[{208.200959,1.013598},{216.324453,9.137092}],Rectangle[{208.200959,9.137092},{216.324453,17.260586}],Rectangle[{208.200959,17.260586},{216.324453,25.384080}],Rectangle[{208.200959,25.384080},{216.324453,33.507574}],Rectangle[{208.200959,33.507574},{216.324453,41.631068}],Rectangle[{208.200959,41.631068},{216.324453,49.754563}],Rectangle[{208.200959,49.754563},{216.324453,57.878057}],Rectangle[{208.200959,57.878057},{216.324453,66.001551}],Rectangle[{208.200959,66.001551},{216.324453,74.125045}],Rectangle[{208.200959,74.125045},{216.324453,82.248539}],Rectangle[{208.200959,82.248539},{216.324453,90.372033}],Rectangle[{208.200959,90.372033},{216.324453,98.495527}],Rectangle[{208.200959,98.495527},{216.324453,106.619021}],Rectangle[{208.200959,106.619021},{216.324453,114.742515}],Rectangle[{208.200959,114.742515},{216.324453,122.866009}],Rectangle[{208.200959,122.866009},{216.324453,130.989504}],Rectangle[{208.200959,130.989504},{216.324453,139.112998}],Rectangle[{216.324453,-15.233390},{224.447947,-7.109896}],Rectangle[{216.324453,-7.109896},{224.447947,1.013598}],Rectangle[{216.324453,1.013598},{224.447947,9.137092}],Rectangle[{216.324453,9.137092},{224.447947,17.260586}],Rectangle[{216.324453,17.260586},{224.447947,25.384080}],Rectangle[{216.324453,25.384080},{224.447947,33.507574}],Rectangle[{216.324453,33.507574},{224.447947,41.631068}],Rectangle[{216.324453,41.631068},{224.447947,49.754563}],Rectangle[{216.324453,49.754563},{224.447947,57.878057}],Rectangle[{216.324453,57.878057},{224.447947,66.001551}],Rectangle[{216.324453,66.001551},{224.447947,74.125045}],Rectangle[{216.324453,74.125045},{224.447947,82.248539}],Rectangle[{216.324453,82.248539},{224.447947,90.372033}],Rectangle[{216.324453,90.372033},{224.447947,98.495527}],Rectangle[{216.324453,98.495527},{224.447947,106.619021}],Rectangle[{216.324453,106.619021},{224.447947,114.742515}],Rectangle[{216.324453,114.742515},{224.447947,122.866009}],Rectangle[{216.324453,122.866009},{224.447947,130.989504}],Rectangle[{216.324453,130.989504},{224.447947,139.112998}],Rectangle[{224.447947,-15.233390},{232.571441,-7.109896}],Rectangle[{224.447947,-7.109896},{232.571441,1.013598}],Rectangle[{224.447947,1.013598},{232.571441,9.137092}],Rectangle[{224.447947,9.137092},{232.571441,17.260586}],Rectangle[{224.447947,17.260586},{232.571441,25.384080}],Rectangle[{224.447947,25.384080},{232.571441,33.507574}],Rectangle[{224.447947,33.507574},{232.571441,41.631068}],Rectangle[{224.447947,41.631068},{232.571441,49.754563}],Rectangle[{224.447947,49.754563},{232.571441,57.878057}],Rectangle[{224.447947,57.878057},{232.571441,66.001551}],Rectangle[{224.447947,66.001551},{232.571441,74.125045}],Rectangle[{224.447947,74.125045},{232.571441,82.248539}],Rectangle[{224.447947,82.248539},{232.571441,90.372033}],Rectangle[{224.447947,90.372033},{232.571441,98.495527}],Rectangle[{224.447947,98.495527},{232.571441,106.619021}],Rectangle[{232.571441,-15.233390},{240.694935,-7.109896}],Rectangle[{232.571441,-7.109896},{240.694935,1.013598}],Rectangle[{232.571441,1.013598},{240.694935,9.137092}],Rectangle[{232.571441,9.137092},{240.694935,17.260586}],Rectangle[{232.571441,17.260586},{240.694935,25.384080}],Rectangle[{232.571441,25.384080},{240.694935,33.507574}],Rectangle[{232.571441,33.507574},{240.694935,41.631068}],Rectangle[{232.571441,41.631068},{240.694935,49.754563}],Rectangle[{232.571441,49.754563},{240.694935,57.878057}],Rectangle[{232.571441,57.878057},{240.694935,66.001551}],Rectangle[{232.571441,66.001551},{240.694935,74.125045}],Rectangle[{232.571441,74.125045},{240.694935,82.248539}],Rectangle[{232.571441,82.248539},{240.694935,90.372033}],Rectangle[{232.571441,90.372033},{240.694935,98.495527}],Rectangle[{232.571441,98.495527},{240.694935,106.619021}],Rectangle[{240.694935,17.260586},{248.818429,25.384080}],Rectangle[{240.694935,25.384080},{248.818429,33.507574}],Rectangle[{240.694935,33.507574},{248.818429,41.631068}],Rectangle[{240.694935,41.631068},{248.818429,49.754563}],Rectangle[{240.694935,49.754563},{248.818429,57.878057}],Rectangle[{240.694935,57.878057},{248.818429,66.001551}],Rectangle[{240.694935,66.001551},{248.818429,74.125045}],Rectangle[{240.694935,74.125045},{248.818429,82.248539}],Rectangle[{240.694935,82.248539},{248.818429,90.372033}],Rectangle[{240.694935,90.372033},{248.818429,98.495527}],Rectangle[{240.694935,98.495527},{248.818429,106.619021}],Rectangle[{248.818429,17.260586},{256.941923,25.384080}],Rectangle[{248.818429,25.384080},{256.941923,33.507574}],Rectangle[{248.818429,33.507574},{256.941923,41.631068}],Rectangle[{248.818429,41.631068},{256.941923,49.754563}],Rectangle[{248.818429,49.754563},{256.941923,57.878057}],Rectangle[{248.818429,57.878057},{256.941923,66.001551}],Rectangle[{248.818429,66.001551},{256.941923,74.125045}],Rectangle[{248.818429,74.125045},{256.941923,82.248539}],Rectangle[{248.818429,82.248539},{256.941923,90.372033}],Rectangle[{248.818429,90.372033},{256.941923,98.495527}],Rectangle[{248.818429,98.495527},{256.941923,106.619021}],Rectangle[{256.941923,17.260586},{265.065418,25.384080}],Rectangle[{256.941923,25.384080},{265.065418,33.507574}],Rectangle[{256.941923,33.507574},{265.065418,41.631068}],Rectangle[{256.941923,41.631068},{265.065418,49.754563}],Rectangle[{256.941923,49.754563},{265.065418,57.878057}],Rectangle[{256.941923,57.878057},{265.065418,66.001551}],Rectangle[{256.941923,66.001551},{265.065418,74.125045}],Rectangle[{256.941923,74.125045},{265.065418,82.248539}],Rectangle[{256.941923,82.248539},{265.065418,90.372033}],Rectangle[{256.941923,90.372033},{265.065418,98.495527}],Rectangle[{256.941923,98.495527},{265.065418,106.619021}],Rectangle[{265.065418,41.631068},{273.188912,49.754563}],Rectangle[{265.065418,49.754563},{273.188912,57.878057}],Rectangle[{265.065418,57.878057},{273.188912,66.001551}],Rectangle[{265.065418,66.001551},{273.188912,74.125045}],Rectangle[{265.065418,74.125045},{273.188912,82.248539}]},{RGBColor[1,0,0,0],Rectangle[{176.431510,61.193320},{184.555004,69.316815}]},
{RGBColor[1,0,0,0.0],Rectangle[{-44.408344,141.213070},{-12.408664,166.012750}],Rectangle[{-1.082504,141.213070},{38.265496,166.012750}],Rectangle[{-32.408344,173.213070},{-0.408664,198.012750}],Rectangle[{6.917496,183.213070},{46.265496,208.012750}],Rectangle[{-38.082504,110.213070},{1.265496,135.012750}],Rectangle[{55.917496,126.213070},{95.265496,151.012750}],Rectangle[{8.917496,97.213070},{48.265496,122.012750}],Rectangle[{53.917496,157.213070},{93.265496,182.012750}]},{GrayLevel[0.3,0.6],Line[{{-28.408504,153.612910},{18.591496,153.612910}}],Line[{{-28.408504,153.612910},{-16.408504,185.612910}}],Line[{{-28.408504,153.612910},{26.591496,195.612910}}],Line[{{-28.408504,153.612910},{-18.408504,122.612910}}],Line[{{-28.408504,153.612910},{75.591496,138.612910}}],Line[{{-28.408504,153.612910},{28.591496,109.612910}}],Line[{{-28.408504,153.612910},{73.591496,169.612910}}],Line[{{-16.408504,185.612910},{18.591496,153.612910}}],Line[{{-16.408504,185.612910},{26.591496,195.612910}}],Line[{{-16.408504,185.612910},{-18.408504,122.612910}}],Line[{{-16.408504,185.612910},{75.591496,138.612910}}],Line[{{-16.408504,185.612910},{28.591496,109.612910}}],Line[{{-16.408504,185.612910},{73.591496,169.612910}}],Line[{{26.591496,195.612910},{18.591496,153.612910}}],Line[{{26.591496,195.612910},{-18.408504,122.612910}}],Line[{{26.591496,195.612910},{75.591496,138.612910}}],Line[{{26.591496,195.612910},{28.591496,109.612910}}],Line[{{26.591496,195.612910},{73.591496,169.612910}}],Line[{{-18.408504,122.612910},{18.591496,153.612910}}],Line[{{-18.408504,122.612910},{75.591496,138.612910}}],Line[{{-18.408504,122.612910},{28.591496,109.612910}}],Line[{{-18.408504,122.612910},{73.591496,169.612910}}],Line[{{75.591496,138.612910},{18.591496,153.612910}}],Line[{{75.591496,138.612910},{28.591496,109.612910}}],Line[{{75.591496,138.612910},{73.591496,169.612910}}],Line[{{28.591496,109.612910},{18.591496,153.612910}}],Line[{{28.591496,109.612910},{73.591496,169.612910}}],Line[{{73.591496,169.612910},{18.591496,153.612910}}]},{Black,PointSize[0.01],Point[{-28.408504,153.612910}],Point[{18.591496,153.612910}],Point[{-16.408504,185.612910}],Point[{26.591496,195.612910}],Point[{-18.408504,122.612910}],Point[{75.591496,138.612910}],Point[{28.591496,109.612910}],Point[{73.591496,169.612910}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{-48.470091,133.768793},{-40.346597,141.892287}],Rectangle[{-48.470091,141.892287},{-40.346597,150.015781}],Rectangle[{-48.470091,150.015781},{-40.346597,158.139275}],Rectangle[{-48.470091,158.139275},{-40.346597,166.262770}],Rectangle[{-40.346597,109.398311},{-32.223103,117.521805}],Rectangle[{-40.346597,117.521805},{-32.223103,125.645299}],Rectangle[{-40.346597,125.645299},{-32.223103,133.768793}],Rectangle[{-40.346597,133.768793},{-32.223103,141.892287}],Rectangle[{-40.346597,141.892287},{-32.223103,150.015781}],Rectangle[{-40.346597,150.015781},{-32.223103,158.139275}],Rectangle[{-40.346597,158.139275},{-32.223103,166.262770}],Rectangle[{-40.346597,166.262770},{-32.223103,174.386264}],Rectangle[{-40.346597,174.386264},{-32.223103,182.509758}],Rectangle[{-40.346597,182.509758},{-32.223103,190.633252}],Rectangle[{-40.346597,190.633252},{-32.223103,198.756746}],Rectangle[{-32.223103,109.398311},{-24.099609,117.521805}],Rectangle[{-32.223103,117.521805},{-24.099609,125.645299}],Rectangle[{-32.223103,125.645299},{-24.099609,133.768793}],Rectangle[{-32.223103,133.768793},{-24.099609,141.892287}],Rectangle[{-32.223103,141.892287},{-24.099609,150.015781}],Rectangle[{-32.223103,150.015781},{-24.099609,158.139275}],Rectangle[{-32.223103,158.139275},{-24.099609,166.262770}],Rectangle[{-32.223103,166.262770},{-24.099609,174.386264}],Rectangle[{-32.223103,174.386264},{-24.099609,182.509758}],Rectangle[{-32.223103,182.509758},{-24.099609,190.633252}],Rectangle[{-32.223103,190.633252},{-24.099609,198.756746}],Rectangle[{-24.099609,109.398311},{-15.976115,117.521805}],Rectangle[{-24.099609,117.521805},{-15.976115,125.645299}],Rectangle[{-24.099609,125.645299},{-15.976115,133.768793}],Rectangle[{-24.099609,133.768793},{-15.976115,141.892287}],Rectangle[{-24.099609,141.892287},{-15.976115,150.015781}],Rectangle[{-24.099609,150.015781},{-15.976115,158.139275}],Rectangle[{-24.099609,158.139275},{-15.976115,166.262770}],Rectangle[{-24.099609,166.262770},{-15.976115,174.386264}],Rectangle[{-24.099609,174.386264},{-15.976115,182.509758}],Rectangle[{-24.099609,182.509758},{-15.976115,190.633252}],Rectangle[{-24.099609,190.633252},{-15.976115,198.756746}],Rectangle[{-15.976115,109.398311},{-7.852621,117.521805}],Rectangle[{-15.976115,117.521805},{-7.852621,125.645299}],Rectangle[{-15.976115,125.645299},{-7.852621,133.768793}],Rectangle[{-15.976115,133.768793},{-7.852621,141.892287}],Rectangle[{-15.976115,141.892287},{-7.852621,150.015781}],Rectangle[{-15.976115,150.015781},{-7.852621,158.139275}],Rectangle[{-15.976115,158.139275},{-7.852621,166.262770}],Rectangle[{-15.976115,166.262770},{-7.852621,174.386264}],Rectangle[{-15.976115,174.386264},{-7.852621,182.509758}],Rectangle[{-15.976115,182.509758},{-7.852621,190.633252}],Rectangle[{-15.976115,190.633252},{-7.852621,198.756746}],Rectangle[{-7.852621,109.398311},{0.270873,117.521805}],Rectangle[{-7.852621,117.521805},{0.270873,125.645299}],Rectangle[{-7.852621,125.645299},{0.270873,133.768793}],Rectangle[{-7.852621,133.768793},{0.270873,141.892287}],Rectangle[{-7.852621,141.892287},{0.270873,150.015781}],Rectangle[{-7.852621,150.015781},{0.270873,158.139275}],Rectangle[{-7.852621,158.139275},{0.270873,166.262770}],Rectangle[{-7.852621,166.262770},{0.270873,174.386264}],Rectangle[{-7.852621,174.386264},{0.270873,182.509758}],Rectangle[{-7.852621,182.509758},{0.270873,190.633252}],Rectangle[{-7.852621,190.633252},{0.270873,198.756746}],Rectangle[{0.270873,109.398311},{8.394367,117.521805}],Rectangle[{0.270873,117.521805},{8.394367,125.645299}],Rectangle[{0.270873,125.645299},{8.394367,133.768793}],Rectangle[{0.270873,133.768793},{8.394367,141.892287}],Rectangle[{0.270873,141.892287},{8.394367,150.015781}],Rectangle[{0.270873,150.015781},{8.394367,158.139275}],Rectangle[{0.270873,158.139275},{8.394367,166.262770}],Rectangle[{0.270873,166.262770},{8.394367,174.386264}],Rectangle[{0.270873,174.386264},{8.394367,182.509758}],Rectangle[{0.270873,182.509758},{8.394367,190.633252}],Rectangle[{0.270873,190.633252},{8.394367,198.756746}],Rectangle[{0.270873,198.756746},{8.394367,206.880240}],Rectangle[{0.270873,206.880240},{8.394367,215.003734}],Rectangle[{8.394367,93.151323},{16.517862,101.274817}],Rectangle[{8.394367,101.274817},{16.517862,109.398311}],Rectangle[{8.394367,109.398311},{16.517862,117.521805}],Rectangle[{8.394367,117.521805},{16.517862,125.645299}],Rectangle[{8.394367,125.645299},{16.517862,133.768793}],Rectangle[{8.394367,133.768793},{16.517862,141.892287}],Rectangle[{8.394367,141.892287},{16.517862,150.015781}],Rectangle[{8.394367,150.015781},{16.517862,158.139275}],Rectangle[{8.394367,158.139275},{16.517862,166.262770}],Rectangle[{8.394367,166.262770},{16.517862,174.386264}],Rectangle[{8.394367,174.386264},{16.517862,182.509758}],Rectangle[{8.394367,182.509758},{16.517862,190.633252}],Rectangle[{8.394367,190.633252},{16.517862,198.756746}],Rectangle[{8.394367,198.756746},{16.517862,206.880240}],Rectangle[{8.394367,206.880240},{16.517862,215.003734}],Rectangle[{16.517862,93.151323},{24.641356,101.274817}],Rectangle[{16.517862,101.274817},{24.641356,109.398311}],Rectangle[{16.517862,109.398311},{24.641356,117.521805}],Rectangle[{16.517862,117.521805},{24.641356,125.645299}],Rectangle[{16.517862,125.645299},{24.641356,133.768793}],Rectangle[{16.517862,133.768793},{24.641356,141.892287}],Rectangle[{16.517862,141.892287},{24.641356,150.015781}],Rectangle[{16.517862,150.015781},{24.641356,158.139275}],Rectangle[{16.517862,158.139275},{24.641356,166.262770}],Rectangle[{16.517862,166.262770},{24.641356,174.386264}],Rectangle[{16.517862,174.386264},{24.641356,182.509758}],Rectangle[{16.517862,182.509758},{24.641356,190.633252}],Rectangle[{16.517862,190.633252},{24.641356,198.756746}],Rectangle[{16.517862,198.756746},{24.641356,206.880240}],Rectangle[{16.517862,206.880240},{24.641356,215.003734}],Rectangle[{24.641356,93.151323},{32.764850,101.274817}],Rectangle[{24.641356,101.274817},{32.764850,109.398311}],Rectangle[{24.641356,109.398311},{32.764850,117.521805}],Rectangle[{24.641356,117.521805},{32.764850,125.645299}],Rectangle[{24.641356,125.645299},{32.764850,133.768793}],Rectangle[{24.641356,133.768793},{32.764850,141.892287}],Rectangle[{24.641356,141.892287},{32.764850,150.015781}],Rectangle[{24.641356,150.015781},{32.764850,158.139275}],Rectangle[{24.641356,158.139275},{32.764850,166.262770}],Rectangle[{24.641356,166.262770},{32.764850,174.386264}],Rectangle[{24.641356,174.386264},{32.764850,182.509758}],Rectangle[{24.641356,182.509758},{32.764850,190.633252}],Rectangle[{24.641356,190.633252},{32.764850,198.756746}],Rectangle[{24.641356,198.756746},{32.764850,206.880240}],Rectangle[{24.641356,206.880240},{32.764850,215.003734}],Rectangle[{32.764850,93.151323},{40.888344,101.274817}],Rectangle[{32.764850,101.274817},{40.888344,109.398311}],Rectangle[{32.764850,109.398311},{40.888344,117.521805}],Rectangle[{32.764850,117.521805},{40.888344,125.645299}],Rectangle[{32.764850,125.645299},{40.888344,133.768793}],Rectangle[{32.764850,133.768793},{40.888344,141.892287}],Rectangle[{32.764850,141.892287},{40.888344,150.015781}],Rectangle[{32.764850,150.015781},{40.888344,158.139275}],Rectangle[{32.764850,158.139275},{40.888344,166.262770}],Rectangle[{32.764850,174.386264},{40.888344,182.509758}],Rectangle[{32.764850,182.509758},{40.888344,190.633252}],Rectangle[{32.764850,190.633252},{40.888344,198.756746}],Rectangle[{32.764850,198.756746},{40.888344,206.880240}],Rectangle[{32.764850,206.880240},{40.888344,215.003734}],Rectangle[{40.888344,93.151323},{49.011838,101.274817}],Rectangle[{40.888344,101.274817},{49.011838,109.398311}],Rectangle[{40.888344,109.398311},{49.011838,117.521805}],Rectangle[{40.888344,117.521805},{49.011838,125.645299}],Rectangle[{40.888344,125.645299},{49.011838,133.768793}],Rectangle[{40.888344,133.768793},{49.011838,141.892287}],Rectangle[{40.888344,141.892287},{49.011838,150.015781}],Rectangle[{40.888344,150.015781},{49.011838,158.139275}],Rectangle[{40.888344,158.139275},{49.011838,166.262770}],Rectangle[{40.888344,166.262770},{49.011838,174.386264}],Rectangle[{40.888344,174.386264},{49.011838,182.509758}],Rectangle[{40.888344,182.509758},{49.011838,190.633252}],Rectangle[{40.888344,190.633252},{49.011838,198.756746}],Rectangle[{40.888344,198.756746},{49.011838,206.880240}],Rectangle[{40.888344,206.880240},{49.011838,215.003734}],Rectangle[{49.011838,117.521805},{57.135332,125.645299}],Rectangle[{49.011838,125.645299},{57.135332,133.768793}],Rectangle[{49.011838,133.768793},{57.135332,141.892287}],Rectangle[{49.011838,141.892287},{57.135332,150.015781}],Rectangle[{49.011838,150.015781},{57.135332,158.139275}],Rectangle[{49.011838,158.139275},{57.135332,166.262770}],Rectangle[{49.011838,166.262770},{57.135332,174.386264}],Rectangle[{49.011838,174.386264},{57.135332,182.509758}],Rectangle[{57.135332,125.645299},{65.258826,133.768793}],Rectangle[{57.135332,133.768793},{65.258826,141.892287}],Rectangle[{57.135332,141.892287},{65.258826,150.015781}],Rectangle[{57.135332,150.015781},{65.258826,158.139275}],Rectangle[{57.135332,158.139275},{65.258826,166.262770}],Rectangle[{57.135332,166.262770},{65.258826,174.386264}],Rectangle[{57.135332,174.386264},{65.258826,182.509758}],Rectangle[{65.258826,125.645299},{73.382320,133.768793}],Rectangle[{65.258826,133.768793},{73.382320,141.892287}],Rectangle[{65.258826,141.892287},{73.382320,150.015781}],Rectangle[{65.258826,150.015781},{73.382320,158.139275}],Rectangle[{65.258826,158.139275},{73.382320,166.262770}],Rectangle[{65.258826,166.262770},{73.382320,174.386264}],Rectangle[{65.258826,174.386264},{73.382320,182.509758}],Rectangle[{73.382320,125.645299},{81.505814,133.768793}],Rectangle[{73.382320,133.768793},{81.505814,141.892287}],Rectangle[{73.382320,141.892287},{81.505814,150.015781}],Rectangle[{73.382320,150.015781},{81.505814,158.139275}],Rectangle[{73.382320,158.139275},{81.505814,166.262770}],Rectangle[{73.382320,166.262770},{81.505814,174.386264}],Rectangle[{73.382320,174.386264},{81.505814,182.509758}],Rectangle[{81.505814,125.645299},{89.629308,133.768793}],Rectangle[{81.505814,133.768793},{89.629308,141.892287}],Rectangle[{81.505814,141.892287},{89.629308,150.015781}],Rectangle[{81.505814,150.015781},{89.629308,158.139275}],Rectangle[{81.505814,158.139275},{89.629308,166.262770}],Rectangle[{81.505814,166.262770},{89.629308,174.386264}],Rectangle[{81.505814,174.386264},{89.629308,182.509758}],Rectangle[{89.629308,125.645299},{97.752803,133.768793}],Rectangle[{89.629308,133.768793},{97.752803,141.892287}],Rectangle[{89.629308,141.892287},{97.752803,150.015781}],Rectangle[{89.629308,150.015781},{97.752803,158.139275}],Rectangle[{89.629308,158.139275},{97.752803,166.262770}],Rectangle[{89.629308,166.262770},{97.752803,174.386264}],Rectangle[{89.629308,174.386264},{97.752803,182.509758}]},{RGBColor[1,0,0,0],Rectangle[{21.310293,154.292436},{29.433787,162.415930}]},
{RGBColor[1,0,0,0.0],Rectangle[{69.797064,-28.619675},{101.796744,-3.819995}],Rectangle[{109.797064,-1.619675},{141.796744,23.180005}],Rectangle[{100.797064,30.380325},{132.796744,55.180005}],Rectangle[{111.797064,61.380325},{143.796744,86.180005}],Rectangle[{60.797064,24.380325},{92.796744,49.180005}],Rectangle[{149.797064,25.380325},{181.796744,50.180005}]},{GrayLevel[0.3,0.6],Line[{{85.796904,-16.219835},{125.796904,10.780165}}],Line[{{85.796904,-16.219835},{116.796904,42.780165}}],Line[{{85.796904,-16.219835},{127.796904,73.780165}}],Line[{{85.796904,-16.219835},{76.796904,36.780165}}],Line[{{85.796904,-16.219835},{165.796904,37.780165}}],Line[{{125.796904,10.780165},{127.796904,73.780165}}],Line[{{116.796904,42.780165},{125.796904,10.780165}}],Line[{{116.796904,42.780165},{127.796904,73.780165}}],Line[{{116.796904,42.780165},{165.796904,37.780165}}],Line[{{76.796904,36.780165},{125.796904,10.780165}}],Line[{{76.796904,36.780165},{116.796904,42.780165}}],Line[{{76.796904,36.780165},{127.796904,73.780165}}],Line[{{76.796904,36.780165},{165.796904,37.780165}}],Line[{{165.796904,37.780165},{125.796904,10.780165}}],Line[{{165.796904,37.780165},{127.796904,73.780165}}]},{Black,PointSize[0.01],Point[{85.796904,-16.219835}],Point[{125.796904,10.780165}],Point[{116.796904,42.780165}],Point[{127.796904,73.780165}],Point[{76.796904,36.780165}],Point[{165.796904,37.780165}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{56.735317,24.183036},{64.858811,32.306530}],Rectangle[{56.735317,32.306530},{64.858811,40.430024}],Rectangle[{56.735317,40.430024},{64.858811,48.553519}],Rectangle[{56.735317,48.553519},{64.858811,56.677013}],Rectangle[{64.858811,-32.681422},{72.982305,-24.557928}],Rectangle[{64.858811,-24.557928},{72.982305,-16.434434}],Rectangle[{64.858811,-16.434434},{72.982305,-8.310940}],Rectangle[{64.858811,-8.310940},{72.982305,-0.187446}],Rectangle[{64.858811,24.183036},{72.982305,32.306530}],Rectangle[{64.858811,32.306530},{72.982305,40.430024}],Rectangle[{64.858811,40.430024},{72.982305,48.553519}],Rectangle[{64.858811,48.553519},{72.982305,56.677013}],Rectangle[{72.982305,-32.681422},{81.105799,-24.557928}],Rectangle[{72.982305,-24.557928},{81.105799,-16.434434}],Rectangle[{72.982305,-16.434434},{81.105799,-8.310940}],Rectangle[{72.982305,-8.310940},{81.105799,-0.187446}],Rectangle[{72.982305,16.059542},{81.105799,24.183036}],Rectangle[{72.982305,24.183036},{81.105799,32.306530}],Rectangle[{72.982305,32.306530},{81.105799,40.430024}],Rectangle[{72.982305,40.430024},{81.105799,48.553519}],Rectangle[{72.982305,48.553519},{81.105799,56.677013}],Rectangle[{81.105799,-32.681422},{89.229293,-24.557928}],Rectangle[{81.105799,-24.557928},{89.229293,-16.434434}],Rectangle[{81.105799,-16.434434},{89.229293,-8.310940}],Rectangle[{81.105799,-8.310940},{89.229293,-0.187446}],Rectangle[{81.105799,-0.187446},{89.229293,7.936048}],Rectangle[{81.105799,7.936048},{89.229293,16.059542}],Rectangle[{81.105799,24.183036},{89.229293,32.306530}],Rectangle[{81.105799,32.306530},{89.229293,40.430024}],Rectangle[{81.105799,40.430024},{89.229293,48.553519}],Rectangle[{81.105799,48.553519},{89.229293,56.677013}],Rectangle[{89.229293,-32.681422},{97.352787,-24.557928}],Rectangle[{89.229293,-24.557928},{97.352787,-16.434434}],Rectangle[{89.229293,-16.434434},{97.352787,-8.310940}],Rectangle[{89.229293,-8.310940},{97.352787,-0.187446}],Rectangle[{89.229293,-0.187446},{97.352787,7.936048}],Rectangle[{89.229293,7.936048},{97.352787,16.059542}],Rectangle[{89.229293,24.183036},{97.352787,32.306530}],Rectangle[{89.229293,32.306530},{97.352787,40.430024}],Rectangle[{89.229293,40.430024},{97.352787,48.553519}],Rectangle[{89.229293,48.553519},{97.352787,56.677013}],Rectangle[{97.352787,-32.681422},{105.476281,-24.557928}],Rectangle[{97.352787,-24.557928},{105.476281,-16.434434}],Rectangle[{97.352787,-16.434434},{105.476281,-8.310940}],Rectangle[{97.352787,-8.310940},{105.476281,-0.187446}],Rectangle[{97.352787,7.936048},{105.476281,16.059542}],Rectangle[{97.352787,16.059542},{105.476281,24.183036}],Rectangle[{97.352787,24.183036},{105.476281,32.306530}],Rectangle[{97.352787,32.306530},{105.476281,40.430024}],Rectangle[{97.352787,40.430024},{105.476281,48.553519}],Rectangle[{97.352787,48.553519},{105.476281,56.677013}],Rectangle[{105.476281,-8.310940},{113.599775,-0.187446}],Rectangle[{105.476281,-0.187446},{113.599775,7.936048}],Rectangle[{105.476281,7.936048},{113.599775,16.059542}],Rectangle[{105.476281,16.059542},{113.599775,24.183036}],Rectangle[{105.476281,24.183036},{113.599775,32.306530}],Rectangle[{105.476281,32.306530},{113.599775,40.430024}],Rectangle[{105.476281,40.430024},{113.599775,48.553519}],Rectangle[{105.476281,48.553519},{113.599775,56.677013}],Rectangle[{105.476281,56.677013},{113.599775,64.800507}],Rectangle[{105.476281,64.800507},{113.599775,72.924001}],Rectangle[{105.476281,72.924001},{113.599775,81.047495}],Rectangle[{105.476281,81.047495},{113.599775,89.170989}],Rectangle[{113.599775,-8.310940},{121.723269,-0.187446}],Rectangle[{113.599775,-0.187446},{121.723269,7.936048}],Rectangle[{113.599775,7.936048},{121.723269,16.059542}],Rectangle[{113.599775,16.059542},{121.723269,24.183036}],Rectangle[{113.599775,24.183036},{121.723269,32.306530}],Rectangle[{113.599775,32.306530},{121.723269,40.430024}],Rectangle[{113.599775,40.430024},{121.723269,48.553519}],Rectangle[{113.599775,48.553519},{121.723269,56.677013}],Rectangle[{113.599775,56.677013},{121.723269,64.800507}],Rectangle[{113.599775,64.800507},{121.723269,72.924001}],Rectangle[{113.599775,72.924001},{121.723269,81.047495}],Rectangle[{113.599775,81.047495},{121.723269,89.170989}],Rectangle[{121.723269,-8.310940},{129.846764,-0.187446}],Rectangle[{121.723269,-0.187446},{129.846764,7.936048}],Rectangle[{121.723269,7.936048},{129.846764,16.059542}],Rectangle[{121.723269,16.059542},{129.846764,24.183036}],Rectangle[{121.723269,24.183036},{129.846764,32.306530}],Rectangle[{121.723269,32.306530},{129.846764,40.430024}],Rectangle[{121.723269,40.430024},{129.846764,48.553519}],Rectangle[{121.723269,48.553519},{129.846764,56.677013}],Rectangle[{121.723269,56.677013},{129.846764,64.800507}],Rectangle[{121.723269,64.800507},{129.846764,72.924001}],Rectangle[{121.723269,72.924001},{129.846764,81.047495}],Rectangle[{121.723269,81.047495},{129.846764,89.170989}],Rectangle[{129.846764,-8.310940},{137.970258,-0.187446}],Rectangle[{129.846764,-0.187446},{137.970258,7.936048}],Rectangle[{129.846764,7.936048},{137.970258,16.059542}],Rectangle[{129.846764,16.059542},{137.970258,24.183036}],Rectangle[{129.846764,24.183036},{137.970258,32.306530}],Rectangle[{129.846764,32.306530},{137.970258,40.430024}],Rectangle[{129.846764,40.430024},{137.970258,48.553519}],Rectangle[{129.846764,48.553519},{137.970258,56.677013}],Rectangle[{129.846764,56.677013},{137.970258,64.800507}],Rectangle[{129.846764,64.800507},{137.970258,72.924001}],Rectangle[{129.846764,72.924001},{137.970258,81.047495}],Rectangle[{129.846764,81.047495},{137.970258,89.170989}],Rectangle[{137.970258,-8.310940},{146.093752,-0.187446}],Rectangle[{137.970258,-0.187446},{146.093752,7.936048}],Rectangle[{137.970258,7.936048},{146.093752,16.059542}],Rectangle[{137.970258,16.059542},{146.093752,24.183036}],Rectangle[{137.970258,24.183036},{146.093752,32.306530}],Rectangle[{137.970258,32.306530},{146.093752,40.430024}],Rectangle[{137.970258,56.677013},{146.093752,64.800507}],Rectangle[{137.970258,64.800507},{146.093752,72.924001}],Rectangle[{137.970258,72.924001},{146.093752,81.047495}],Rectangle[{137.970258,81.047495},{146.093752,89.170989}],Rectangle[{146.093752,24.183036},{154.217246,32.306530}],Rectangle[{146.093752,32.306530},{154.217246,40.430024}],Rectangle[{146.093752,40.430024},{154.217246,48.553519}],Rectangle[{146.093752,48.553519},{154.217246,56.677013}],Rectangle[{154.217246,24.183036},{162.340740,32.306530}],Rectangle[{154.217246,32.306530},{162.340740,40.430024}],Rectangle[{154.217246,40.430024},{162.340740,48.553519}],Rectangle[{154.217246,48.553519},{162.340740,56.677013}],Rectangle[{162.340740,24.183036},{170.464234,32.306530}],Rectangle[{162.340740,32.306530},{170.464234,40.430024}],Rectangle[{162.340740,40.430024},{170.464234,48.553519}],Rectangle[{162.340740,48.553519},{170.464234,56.677013}],Rectangle[{170.464234,24.183036},{178.587728,32.306530}],Rectangle[{170.464234,32.306530},{178.587728,40.430024}],Rectangle[{170.464234,40.430024},{178.587728,48.553519}],Rectangle[{170.464234,48.553519},{178.587728,56.677013}],Rectangle[{178.587728,24.183036},{186.711222,32.306530}],Rectangle[{178.587728,32.306530},{186.711222,40.430024}],Rectangle[{178.587728,40.430024},{186.711222,48.553519}],Rectangle[{178.587728,48.553519},{186.711222,56.677013}]},{RGBColor[1,0,0,0],Rectangle[{115.331528,29.945050},{123.455022,38.068544}]},
{RGBColor[1,0,0,0.0],Rectangle[{112.009235,124.384715},{144.008915,149.184395}],Rectangle[{147.335075,93.384715},{186.683075,118.184395}],Rectangle[{151.335075,138.384715},{190.683075,163.184395}],Rectangle[{107.009235,89.384715},{139.008915,114.184395}],Rectangle[{196.335075,73.384715},{235.683075,98.184395}],Rectangle[{198.335075,124.384715},{237.683075,149.184395}]},{GrayLevel[0.3,0.6],Line[{{128.009075,136.784555},{167.009075,105.784555}}],Line[{{128.009075,136.784555},{171.009075,150.784555}}],Line[{{128.009075,136.784555},{123.009075,101.784555}}],Line[{{128.009075,136.784555},{216.009075,85.784555}}],Line[{{128.009075,136.784555},{218.009075,136.784555}}],Line[{{167.009075,105.784555},{171.009075,150.784555}}],Line[{{167.009075,105.784555},{218.009075,136.784555}}],Line[{{171.009075,150.784555},{218.009075,136.784555}}],Line[{{123.009075,101.784555},{167.009075,105.784555}}],Line[{{123.009075,101.784555},{171.009075,150.784555}}],Line[{{123.009075,101.784555},{216.009075,85.784555}}],Line[{{123.009075,101.784555},{218.009075,136.784555}}],Line[{{216.009075,85.784555},{167.009075,105.784555}}],Line[{{216.009075,85.784555},{171.009075,150.784555}}],Line[{{216.009075,85.784555},{218.009075,136.784555}}]},{Black,PointSize[0.01],Point[{128.009075,136.784555}],Point[{167.009075,105.784555}],Point[{171.009075,150.784555}],Point[{123.009075,101.784555}],Point[{216.009075,85.784555}],Point[{218.009075,136.784555}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{102.947488,85.569956},{111.070982,93.693450}],Rectangle[{102.947488,93.693450},{111.070982,101.816944}],Rectangle[{102.947488,101.816944},{111.070982,109.940438}],Rectangle[{102.947488,109.940438},{111.070982,118.063933}],Rectangle[{111.070982,85.569956},{119.194476,93.693450}],Rectangle[{111.070982,93.693450},{119.194476,101.816944}],Rectangle[{111.070982,101.816944},{119.194476,109.940438}],Rectangle[{111.070982,109.940438},{119.194476,118.063933}],Rectangle[{111.070982,118.063933},{119.194476,126.187427}],Rectangle[{111.070982,126.187427},{119.194476,134.310921}],Rectangle[{111.070982,134.310921},{119.194476,142.434415}],Rectangle[{111.070982,142.434415},{119.194476,150.557909}],Rectangle[{119.194476,85.569956},{127.317970,93.693450}],Rectangle[{119.194476,93.693450},{127.317970,101.816944}],Rectangle[{119.194476,101.816944},{127.317970,109.940438}],Rectangle[{119.194476,109.940438},{127.317970,118.063933}],Rectangle[{119.194476,118.063933},{127.317970,126.187427}],Rectangle[{119.194476,126.187427},{127.317970,134.310921}],Rectangle[{119.194476,134.310921},{127.317970,142.434415}],Rectangle[{119.194476,142.434415},{127.317970,150.557909}],Rectangle[{127.317970,85.569956},{135.441464,93.693450}],Rectangle[{127.317970,93.693450},{135.441464,101.816944}],Rectangle[{127.317970,101.816944},{135.441464,109.940438}],Rectangle[{127.317970,109.940438},{135.441464,118.063933}],Rectangle[{127.317970,118.063933},{135.441464,126.187427}],Rectangle[{127.317970,126.187427},{135.441464,134.310921}],Rectangle[{127.317970,134.310921},{135.441464,142.434415}],Rectangle[{127.317970,142.434415},{135.441464,150.557909}],Rectangle[{135.441464,85.569956},{143.564958,93.693450}],Rectangle[{135.441464,93.693450},{143.564958,101.816944}],Rectangle[{135.441464,101.816944},{143.564958,109.940438}],Rectangle[{135.441464,109.940438},{143.564958,118.063933}],Rectangle[{135.441464,118.063933},{143.564958,126.187427}],Rectangle[{135.441464,126.187427},{143.564958,134.310921}],Rectangle[{135.441464,134.310921},{143.564958,142.434415}],Rectangle[{135.441464,142.434415},{143.564958,150.557909}],Rectangle[{143.564958,85.569956},{151.688452,93.693450}],Rectangle[{143.564958,93.693450},{151.688452,101.816944}],Rectangle[{143.564958,101.816944},{151.688452,109.940438}],Rectangle[{143.564958,109.940438},{151.688452,118.063933}],Rectangle[{143.564958,118.063933},{151.688452,126.187427}],Rectangle[{143.564958,126.187427},{151.688452,134.310921}],Rectangle[{143.564958,134.310921},{151.688452,142.434415}],Rectangle[{143.564958,142.434415},{151.688452,150.557909}],Rectangle[{143.564958,150.557909},{151.688452,158.681403}],Rectangle[{143.564958,158.681403},{151.688452,166.804897}],Rectangle[{151.688452,85.569956},{159.811946,93.693450}],Rectangle[{151.688452,93.693450},{159.811946,101.816944}],Rectangle[{151.688452,101.816944},{159.811946,109.940438}],Rectangle[{151.688452,109.940438},{159.811946,118.063933}],Rectangle[{151.688452,118.063933},{159.811946,126.187427}],Rectangle[{151.688452,126.187427},{159.811946,134.310921}],Rectangle[{151.688452,134.310921},{159.811946,142.434415}],Rectangle[{151.688452,142.434415},{159.811946,150.557909}],Rectangle[{151.688452,150.557909},{159.811946,158.681403}],Rectangle[{151.688452,158.681403},{159.811946,166.804897}],Rectangle[{159.811946,85.569956},{167.935440,93.693450}],Rectangle[{159.811946,93.693450},{167.935440,101.816944}],Rectangle[{159.811946,101.816944},{167.935440,109.940438}],Rectangle[{159.811946,109.940438},{167.935440,118.063933}],Rectangle[{159.811946,118.063933},{167.935440,126.187427}],Rectangle[{159.811946,134.310921},{167.935440,142.434415}],Rectangle[{159.811946,142.434415},{167.935440,150.557909}],Rectangle[{159.811946,150.557909},{167.935440,158.681403}],Rectangle[{159.811946,158.681403},{167.935440,166.804897}],Rectangle[{167.935440,85.569956},{176.058935,93.693450}],Rectangle[{167.935440,93.693450},{176.058935,101.816944}],Rectangle[{167.935440,101.816944},{176.058935,109.940438}],Rectangle[{167.935440,109.940438},{176.058935,118.063933}],Rectangle[{167.935440,118.063933},{176.058935,126.187427}],Rectangle[{167.935440,126.187427},{176.058935,134.310921}],Rectangle[{167.935440,134.310921},{176.058935,142.434415}],Rectangle[{167.935440,142.434415},{176.058935,150.557909}],Rectangle[{167.935440,150.557909},{176.058935,158.681403}],Rectangle[{167.935440,158.681403},{176.058935,166.804897}],Rectangle[{176.058935,85.569956},{184.182429,93.693450}],Rectangle[{176.058935,93.693450},{184.182429,101.816944}],Rectangle[{176.058935,101.816944},{184.182429,109.940438}],Rectangle[{176.058935,109.940438},{184.182429,118.063933}],Rectangle[{176.058935,118.063933},{184.182429,126.187427}],Rectangle[{176.058935,126.187427},{184.182429,134.310921}],Rectangle[{176.058935,134.310921},{184.182429,142.434415}],Rectangle[{176.058935,142.434415},{184.182429,150.557909}],Rectangle[{176.058935,150.557909},{184.182429,158.681403}],Rectangle[{176.058935,158.681403},{184.182429,166.804897}],Rectangle[{184.182429,85.569956},{192.305923,93.693450}],Rectangle[{184.182429,93.693450},{192.305923,101.816944}],Rectangle[{184.182429,101.816944},{192.305923,109.940438}],Rectangle[{184.182429,109.940438},{192.305923,118.063933}],Rectangle[{184.182429,118.063933},{192.305923,126.187427}],Rectangle[{184.182429,126.187427},{192.305923,134.310921}],Rectangle[{184.182429,134.310921},{192.305923,142.434415}],Rectangle[{184.182429,142.434415},{192.305923,150.557909}],Rectangle[{184.182429,150.557909},{192.305923,158.681403}],Rectangle[{184.182429,158.681403},{192.305923,166.804897}],Rectangle[{192.305923,69.322968},{200.429417,77.446462}],Rectangle[{192.305923,77.446462},{200.429417,85.569956}],Rectangle[{192.305923,85.569956},{200.429417,93.693450}],Rectangle[{192.305923,93.693450},{200.429417,101.816944}],Rectangle[{192.305923,101.816944},{200.429417,109.940438}],Rectangle[{192.305923,109.940438},{200.429417,118.063933}],Rectangle[{192.305923,118.063933},{200.429417,126.187427}],Rectangle[{192.305923,126.187427},{200.429417,134.310921}],Rectangle[{192.305923,134.310921},{200.429417,142.434415}],Rectangle[{192.305923,142.434415},{200.429417,150.557909}],Rectangle[{200.429417,69.322968},{208.552911,77.446462}],Rectangle[{200.429417,77.446462},{208.552911,85.569956}],Rectangle[{200.429417,85.569956},{208.552911,93.693450}],Rectangle[{200.429417,93.693450},{208.552911,101.816944}],Rectangle[{200.429417,101.816944},{208.552911,109.940438}],Rectangle[{200.429417,118.063933},{208.552911,126.187427}],Rectangle[{200.429417,126.187427},{208.552911,134.310921}],Rectangle[{200.429417,134.310921},{208.552911,142.434415}],Rectangle[{200.429417,142.434415},{208.552911,150.557909}],Rectangle[{208.552911,69.322968},{216.676405,77.446462}],Rectangle[{208.552911,77.446462},{216.676405,85.569956}],Rectangle[{208.552911,85.569956},{216.676405,93.693450}],Rectangle[{208.552911,93.693450},{216.676405,101.816944}],Rectangle[{208.552911,101.816944},{216.676405,109.940438}],Rectangle[{208.552911,118.063933},{216.676405,126.187427}],Rectangle[{208.552911,126.187427},{216.676405,134.310921}],Rectangle[{208.552911,134.310921},{216.676405,142.434415}],Rectangle[{208.552911,142.434415},{216.676405,150.557909}],Rectangle[{216.676405,69.322968},{224.799899,77.446462}],Rectangle[{216.676405,77.446462},{224.799899,85.569956}],Rectangle[{216.676405,85.569956},{224.799899,93.693450}],Rectangle[{216.676405,93.693450},{224.799899,101.816944}],Rectangle[{216.676405,109.940438},{224.799899,118.063933}],Rectangle[{216.676405,118.063933},{224.799899,126.187427}],Rectangle[{216.676405,126.187427},{224.799899,134.310921}],Rectangle[{216.676405,134.310921},{224.799899,142.434415}],Rectangle[{216.676405,142.434415},{224.799899,150.557909}],Rectangle[{224.799899,69.322968},{232.923393,77.446462}],Rectangle[{224.799899,77.446462},{232.923393,85.569956}],Rectangle[{224.799899,85.569956},{232.923393,93.693450}],Rectangle[{224.799899,93.693450},{232.923393,101.816944}],Rectangle[{224.799899,118.063933},{232.923393,126.187427}],Rectangle[{224.799899,126.187427},{232.923393,134.310921}],Rectangle[{224.799899,134.310921},{232.923393,142.434415}],Rectangle[{224.799899,142.434415},{232.923393,150.557909}],Rectangle[{232.923393,69.322968},{241.046887,77.446462}],Rectangle[{232.923393,77.446462},{241.046887,85.569956}],Rectangle[{232.923393,85.569956},{241.046887,93.693450}],Rectangle[{232.923393,93.693450},{241.046887,101.816944}],Rectangle[{232.923393,118.063933},{241.046887,126.187427}],Rectangle[{232.923393,126.187427},{241.046887,134.310921}],Rectangle[{232.923393,134.310921},{241.046887,142.434415}],Rectangle[{232.923393,142.434415},{241.046887,150.557909}]},{RGBColor[1,0,0,0],Rectangle[{174.631834,117.899267},{182.755328,126.022761}]},
{RGBColor[1,0,0,0.0],Rectangle[{-42.490004,44.330226},{-10.490324,69.129906}],Rectangle[{-57.164164,14.330226},{-17.816164,39.129906}],Rectangle[{3.835836,81.330226},{43.183836,106.129906}],Rectangle[{-68.164164,76.330226},{-28.816164,101.129906}],Rectangle[{14.835836,19.330226},{54.183836,44.129906}],Rectangle[{-2.490004,50.330226},{29.509676,75.129906}]},{GrayLevel[0.3,0.6],Line[{{-26.490164,56.730066},{-37.490164,26.730066}}],Line[{{-26.490164,56.730066},{23.509836,93.730066}}],Line[{{-26.490164,56.730066},{-48.490164,88.730066}}],Line[{{-26.490164,56.730066},{34.509836,31.730066}}],Line[{{-26.490164,56.730066},{13.509836,62.730066}}],Line[{{-37.490164,26.730066},{23.509836,93.730066}}],Line[{{-37.490164,26.730066},{-48.490164,88.730066}}],Line[{{-37.490164,26.730066},{34.509836,31.730066}}],Line[{{23.509836,93.730066},{-48.490164,88.730066}}],Line[{{23.509836,93.730066},{34.509836,31.730066}}],Line[{{-48.490164,88.730066},{34.509836,31.730066}}],Line[{{13.509836,62.730066},{-37.490164,26.730066}}],Line[{{13.509836,62.730066},{23.509836,93.730066}}],Line[{{13.509836,62.730066},{-48.490164,88.730066}}],Line[{{13.509836,62.730066},{34.509836,31.730066}}]},{Black,PointSize[0.01],Point[{-26.490164,56.730066}],Point[{-37.490164,26.730066}],Point[{23.509836,93.730066}],Point[{-48.490164,88.730066}],Point[{34.509836,31.730066}],Point[{13.509836,62.730066}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{-72.225911,75.256432},{-64.102417,83.379926}],Rectangle[{-72.225911,83.379926},{-64.102417,91.503420}],Rectangle[{-72.225911,91.503420},{-64.102417,99.626914}],Rectangle[{-72.225911,99.626914},{-64.102417,107.750408}],Rectangle[{-64.102417,10.268479},{-55.978923,18.391973}],Rectangle[{-64.102417,18.391973},{-55.978923,26.515467}],Rectangle[{-64.102417,26.515467},{-55.978923,34.638961}],Rectangle[{-64.102417,34.638961},{-55.978923,42.762455}],Rectangle[{-64.102417,75.256432},{-55.978923,83.379926}],Rectangle[{-64.102417,83.379926},{-55.978923,91.503420}],Rectangle[{-64.102417,91.503420},{-55.978923,99.626914}],Rectangle[{-64.102417,99.626914},{-55.978923,107.750408}],Rectangle[{-55.978923,10.268479},{-47.855429,18.391973}],Rectangle[{-55.978923,18.391973},{-47.855429,26.515467}],Rectangle[{-55.978923,26.515467},{-47.855429,34.638961}],Rectangle[{-55.978923,34.638961},{-47.855429,42.762455}],Rectangle[{-55.978923,75.256432},{-47.855429,83.379926}],Rectangle[{-55.978923,83.379926},{-47.855429,91.503420}],Rectangle[{-55.978923,91.503420},{-47.855429,99.626914}],Rectangle[{-55.978923,99.626914},{-47.855429,107.750408}],Rectangle[{-47.855429,10.268479},{-39.731935,18.391973}],Rectangle[{-47.855429,18.391973},{-39.731935,26.515467}],Rectangle[{-47.855429,26.515467},{-39.731935,34.638961}],Rectangle[{-47.855429,34.638961},{-39.731935,42.762455}],Rectangle[{-47.855429,42.762455},{-39.731935,50.885949}],Rectangle[{-47.855429,50.885949},{-39.731935,59.009444}],Rectangle[{-47.855429,59.009444},{-39.731935,67.132938}],Rectangle[{-47.855429,67.132938},{-39.731935,75.256432}],Rectangle[{-47.855429,75.256432},{-39.731935,83.379926}],Rectangle[{-47.855429,83.379926},{-39.731935,91.503420}],Rectangle[{-47.855429,91.503420},{-39.731935,99.626914}],Rectangle[{-47.855429,99.626914},{-39.731935,107.750408}],Rectangle[{-39.731935,10.268479},{-31.608441,18.391973}],Rectangle[{-39.731935,18.391973},{-31.608441,26.515467}],Rectangle[{-39.731935,26.515467},{-31.608441,34.638961}],Rectangle[{-39.731935,34.638961},{-31.608441,42.762455}],Rectangle[{-39.731935,42.762455},{-31.608441,50.885949}],Rectangle[{-39.731935,50.885949},{-31.608441,59.009444}],Rectangle[{-39.731935,59.009444},{-31.608441,67.132938}],Rectangle[{-39.731935,67.132938},{-31.608441,75.256432}],Rectangle[{-39.731935,75.256432},{-31.608441,83.379926}],Rectangle[{-39.731935,83.379926},{-31.608441,91.503420}],Rectangle[{-39.731935,91.503420},{-31.608441,99.626914}],Rectangle[{-39.731935,99.626914},{-31.608441,107.750408}],Rectangle[{-31.608441,10.268479},{-23.484947,18.391973}],Rectangle[{-31.608441,18.391973},{-23.484947,26.515467}],Rectangle[{-31.608441,26.515467},{-23.484947,34.638961}],Rectangle[{-31.608441,34.638961},{-23.484947,42.762455}],Rectangle[{-31.608441,42.762455},{-23.484947,50.885949}],Rectangle[{-31.608441,50.885949},{-23.484947,59.009444}],Rectangle[{-31.608441,59.009444},{-23.484947,67.132938}],Rectangle[{-31.608441,67.132938},{-23.484947,75.256432}],Rectangle[{-31.608441,75.256432},{-23.484947,83.379926}],Rectangle[{-31.608441,83.379926},{-23.484947,91.503420}],Rectangle[{-31.608441,91.503420},{-23.484947,99.626914}],Rectangle[{-31.608441,99.626914},{-23.484947,107.750408}],Rectangle[{-23.484947,10.268479},{-15.361453,18.391973}],Rectangle[{-23.484947,18.391973},{-15.361453,26.515467}],Rectangle[{-23.484947,26.515467},{-15.361453,34.638961}],Rectangle[{-23.484947,34.638961},{-15.361453,42.762455}],Rectangle[{-23.484947,42.762455},{-15.361453,50.885949}],Rectangle[{-23.484947,50.885949},{-15.361453,59.009444}],Rectangle[{-23.484947,59.009444},{-15.361453,67.132938}],Rectangle[{-23.484947,67.132938},{-15.361453,75.256432}],Rectangle[{-23.484947,75.256432},{-15.361453,83.379926}],Rectangle[{-23.484947,83.379926},{-15.361453,91.503420}],Rectangle[{-15.361453,26.515467},{-7.237959,34.638961}],Rectangle[{-15.361453,42.762455},{-7.237959,50.885949}],Rectangle[{-15.361453,50.885949},{-7.237959,59.009444}],Rectangle[{-15.361453,59.009444},{-7.237959,67.132938}],Rectangle[{-15.361453,67.132938},{-7.237959,75.256432}],Rectangle[{-15.361453,83.379926},{-7.237959,91.503420}],Rectangle[{-7.237959,26.515467},{0.885536,34.638961}],Rectangle[{-7.237959,42.762455},{0.885536,50.885949}],Rectangle[{-7.237959,50.885949},{0.885536,59.009444}],Rectangle[{-7.237959,59.009444},{0.885536,67.132938}],Rectangle[{-7.237959,67.132938},{0.885536,75.256432}],Rectangle[{-7.237959,91.503420},{0.885536,99.626914}],Rectangle[{0.885536,26.515467},{9.009030,34.638961}],Rectangle[{0.885536,42.762455},{9.009030,50.885949}],Rectangle[{0.885536,50.885949},{9.009030,59.009444}],Rectangle[{0.885536,59.009444},{9.009030,67.132938}],Rectangle[{0.885536,67.132938},{9.009030,75.256432}],Rectangle[{0.885536,75.256432},{9.009030,83.379926}],Rectangle[{0.885536,83.379926},{9.009030,91.503420}],Rectangle[{0.885536,91.503420},{9.009030,99.626914}],Rectangle[{0.885536,99.626914},{9.009030,107.750408}],Rectangle[{9.009030,18.391973},{17.132524,26.515467}],Rectangle[{9.009030,26.515467},{17.132524,34.638961}],Rectangle[{9.009030,34.638961},{17.132524,42.762455}],Rectangle[{9.009030,42.762455},{17.132524,50.885949}],Rectangle[{9.009030,50.885949},{17.132524,59.009444}],Rectangle[{9.009030,59.009444},{17.132524,67.132938}],Rectangle[{9.009030,67.132938},{17.132524,75.256432}],Rectangle[{9.009030,75.256432},{17.132524,83.379926}],Rectangle[{9.009030,83.379926},{17.132524,91.503420}],Rectangle[{9.009030,91.503420},{17.132524,99.626914}],Rectangle[{9.009030,99.626914},{17.132524,107.750408}],Rectangle[{17.132524,18.391973},{25.256018,26.515467}],Rectangle[{17.132524,26.515467},{25.256018,34.638961}],Rectangle[{17.132524,34.638961},{25.256018,42.762455}],Rectangle[{17.132524,42.762455},{25.256018,50.885949}],Rectangle[{17.132524,50.885949},{25.256018,59.009444}],Rectangle[{17.132524,59.009444},{25.256018,67.132938}],Rectangle[{17.132524,67.132938},{25.256018,75.256432}],Rectangle[{17.132524,75.256432},{25.256018,83.379926}],Rectangle[{17.132524,83.379926},{25.256018,91.503420}],Rectangle[{17.132524,91.503420},{25.256018,99.626914}],Rectangle[{17.132524,99.626914},{25.256018,107.750408}],Rectangle[{25.256018,18.391973},{33.379512,26.515467}],Rectangle[{25.256018,26.515467},{33.379512,34.638961}],Rectangle[{25.256018,34.638961},{33.379512,42.762455}],Rectangle[{25.256018,42.762455},{33.379512,50.885949}],Rectangle[{25.256018,50.885949},{33.379512,59.009444}],Rectangle[{25.256018,59.009444},{33.379512,67.132938}],Rectangle[{25.256018,67.132938},{33.379512,75.256432}],Rectangle[{25.256018,75.256432},{33.379512,83.379926}],Rectangle[{25.256018,83.379926},{33.379512,91.503420}],Rectangle[{25.256018,91.503420},{33.379512,99.626914}],Rectangle[{25.256018,99.626914},{33.379512,107.750408}],Rectangle[{33.379512,18.391973},{41.503006,26.515467}],Rectangle[{33.379512,26.515467},{41.503006,34.638961}],Rectangle[{33.379512,34.638961},{41.503006,42.762455}],Rectangle[{33.379512,42.762455},{41.503006,50.885949}],Rectangle[{33.379512,75.256432},{41.503006,83.379926}],Rectangle[{33.379512,83.379926},{41.503006,91.503420}],Rectangle[{33.379512,91.503420},{41.503006,99.626914}],Rectangle[{33.379512,99.626914},{41.503006,107.750408}],Rectangle[{41.503006,18.391973},{49.626500,26.515467}],Rectangle[{41.503006,26.515467},{49.626500,34.638961}],Rectangle[{41.503006,34.638961},{49.626500,42.762455}],Rectangle[{41.503006,42.762455},{49.626500,50.885949}],Rectangle[{41.503006,75.256432},{49.626500,83.379926}],Rectangle[{41.503006,83.379926},{49.626500,91.503420}],Rectangle[{41.503006,91.503420},{49.626500,99.626914}],Rectangle[{41.503006,99.626914},{49.626500,107.750408}],Rectangle[{49.626500,18.391973},{57.749994,26.515467}],Rectangle[{49.626500,26.515467},{57.749994,34.638961}],Rectangle[{49.626500,34.638961},{57.749994,42.762455}],Rectangle[{49.626500,42.762455},{57.749994,50.885949}]},{RGBColor[1,0,0,0],Rectangle[{-7.934258,60.866242},{0.189236,68.989736}]},
{RGBColor[1,0,0,0.0],Rectangle[{109.931588,-38.454209},{149.279588,-13.654529}],Rectangle[{154.931588,-7.454209},{194.279588,17.345471}],Rectangle[{167.931588,-39.454209},{207.279588,-14.654529}],Rectangle[{107.931588,18.545791},{147.279588,43.345471}],Rectangle[{201.931588,-6.454209},{241.279588,18.345471}],Rectangle[{164.931588,26.545791},{204.279588,51.345471}]},{GrayLevel[0.3,0.6],Line[{{129.605588,-26.054369},{174.605588,4.945631}}],Line[{{129.605588,-26.054369},{187.605588,-27.054369}}],Line[{{129.605588,-26.054369},{127.605588,30.945631}}],Line[{{129.605588,-26.054369},{221.605588,5.945631}}],Line[{{129.605588,-26.054369},{184.605588,38.945631}}],Line[{{174.605588,4.945631},{184.605588,38.945631}}],Line[{{187.605588,-27.054369},{174.605588,4.945631}}],Line[{{187.605588,-27.054369},{127.605588,30.945631}}],Line[{{187.605588,-27.054369},{221.605588,5.945631}}],Line[{{187.605588,-27.054369},{184.605588,38.945631}}],Line[{{127.605588,30.945631},{174.605588,4.945631}}],Line[{{127.605588,30.945631},{221.605588,5.945631}}],Line[{{127.605588,30.945631},{184.605588,38.945631}}],Line[{{221.605588,5.945631},{174.605588,4.945631}}],Line[{{221.605588,5.945631},{184.605588,38.945631}}]},{Black,PointSize[0.01],Point[{129.605588,-26.054369}],Point[{174.605588,4.945631}],Point[{187.605588,-27.054369}],Point[{127.605588,30.945631}],Point[{221.605588,5.945631}],Point[{184.605588,38.945631}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{103.869840,-43.515957},{111.993335,-35.392462}],Rectangle[{103.869840,-35.392462},{111.993335,-27.268968}],Rectangle[{103.869840,-27.268968},{111.993335,-19.145474}],Rectangle[{103.869840,-19.145474},{111.993335,-11.021980}],Rectangle[{103.869840,13.348502},{111.993335,21.471996}],Rectangle[{103.869840,21.471996},{111.993335,29.595490}],Rectangle[{103.869840,29.595490},{111.993335,37.718984}],Rectangle[{103.869840,37.718984},{111.993335,45.842479}],Rectangle[{111.993335,-43.515957},{120.116829,-35.392462}],Rectangle[{111.993335,-35.392462},{120.116829,-27.268968}],Rectangle[{111.993335,-27.268968},{120.116829,-19.145474}],Rectangle[{111.993335,-19.145474},{120.116829,-11.021980}],Rectangle[{111.993335,13.348502},{120.116829,21.471996}],Rectangle[{111.993335,21.471996},{120.116829,29.595490}],Rectangle[{111.993335,29.595490},{120.116829,37.718984}],Rectangle[{111.993335,37.718984},{120.116829,45.842479}],Rectangle[{120.116829,-43.515957},{128.240323,-35.392462}],Rectangle[{120.116829,-35.392462},{128.240323,-27.268968}],Rectangle[{120.116829,-27.268968},{128.240323,-19.145474}],Rectangle[{120.116829,-19.145474},{128.240323,-11.021980}],Rectangle[{120.116829,13.348502},{128.240323,21.471996}],Rectangle[{120.116829,21.471996},{128.240323,29.595490}],Rectangle[{120.116829,29.595490},{128.240323,37.718984}],Rectangle[{120.116829,37.718984},{128.240323,45.842479}],Rectangle[{128.240323,-43.515957},{136.363817,-35.392462}],Rectangle[{128.240323,-35.392462},{136.363817,-27.268968}],Rectangle[{128.240323,-27.268968},{136.363817,-19.145474}],Rectangle[{128.240323,-19.145474},{136.363817,-11.021980}],Rectangle[{128.240323,-11.021980},{136.363817,-2.898486}],Rectangle[{128.240323,-2.898486},{136.363817,5.225008}],Rectangle[{128.240323,5.225008},{136.363817,13.348502}],Rectangle[{128.240323,13.348502},{136.363817,21.471996}],Rectangle[{128.240323,21.471996},{136.363817,29.595490}],Rectangle[{128.240323,29.595490},{136.363817,37.718984}],Rectangle[{128.240323,37.718984},{136.363817,45.842479}],Rectangle[{136.363817,-43.515957},{144.487311,-35.392462}],Rectangle[{136.363817,-35.392462},{144.487311,-27.268968}],Rectangle[{136.363817,-27.268968},{144.487311,-19.145474}],Rectangle[{136.363817,-19.145474},{144.487311,-11.021980}],Rectangle[{136.363817,-11.021980},{144.487311,-2.898486}],Rectangle[{136.363817,13.348502},{144.487311,21.471996}],Rectangle[{136.363817,21.471996},{144.487311,29.595490}],Rectangle[{136.363817,29.595490},{144.487311,37.718984}],Rectangle[{136.363817,37.718984},{144.487311,45.842479}],Rectangle[{144.487311,-43.515957},{152.610805,-35.392462}],Rectangle[{144.487311,-35.392462},{152.610805,-27.268968}],Rectangle[{144.487311,-27.268968},{152.610805,-19.145474}],Rectangle[{144.487311,-19.145474},{152.610805,-11.021980}],Rectangle[{144.487311,-11.021980},{152.610805,-2.898486}],Rectangle[{144.487311,-2.898486},{152.610805,5.225008}],Rectangle[{144.487311,5.225008},{152.610805,13.348502}],Rectangle[{144.487311,13.348502},{152.610805,21.471996}],Rectangle[{144.487311,21.471996},{152.610805,29.595490}],Rectangle[{144.487311,29.595490},{152.610805,37.718984}],Rectangle[{144.487311,37.718984},{152.610805,45.842479}],Rectangle[{152.610805,-27.268968},{160.734299,-19.145474}],Rectangle[{152.610805,-19.145474},{160.734299,-11.021980}],Rectangle[{152.610805,-11.021980},{160.734299,-2.898486}],Rectangle[{152.610805,-2.898486},{160.734299,5.225008}],Rectangle[{152.610805,5.225008},{160.734299,13.348502}],Rectangle[{152.610805,13.348502},{160.734299,21.471996}],Rectangle[{152.610805,21.471996},{160.734299,29.595490}],Rectangle[{152.610805,29.595490},{160.734299,37.718984}],Rectangle[{160.734299,-43.515957},{168.857793,-35.392462}],Rectangle[{160.734299,-35.392462},{168.857793,-27.268968}],Rectangle[{160.734299,-27.268968},{168.857793,-19.145474}],Rectangle[{160.734299,-19.145474},{168.857793,-11.021980}],Rectangle[{160.734299,-11.021980},{168.857793,-2.898486}],Rectangle[{160.734299,-2.898486},{168.857793,5.225008}],Rectangle[{160.734299,5.225008},{168.857793,13.348502}],Rectangle[{160.734299,13.348502},{168.857793,21.471996}],Rectangle[{160.734299,21.471996},{168.857793,29.595490}],Rectangle[{160.734299,29.595490},{168.857793,37.718984}],Rectangle[{160.734299,37.718984},{168.857793,45.842479}],Rectangle[{160.734299,45.842479},{168.857793,53.965973}],Rectangle[{168.857793,-43.515957},{176.981287,-35.392462}],Rectangle[{168.857793,-35.392462},{176.981287,-27.268968}],Rectangle[{168.857793,-27.268968},{176.981287,-19.145474}],Rectangle[{168.857793,-19.145474},{176.981287,-11.021980}],Rectangle[{168.857793,-11.021980},{176.981287,-2.898486}],Rectangle[{168.857793,-2.898486},{176.981287,5.225008}],Rectangle[{168.857793,5.225008},{176.981287,13.348502}],Rectangle[{168.857793,13.348502},{176.981287,21.471996}],Rectangle[{168.857793,21.471996},{176.981287,29.595490}],Rectangle[{168.857793,29.595490},{176.981287,37.718984}],Rectangle[{168.857793,37.718984},{176.981287,45.842479}],Rectangle[{168.857793,45.842479},{176.981287,53.965973}],Rectangle[{176.981287,-43.515957},{185.104781,-35.392462}],Rectangle[{176.981287,-35.392462},{185.104781,-27.268968}],Rectangle[{176.981287,-27.268968},{185.104781,-19.145474}],Rectangle[{176.981287,-19.145474},{185.104781,-11.021980}],Rectangle[{176.981287,-11.021980},{185.104781,-2.898486}],Rectangle[{176.981287,-2.898486},{185.104781,5.225008}],Rectangle[{176.981287,5.225008},{185.104781,13.348502}],Rectangle[{176.981287,13.348502},{185.104781,21.471996}],Rectangle[{176.981287,21.471996},{185.104781,29.595490}],Rectangle[{176.981287,29.595490},{185.104781,37.718984}],Rectangle[{176.981287,37.718984},{185.104781,45.842479}],Rectangle[{176.981287,45.842479},{185.104781,53.965973}],Rectangle[{185.104781,-43.515957},{193.228276,-35.392462}],Rectangle[{185.104781,-35.392462},{193.228276,-27.268968}],Rectangle[{185.104781,-27.268968},{193.228276,-19.145474}],Rectangle[{185.104781,-19.145474},{193.228276,-11.021980}],Rectangle[{185.104781,-11.021980},{193.228276,-2.898486}],Rectangle[{185.104781,-2.898486},{193.228276,5.225008}],Rectangle[{185.104781,5.225008},{193.228276,13.348502}],Rectangle[{185.104781,13.348502},{193.228276,21.471996}],Rectangle[{185.104781,21.471996},{193.228276,29.595490}],Rectangle[{185.104781,29.595490},{193.228276,37.718984}],Rectangle[{185.104781,37.718984},{193.228276,45.842479}],Rectangle[{185.104781,45.842479},{193.228276,53.965973}],Rectangle[{193.228276,-43.515957},{201.351770,-35.392462}],Rectangle[{193.228276,-35.392462},{201.351770,-27.268968}],Rectangle[{193.228276,-27.268968},{201.351770,-19.145474}],Rectangle[{193.228276,-19.145474},{201.351770,-11.021980}],Rectangle[{193.228276,-11.021980},{201.351770,-2.898486}],Rectangle[{193.228276,-2.898486},{201.351770,5.225008}],Rectangle[{193.228276,5.225008},{201.351770,13.348502}],Rectangle[{193.228276,13.348502},{201.351770,21.471996}],Rectangle[{193.228276,21.471996},{201.351770,29.595490}],Rectangle[{193.228276,29.595490},{201.351770,37.718984}],Rectangle[{193.228276,37.718984},{201.351770,45.842479}],Rectangle[{193.228276,45.842479},{201.351770,53.965973}],Rectangle[{201.351770,-43.515957},{209.475264,-35.392462}],Rectangle[{201.351770,-35.392462},{209.475264,-27.268968}],Rectangle[{201.351770,-27.268968},{209.475264,-19.145474}],Rectangle[{201.351770,-19.145474},{209.475264,-11.021980}],Rectangle[{201.351770,-11.021980},{209.475264,-2.898486}],Rectangle[{201.351770,-2.898486},{209.475264,5.225008}],Rectangle[{201.351770,5.225008},{209.475264,13.348502}],Rectangle[{201.351770,13.348502},{209.475264,21.471996}],Rectangle[{201.351770,21.471996},{209.475264,29.595490}],Rectangle[{201.351770,29.595490},{209.475264,37.718984}],Rectangle[{201.351770,37.718984},{209.475264,45.842479}],Rectangle[{201.351770,45.842479},{209.475264,53.965973}],Rectangle[{209.475264,-11.021980},{217.598758,-2.898486}],Rectangle[{209.475264,-2.898486},{217.598758,5.225008}],Rectangle[{209.475264,5.225008},{217.598758,13.348502}],Rectangle[{209.475264,13.348502},{217.598758,21.471996}],Rectangle[{217.598758,-11.021980},{225.722252,-2.898486}],Rectangle[{217.598758,-2.898486},{225.722252,5.225008}],Rectangle[{217.598758,5.225008},{225.722252,13.348502}],Rectangle[{217.598758,13.348502},{225.722252,21.471996}],Rectangle[{225.722252,-11.021980},{233.845746,-2.898486}],Rectangle[{225.722252,-2.898486},{233.845746,5.225008}],Rectangle[{225.722252,5.225008},{233.845746,13.348502}],Rectangle[{225.722252,13.348502},{233.845746,21.471996}],Rectangle[{233.845746,-11.021980},{241.969240,-2.898486}],Rectangle[{233.845746,-2.898486},{241.969240,5.225008}],Rectangle[{233.845746,5.225008},{241.969240,13.348502}],Rectangle[{233.845746,13.348502},{241.969240,21.471996}]},{RGBColor[1,0,0,0],Rectangle[{167.754935,3.691766},{175.878429,11.815260}]}}]

==> DATA/SMALL_POLYMINOS/2.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{167.439291,-14.365622},{199.438971,10.434058}],Rectangle[{161.765131,35.634378},{201.113131,60.434058}],Rectangle[{182.765131,67.634378},{222.113131,92.434058}],Rectangle[{109.765131,66.634378},{149.113131,91.434058}],Rectangle[{106.765131,35.634378},{146.113131,60.434058}],Rectangle[{120.765131,4.634378},{160.113131,29.434058}],Rectangle[{207.765131,-7.365622},{247.113131,17.434058}],Rectangle[{102.765131,97.634378},{142.113131,122.434058}],Rectangle[{233.765131,23.634378},{273.113131,48.434058}],Rectangle[{242.765131,54.634378},{282.113131,79.434058}],Rectangle[{149.765131,120.634378},{189.113131,145.434058}],Rectangle[{235.765131,85.634378},{275.113131,110.434058}],Rectangle[{196.765131,116.634378},{236.113131,141.434058}]},{GrayLevel[0.3,0.6],Line[{{183.439131,-1.965782},{181.439131,48.034218}}],Line[{{183.439131,-1.965782},{202.439131,80.034218}}],Line[{{183.439131,-1.965782},{129.439131,79.034218}}],Line[{{183.439131,-1.965782},{126.439131,48.034218}}],Line[{{183.439131,-1.965782},{140.439131,17.034218}}],Line[{{183.439131,-1.965782},{227.439131,5.034218}}],Line[{{183.439131,-1.965782},{122.439131,110.034218}}],Line[{{183.439131,-1.965782},{253.439131,36.034218}}],Line[{{183.439131,-1.965782},{262.439131,67.034218}}],Line[{{183.439131,-1.965782},{169.439131,133.034218}}],Line[{{183.439131,-1.965782},{255.439131,98.034218}}],Line[{{183.439131,-1.965782},{216.439131,129.034218}}],Line[{{181.439131,48.034218},{202.439131,80.034218}}],Line[{{181.439131,48.034218},{216.439131,129.034218}}],Line[{{202.439131,80.034218},{216.439131,129.034218}}],Line[{{129.439131,79.034218},{181.439131,48.034218}}],Line[{{129.439131,79.034218},{202.439131,80.034218}}],Line[{{129.439131,79.034218},{126.439131,48.034218}}],Line[{{129.439131,79.034218},{140.439131,17.034218}}],Line[{{129.439131,79.034218},{227.439131,5.034218}}],Line[{{129.439131,79.034218},{122.439131,110.034218}}],Line[{{129.439131,79.034218},{253.439131,36.034218}}],Line[{{129.439131,79.034218},{262.439131,67.034218}}],Line[{{129.439131,79.034218},{169.439131,133.034218}}],Line[{{129.439131,79.034218},{255.439131,98.034218}}],Line[{{129.439131,79.034218},{216.439131,129.034218}}],Line[{{126.439131,48.034218},{181.439131,48.034218}}],Line[{{126.439131,48.034218},{202.439131,80.034218}}],Line[{{126.439131,48.034218},{140.439131,17.034218}}],Line[{{126.439131,48.034218},{227.439131,5.034218}}],Line[{{126.439131,48.034218},{122.439131,110.034218}}],Line[{{126.439131,48.034218},{253.439131,36.034218}}],Line[{{126.439131,48.034218},{262.439131,67.034218}}],Line[{{126.439131,48.034218},{169.439131,133.034218}}],Line[{{126.439131,48.034218},{255.439131,98.034218}}],Line[{{126.439131,48.034218},{216.439131,129.034218}}],Line[{{140.439131,17.034218},{181.439131,48.034218}}],Line[{{140.439131,17.034218},{202.439131,80.034218}}],Line[{{140.439131,17.034218},{227.439131,5.034218}}],Line[{{140.439131,17.034218},{122.439131,110.034218}}],Line[{{140.439131,17.034218},{253.439131,36.034218}}],Line[{{140.439131,17.034218},{262.439131,67.034218}}],Line[{{140.439131,17.034218},{169.439131,133.034218}}],Line[{{140.439131,17.034218},{255.439131,98.034218}}],Line[{{140.439131,17.034218},{216.439131,129.034218}}],Line[{{227.439131,5.034218},{181.439131,48.034218}}],Line[{{227.439131,5.034218},{202.439131,80.034218}}],Line[{{227.439131,5.034218},{122.439131,110.034218}}],Line[{{227.439131,5.034218},{253.439131,36.034218}}],Line[{{227.439131,5.034218},{262.439131,67.034218}}],Line[{{227.439131,5.034218},{169.439131,133.034218}}],Line[{{227.439131,5.034218},{255.439131,98.034218}}],Line[{{227.439131,5.034218},{216.439131,129.034218}}],Line[{{122.439131,110.034218},{181.439131,48.034218}}],Line[{{122.439131,110.034218},{202.439131,80.034218}}],Line[{{122.439131,110.034218},{253.439131,36.034218}}],Line[{{122.439131,110.034218},{262.439131,67.034218}}],Line[{{122.439131,110.034218},{169.439131,133.034218}}],Line[{{122.439131,110.034218},{255.439131,98.034218}}],Line[{{122.439131,110.034218},{216.439131,129.034218}}],Line[{{253.439131,36.034218},{181.439131,48.034218}}],Line[{{253.439131,36.034218},{202.439131,80.034218}}],Line[{{253.439131,36.034218},{262.439131,67.034218}}],Line[{{253.439131,36.034218},{169.439131,133.034218}}],Line[{{253.439131,36.034218},{255.439131,98.034218}}],Line[{{253.439131,36.034218},{216.439131,129.034218}}],Line[{{262.439131,67.034218},{181.439131,48.034218}}],Line[{{262.439131,67.034218},{202.439131,80.034218}}],Line[{{262.439131,67.034218},{169.439131,133.034218}}],Line[{{262.439131,67.034218},{255.439131,98.034218}}],Line[{{262.439131,67.034218},{216.439131,129.034218}}],Line[{{169.439131,133.034218},{181.439131,48.034218}}],Line[{{169.439131,133.034218},{202.439131,80.034218}}],Line[{{169.439131,133.034218},{255.439131,98.034218}}],Line[{{169.439131,133.034218},{216.439131,129.034218}}],Line[{{255.439131,98.034218},{181.439131,48.034218}}],Line[{{255.439131,98.034218},{202.439131,80.034218}}],Line[{{255.439131,98.034218},{216.439131,129.034218}}]},{Black,PointSize[0.01],Point[{183.439131,-1.965782}],Point[{181.439131,48.034218}],Point[{202.439131,80.034218}],Point[{129.439131,79.034218}],Point[{126.439131,48.034218}],Point[{140.439131,17.034218}],Point[{227.439131,5.034218}],Point[{122.439131,110.034218}],Point[{253.439131,36.034218}],Point[{262.439131,67.034218}],Point[{169.439131,133.034218}],Point[{255.439131,98.034218}],Point[{216.439131,129.034218}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{98.703384,30.313596},{106.826878,38.437090}],Rectangle[{98.703384,38.437090},{106.826878,46.560584}],Rectangle[{98.703384,46.560584},{106.826878,54.684078}],Rectangle[{98.703384,54.684078},{106.826878,62.807572}],Rectangle[{98.703384,95.301549},{106.826878,103.425043}],Rectangle[{98.703384,103.425043},{106.826878,111.548537}],Rectangle[{98.703384,111.548537},{106.826878,119.672031}],Rectangle[{98.703384,119.672031},{106.826878,127.795525}],Rectangle[{106.826878,30.313596},{114.950372,38.437090}],Rectangle[{106.826878,38.437090},{114.950372,46.560584}],Rectangle[{106.826878,46.560584},{114.950372,54.684078}],Rectangle[{106.826878,54.684078},{114.950372,62.807572}],Rectangle[{106.826878,62.807572},{114.950372,70.931066}],Rectangle[{106.826878,70.931066},{114.950372,79.054560}],Rectangle[{106.826878,79.054560},{114.950372,87.178055}],Rectangle[{106.826878,87.178055},{114.950372,95.301549}],Rectangle[{106.826878,95.301549},{114.950372,103.425043}],Rectangle[{106.826878,103.425043},{114.950372,111.548537}],Rectangle[{106.826878,111.548537},{114.950372,119.672031}],Rectangle[{106.826878,119.672031},{114.950372,127.795525}],Rectangle[{114.950372,-2.180381},{123.073866,5.943114}],Rectangle[{114.950372,5.943114},{123.073866,14.066608}],Rectangle[{114.950372,14.066608},{123.073866,22.190102}],Rectangle[{114.950372,22.190102},{123.073866,30.313596}],Rectangle[{114.950372,30.313596},{123.073866,38.437090}],Rectangle[{114.950372,38.437090},{123.073866,46.560584}],Rectangle[{114.950372,46.560584},{123.073866,54.684078}],Rectangle[{114.950372,54.684078},{123.073866,62.807572}],Rectangle[{114.950372,62.807572},{123.073866,70.931066}],Rectangle[{114.950372,70.931066},{123.073866,79.054560}],Rectangle[{114.950372,79.054560},{123.073866,87.178055}],Rectangle[{114.950372,87.178055},{123.073866,95.301549}],Rectangle[{114.950372,95.301549},{123.073866,103.425043}],Rectangle[{114.950372,103.425043},{123.073866,111.548537}],Rectangle[{114.950372,111.548537},{123.073866,119.672031}],Rectangle[{114.950372,119.672031},{123.073866,127.795525}],Rectangle[{123.073866,-2.180381},{131.197360,5.943114}],Rectangle[{123.073866,5.943114},{131.197360,14.066608}],Rectangle[{123.073866,14.066608},{131.197360,22.190102}],Rectangle[{123.073866,22.190102},{131.197360,30.313596}],Rectangle[{123.073866,30.313596},{131.197360,38.437090}],Rectangle[{123.073866,38.437090},{131.197360,46.560584}],Rectangle[{123.073866,46.560584},{131.197360,54.684078}],Rectangle[{123.073866,54.684078},{131.197360,62.807572}],Rectangle[{123.073866,62.807572},{131.197360,70.931066}],Rectangle[{123.073866,70.931066},{131.197360,79.054560}],Rectangle[{123.073866,79.054560},{131.197360,87.178055}],Rectangle[{123.073866,87.178055},{131.197360,95.301549}],Rectangle[{123.073866,95.301549},{131.197360,103.425043}],Rectangle[{123.073866,103.425043},{131.197360,111.548537}],Rectangle[{123.073866,111.548537},{131.197360,119.672031}],Rectangle[{123.073866,119.672031},{131.197360,127.795525}],Rectangle[{131.197360,-2.180381},{139.320854,5.943114}],Rectangle[{131.197360,5.943114},{139.320854,14.066608}],Rectangle[{131.197360,14.066608},{139.320854,22.190102}],Rectangle[{131.197360,22.190102},{139.320854,30.313596}],Rectangle[{131.197360,30.313596},{139.320854,38.437090}],Rectangle[{131.197360,38.437090},{139.320854,46.560584}],Rectangle[{131.197360,46.560584},{139.320854,54.684078}],Rectangle[{131.197360,54.684078},{139.320854,62.807572}],Rectangle[{131.197360,62.807572},{139.320854,70.931066}],Rectangle[{131.197360,70.931066},{139.320854,79.054560}],Rectangle[{131.197360,79.054560},{139.320854,87.178055}],Rectangle[{131.197360,87.178055},{139.320854,95.301549}],Rectangle[{131.197360,95.301549},{139.320854,103.425043}],Rectangle[{131.197360,103.425043},{139.320854,111.548537}],Rectangle[{131.197360,111.548537},{139.320854,119.672031}],Rectangle[{131.197360,119.672031},{139.320854,127.795525}],Rectangle[{139.320854,-2.180381},{147.444348,5.943114}],Rectangle[{139.320854,5.943114},{147.444348,14.066608}],Rectangle[{139.320854,14.066608},{147.444348,22.190102}],Rectangle[{139.320854,22.190102},{147.444348,30.313596}],Rectangle[{139.320854,30.313596},{147.444348,38.437090}],Rectangle[{139.320854,38.437090},{147.444348,46.560584}],Rectangle[{139.320854,46.560584},{147.444348,54.684078}],Rectangle[{139.320854,54.684078},{147.444348,62.807572}],Rectangle[{139.320854,62.807572},{147.444348,70.931066}],Rectangle[{139.320854,70.931066},{147.444348,79.054560}],Rectangle[{139.320854,79.054560},{147.444348,87.178055}],Rectangle[{139.320854,87.178055},{147.444348,95.301549}],Rectangle[{139.320854,95.301549},{147.444348,103.425043}],Rectangle[{139.320854,103.425043},{147.444348,111.548537}],Rectangle[{139.320854,111.548537},{147.444348,119.672031}],Rectangle[{139.320854,119.672031},{147.444348,127.795525}],Rectangle[{147.444348,-2.180381},{155.567842,5.943114}],Rectangle[{147.444348,5.943114},{155.567842,14.066608}],Rectangle[{147.444348,14.066608},{155.567842,22.190102}],Rectangle[{147.444348,22.190102},{155.567842,30.313596}],Rectangle[{147.444348,30.313596},{155.567842,38.437090}],Rectangle[{147.444348,38.437090},{155.567842,46.560584}],Rectangle[{147.444348,46.560584},{155.567842,54.684078}],Rectangle[{147.444348,54.684078},{155.567842,62.807572}],Rectangle[{147.444348,62.807572},{155.567842,70.931066}],Rectangle[{147.444348,70.931066},{155.567842,79.054560}],Rectangle[{147.444348,79.054560},{155.567842,87.178055}],Rectangle[{147.444348,87.178055},{155.567842,95.301549}],Rectangle[{147.444348,95.301549},{155.567842,103.425043}],Rectangle[{147.444348,103.425043},{155.567842,111.548537}],Rectangle[{147.444348,111.548537},{155.567842,119.672031}],Rectangle[{147.444348,119.672031},{155.567842,127.795525}],Rectangle[{147.444348,127.795525},{155.567842,135.919019}],Rectangle[{147.444348,135.919019},{155.567842,144.042513}],Rectangle[{147.444348,144.042513},{155.567842,152.166007}],Rectangle[{155.567842,-2.180381},{163.691336,5.943114}],Rectangle[{155.567842,5.943114},{163.691336,14.066608}],Rectangle[{155.567842,14.066608},{163.691336,22.190102}],Rectangle[{155.567842,22.190102},{163.691336,30.313596}],Rectangle[{155.567842,30.313596},{163.691336,38.437090}],Rectangle[{155.567842,38.437090},{163.691336,46.560584}],Rectangle[{155.567842,46.560584},{163.691336,54.684078}],Rectangle[{155.567842,54.684078},{163.691336,62.807572}],Rectangle[{155.567842,62.807572},{163.691336,70.931066}],Rectangle[{155.567842,70.931066},{163.691336,79.054560}],Rectangle[{155.567842,79.054560},{163.691336,87.178055}],Rectangle[{155.567842,87.178055},{163.691336,95.301549}],Rectangle[{155.567842,95.301549},{163.691336,103.425043}],Rectangle[{155.567842,103.425043},{163.691336,111.548537}],Rectangle[{155.567842,111.548537},{163.691336,119.672031}],Rectangle[{155.567842,119.672031},{163.691336,127.795525}],Rectangle[{155.567842,127.795525},{163.691336,135.919019}],Rectangle[{155.567842,135.919019},{163.691336,144.042513}],Rectangle[{155.567842,144.042513},{163.691336,152.166007}],Rectangle[{163.691336,-18.427369},{171.814830,-10.303875}],Rectangle[{163.691336,-10.303875},{171.814830,-2.180381}],Rectangle[{163.691336,-2.180381},{171.814830,5.943114}],Rectangle[{163.691336,5.943114},{171.814830,14.066608}],Rectangle[{163.691336,14.066608},{171.814830,22.190102}],Rectangle[{163.691336,22.190102},{171.814830,30.313596}],Rectangle[{163.691336,30.313596},{171.814830,38.437090}],Rectangle[{163.691336,38.437090},{171.814830,46.560584}],Rectangle[{163.691336,46.560584},{171.814830,54.684078}],Rectangle[{163.691336,54.684078},{171.814830,62.807572}],Rectangle[{163.691336,62.807572},{171.814830,70.931066}],Rectangle[{163.691336,70.931066},{171.814830,79.054560}],Rectangle[{163.691336,79.054560},{171.814830,87.178055}],Rectangle[{163.691336,87.178055},{171.814830,95.301549}],Rectangle[{163.691336,95.301549},{171.814830,103.425043}],Rectangle[{163.691336,103.425043},{171.814830,111.548537}],Rectangle[{163.691336,111.548537},{171.814830,119.672031}],Rectangle[{163.691336,119.672031},{171.814830,127.795525}],Rectangle[{163.691336,127.795525},{171.814830,135.919019}],Rectangle[{163.691336,135.919019},{171.814830,144.042513}],Rectangle[{163.691336,144.042513},{171.814830,152.166007}],Rectangle[{171.814830,-18.427369},{179.938325,-10.303875}],Rectangle[{171.814830,-10.303875},{179.938325,-2.180381}],Rectangle[{171.814830,-2.180381},{179.938325,5.943114}],Rectangle[{171.814830,5.943114},{179.938325,14.066608}],Rectangle[{171.814830,14.066608},{179.938325,22.190102}],Rectangle[{171.814830,22.190102},{179.938325,30.313596}],Rectangle[{171.814830,30.313596},{179.938325,38.437090}],Rectangle[{171.814830,38.437090},{179.938325,46.560584}],Rectangle[{171.814830,46.560584},{179.938325,54.684078}],Rectangle[{171.814830,54.684078},{179.938325,62.807572}],Rectangle[{171.814830,62.807572},{179.938325,70.931066}],Rectangle[{171.814830,70.931066},{179.938325,79.054560}],Rectangle[{171.814830,79.054560},{179.938325,87.178055}],Rectangle[{171.814830,87.178055},{179.938325,95.301549}],Rectangle[{171.814830,95.301549},{179.938325,103.425043}],Rectangle[{171.814830,103.425043},{179.938325,111.548537}],Rectangle[{171.814830,111.548537},{179.938325,119.672031}],Rectangle[{171.814830,119.672031},{179.938325,127.795525}],Rectangle[{171.814830,127.795525},{179.938325,135.919019}],Rectangle[{171.814830,135.919019},{179.938325,144.042513}],Rectangle[{171.814830,144.042513},{179.938325,152.166007}],Rectangle[{179.938325,-18.427369},{188.061819,-10.303875}],Rectangle[{179.938325,-10.303875},{188.061819,-2.180381}],Rectangle[{179.938325,-2.180381},{188.061819,5.943114}],Rectangle[{179.938325,5.943114},{188.061819,14.066608}],Rectangle[{179.938325,14.066608},{188.061819,22.190102}],Rectangle[{179.938325,22.190102},{188.061819,30.313596}],Rectangle[{179.938325,30.313596},{188.061819,38.437090}],Rectangle[{179.938325,38.437090},{188.061819,46.560584}],Rectangle[{179.938325,46.560584},{188.061819,54.684078}],Rectangle[{179.938325,54.684078},{188.061819,62.807572}],Rectangle[{179.938325,62.807572},{188.061819,70.931066}],Rectangle[{179.938325,70.931066},{188.061819,79.054560}],Rectangle[{179.938325,79.054560},{188.061819,87.178055}],Rectangle[{179.938325,87.178055},{188.061819,95.301549}],Rectangle[{179.938325,95.301549},{188.061819,103.425043}],Rectangle[{179.938325,103.425043},{188.061819,111.548537}],Rectangle[{179.938325,111.548537},{188.061819,119.672031}],Rectangle[{179.938325,119.672031},{188.061819,127.795525}],Rectangle[{179.938325,127.795525},{188.061819,135.919019}],Rectangle[{179.938325,135.919019},{188.061819,144.042513}],Rectangle[{179.938325,144.042513},{188.061819,152.166007}],Rectangle[{188.061819,-18.427369},{196.185313,-10.303875}],Rectangle[{188.061819,-10.303875},{196.185313,-2.180381}],Rectangle[{188.061819,-2.180381},{196.185313,5.943114}],Rectangle[{188.061819,5.943114},{196.185313,14.066608}],Rectangle[{188.061819,14.066608},{196.185313,22.190102}],Rectangle[{188.061819,22.190102},{196.185313,30.313596}],Rectangle[{188.061819,30.313596},{196.185313,38.437090}],Rectangle[{188.061819,38.437090},{196.185313,46.560584}],Rectangle[{188.061819,46.560584},{196.185313,54.684078}],Rectangle[{188.061819,54.684078},{196.185313,62.807572}],Rectangle[{188.061819,62.807572},{196.185313,70.931066}],Rectangle[{188.061819,70.931066},{196.185313,79.054560}],Rectangle[{188.061819,79.054560},{196.185313,87.178055}],Rectangle[{188.061819,87.178055},{196.185313,95.301549}],Rectangle[{188.061819,95.301549},{196.185313,103.425043}],Rectangle[{188.061819,103.425043},{196.185313,111.548537}],Rectangle[{188.061819,111.548537},{196.185313,119.672031}],Rectangle[{188.061819,119.672031},{196.185313,127.795525}],Rectangle[{188.061819,127.795525},{196.185313,135.919019}],Rectangle[{188.061819,135.919019},{196.185313,144.042513}],Rectangle[{188.061819,144.042513},{196.185313,152.166007}],Rectangle[{196.185313,-18.427369},{204.308807,-10.303875}],Rectangle[{196.185313,-10.303875},{204.308807,-2.180381}],Rectangle[{196.185313,-2.180381},{204.308807,5.943114}],Rectangle[{196.185313,5.943114},{204.308807,14.066608}],Rectangle[{196.185313,14.066608},{204.308807,22.190102}],Rectangle[{196.185313,22.190102},{204.308807,30.313596}],Rectangle[{196.185313,30.313596},{204.308807,38.437090}],Rectangle[{196.185313,38.437090},{204.308807,46.560584}],Rectangle[{196.185313,46.560584},{204.308807,54.684078}],Rectangle[{196.185313,54.684078},{204.308807,62.807572}],Rectangle[{196.185313,62.807572},{204.308807,70.931066}],Rectangle[{196.185313,70.931066},{204.308807,79.054560}],Rectangle[{196.185313,79.054560},{204.308807,87.178055}],Rectangle[{196.185313,87.178055},{204.308807,95.301549}],Rectangle[{196.185313,95.301549},{204.308807,103.425043}],Rectangle[{196.185313,103.425043},{204.308807,111.548537}],Rectangle[{196.185313,111.548537},{204.308807,119.672031}],Rectangle[{196.185313,119.672031},{204.308807,127.795525}],Rectangle[{196.185313,127.795525},{204.308807,135.919019}],Rectangle[{196.185313,135.919019},{204.308807,144.042513}],Rectangle[{204.308807,-10.303875},{212.432301,-2.180381}],Rectangle[{204.308807,-2.180381},{212.432301,5.943114}],Rectangle[{204.308807,5.943114},{212.432301,14.066608}],Rectangle[{204.308807,14.066608},{212.432301,22.190102}],Rectangle[{204.308807,22.190102},{212.432301,30.313596}],Rectangle[{204.308807,30.313596},{212.432301,38.437090}],Rectangle[{204.308807,38.437090},{212.432301,46.560584}],Rectangle[{204.308807,46.560584},{212.432301,54.684078}],Rectangle[{204.308807,54.684078},{212.432301,62.807572}],Rectangle[{204.308807,62.807572},{212.432301,70.931066}],Rectangle[{204.308807,70.931066},{212.432301,79.054560}],Rectangle[{204.308807,79.054560},{212.432301,87.178055}],Rectangle[{204.308807,87.178055},{212.432301,95.301549}],Rectangle[{204.308807,95.301549},{212.432301,103.425043}],Rectangle[{204.308807,103.425043},{212.432301,111.548537}],Rectangle[{204.308807,111.548537},{212.432301,119.672031}],Rectangle[{204.308807,119.672031},{212.432301,127.795525}],Rectangle[{204.308807,127.795525},{212.432301,135.919019}],Rectangle[{204.308807,135.919019},{212.432301,144.042513}],Rectangle[{212.432301,-10.303875},{220.555795,-2.180381}],Rectangle[{212.432301,-2.180381},{220.555795,5.943114}],Rectangle[{212.432301,5.943114},{220.555795,14.066608}],Rectangle[{212.432301,14.066608},{220.555795,22.190102}],Rectangle[{212.432301,22.190102},{220.555795,30.313596}],Rectangle[{212.432301,30.313596},{220.555795,38.437090}],Rectangle[{212.432301,38.437090},{220.555795,46.560584}],Rectangle[{212.432301,46.560584},{220.555795,54.684078}],Rectangle[{212.432301,54.684078},{220.555795,62.807572}],Rectangle[{212.432301,62.807572},{220.555795,70.931066}],Rectangle[{212.432301,70.931066},{220.555795,79.054560}],Rectangle[{212.432301,79.054560},{220.555795,87.178055}],Rectangle[{212.432301,87.178055},{220.555795,95.301549}],Rectangle[{212.432301,95.301549},{220.555795,103.425043}],Rectangle[{212.432301,103.425043},{220.555795,111.548537}],Rectangle[{212.432301,111.548537},{220.555795,119.672031}],Rectangle[{212.432301,119.672031},{220.555795,127.795525}],Rectangle[{212.432301,127.795525},{220.555795,135.919019}],Rectangle[{212.432301,135.919019},{220.555795,144.042513}],Rectangle[{220.555795,-10.303875},{228.679289,-2.180381}],Rectangle[{220.555795,-2.180381},{228.679289,5.943114}],Rectangle[{220.555795,5.943114},{228.679289,14.066608}],Rectangle[{220.555795,14.066608},{228.679289,22.190102}],Rectangle[{220.555795,22.190102},{228.679289,30.313596}],Rectangle[{220.555795,30.313596},{228.679289,38.437090}],Rectangle[{220.555795,38.437090},{228.679289,46.560584}],Rectangle[{220.555795,46.560584},{228.679289,54.684078}],Rectangle[{220.555795,54.684078},{228.679289,62.807572}],Rectangle[{220.555795,62.807572},{228.679289,70.931066}],Rectangle[{220.555795,70.931066},{228.679289,79.054560}],Rectangle[{220.555795,79.054560},{228.679289,87.178055}],Rectangle[{220.555795,87.178055},{228.679289,95.301549}],Rectangle[{220.555795,95.301549},{228.679289,103.425043}],Rectangle[{220.555795,103.425043},{228.679289,111.548537}],Rectangle[{220.555795,111.548537},{228.679289,119.672031}],Rectangle[{220.555795,119.672031},{228.679289,127.795525}],Rectangle[{220.555795,127.795525},{228.679289,135.919019}],Rectangle[{220.555795,135.919019},{228.679289,144.042513}],Rectangle[{228.679289,-10.303875},{236.802783,-2.180381}],Rectangle[{228.679289,-2.180381},{236.802783,5.943114}],Rectangle[{228.679289,5.943114},{236.802783,14.066608}],Rectangle[{228.679289,14.066608},{236.802783,22.190102}],Rectangle[{228.679289,22.190102},{236.802783,30.313596}],Rectangle[{228.679289,30.313596},{236.802783,38.437090}],Rectangle[{228.679289,38.437090},{236.802783,46.560584}],Rectangle[{228.679289,46.560584},{236.802783,54.684078}],Rectangle[{228.679289,54.684078},{236.802783,62.807572}],Rectangle[{228.679289,62.807572},{236.802783,70.931066}],Rectangle[{228.679289,70.931066},{236.802783,79.054560}],Rectangle[{228.679289,79.054560},{236.802783,87.178055}],Rectangle[{228.679289,87.178055},{236.802783,95.301549}],Rectangle[{228.679289,95.301549},{236.802783,103.425043}],Rectangle[{228.679289,103.425043},{236.802783,111.548537}],Rectangle[{228.679289,111.548537},{236.802783,119.672031}],Rectangle[{228.679289,119.672031},{236.802783,127.795525}],Rectangle[{228.679289,127.795525},{236.802783,135.919019}],Rectangle[{228.679289,135.919019},{236.802783,144.042513}],Rectangle[{236.802783,-10.303875},{244.926277,-2.180381}],Rectangle[{236.802783,-2.180381},{244.926277,5.943114}],Rectangle[{236.802783,5.943114},{244.926277,14.066608}],Rectangle[{236.802783,14.066608},{244.926277,22.190102}],Rectangle[{236.802783,22.190102},{244.926277,30.313596}],Rectangle[{236.802783,30.313596},{244.926277,38.437090}],Rectangle[{236.802783,38.437090},{244.926277,46.560584}],Rectangle[{236.802783,46.560584},{244.926277,54.684078}],Rectangle[{236.802783,54.684078},{244.926277,62.807572}],Rectangle[{236.802783,62.807572},{244.926277,70.931066}],Rectangle[{236.802783,70.931066},{244.926277,79.054560}],Rectangle[{236.802783,79.054560},{244.926277,87.178055}],Rectangle[{236.802783,87.178055},{244.926277,95.301549}],Rectangle[{236.802783,95.301549},{244.926277,103.425043}],Rectangle[{236.802783,103.425043},{244.926277,111.548537}],Rectangle[{244.926277,-10.303875},{253.049771,-2.180381}],Rectangle[{244.926277,-2.180381},{253.049771,5.943114}],Rectangle[{244.926277,5.943114},{253.049771,14.066608}],Rectangle[{244.926277,14.066608},{253.049771,22.190102}],Rectangle[{244.926277,22.190102},{253.049771,30.313596}],Rectangle[{244.926277,30.313596},{253.049771,38.437090}],Rectangle[{244.926277,38.437090},{253.049771,46.560584}],Rectangle[{244.926277,46.560584},{253.049771,54.684078}],Rectangle[{244.926277,54.684078},{253.049771,62.807572}],Rectangle[{244.926277,62.807572},{253.049771,70.931066}],Rectangle[{244.926277,70.931066},{253.049771,79.054560}],Rectangle[{244.926277,79.054560},{253.049771,87.178055}],Rectangle[{244.926277,87.178055},{253.049771,95.301549}],Rectangle[{244.926277,95.301549},{253.049771,103.425043}],Rectangle[{244.926277,103.425043},{253.049771,111.548537}],Rectangle[{253.049771,22.190102},{261.173266,30.313596}],Rectangle[{253.049771,30.313596},{261.173266,38.437090}],Rectangle[{253.049771,38.437090},{261.173266,46.560584}],Rectangle[{253.049771,46.560584},{261.173266,54.684078}],Rectangle[{253.049771,54.684078},{261.173266,62.807572}],Rectangle[{253.049771,62.807572},{261.173266,70.931066}],Rectangle[{253.049771,70.931066},{261.173266,79.054560}],Rectangle[{253.049771,79.054560},{261.173266,87.178055}],Rectangle[{253.049771,87.178055},{261.173266,95.301549}],Rectangle[{253.049771,95.301549},{261.173266,103.425043}],Rectangle[{253.049771,103.425043},{261.173266,111.548537}],Rectangle[{261.173266,22.190102},{269.296760,30.313596}],Rectangle[{261.173266,30.313596},{269.296760,38.437090}],Rectangle[{261.173266,38.437090},{269.296760,46.560584}],Rectangle[{261.173266,46.560584},{269.296760,54.684078}],Rectangle[{261.173266,54.684078},{269.296760,62.807572}],Rectangle[{261.173266,62.807572},{269.296760,70.931066}],Rectangle[{261.173266,70.931066},{269.296760,79.054560}],Rectangle[{261.173266,79.054560},{269.296760,87.178055}],Rectangle[{261.173266,87.178055},{269.296760,95.301549}],Rectangle[{261.173266,95.301549},{269.296760,103.425043}],Rectangle[{261.173266,103.425043},{269.296760,111.548537}],Rectangle[{269.296760,22.190102},{277.420254,30.313596}],Rectangle[{269.296760,30.313596},{277.420254,38.437090}],Rectangle[{269.296760,38.437090},{277.420254,46.560584}],Rectangle[{269.296760,46.560584},{277.420254,54.684078}],Rectangle[{269.296760,54.684078},{277.420254,62.807572}],Rectangle[{269.296760,62.807572},{277.420254,70.931066}],Rectangle[{269.296760,70.931066},{277.420254,79.054560}],Rectangle[{269.296760,79.054560},{277.420254,87.178055}],Rectangle[{269.296760,87.178055},{277.420254,95.301549}],Rectangle[{269.296760,95.301549},{277.420254,103.425043}],Rectangle[{269.296760,103.425043},{277.420254,111.548537}],Rectangle[{277.420254,46.560584},{285.543748,54.684078}],Rectangle[{277.420254,54.684078},{285.543748,62.807572}],Rectangle[{277.420254,62.807572},{285.543748,70.931066}],Rectangle[{277.420254,70.931066},{285.543748,79.054560}],Rectangle[{277.420254,79.054560},{285.543748,87.178055}]},{RGBColor[1,0,0,0],Rectangle[{188.786347,66.122836},{196.909841,74.246330}]},
{RGBColor[1,0,0,0.0],Rectangle[{-58.114932,158.310802},{-26.115252,183.110482}],Rectangle[{-14.789092,158.310802},{24.558908,183.110482}],Rectangle[{-46.114932,190.310802},{-14.115252,215.110482}],Rectangle[{-6.789092,200.310802},{32.558908,225.110482}],Rectangle[{-51.789092,127.310802},{-12.441092,152.110482}],Rectangle[{42.210908,143.310802},{81.558908,168.110482}],Rectangle[{-4.789092,114.310802},{34.558908,139.110482}],Rectangle[{40.210908,174.310802},{79.558908,199.110482}]},{GrayLevel[0.3,0.6],Line[{{-42.115092,170.710642},{4.884908,170.710642}}],Line[{{-42.115092,170.710642},{-30.115092,202.710642}}],Line[{{-42.115092,170.710642},{12.884908,212.710642}}],Line[{{-42.115092,170.710642},{-32.115092,139.710642}}],Line[{{-42.115092,170.710642},{61.884908,155.710642}}],Line[{{-42.115092,170.710642},{14.884908,126.710642}}],Line[{{-42.115092,170.710642},{59.884908,186.710642}}],Line[{{-30.115092,202.710642},{4.884908,170.710642}}],Line[{{-30.115092,202.710642},{12.884908,212.710642}}],Line[{{-30.115092,202.710642},{-32.115092,139.710642}}],Line[{{-30.115092,202.710642},{61.884908,155.710642}}],Line[{{-30.115092,202.710642},{14.884908,126.710642}}],Line[{{-30.115092,202.710642},{59.884908,186.710642}}],Line[{{12.884908,212.710642},{4.884908,170.710642}}],Line[{{12.884908,212.710642},{-32.115092,139.710642}}],Line[{{12.884908,212.710642},{61.884908,155.710642}}],Line[{{12.884908,212.710642},{14.884908,126.710642}}],Line[{{12.884908,212.710642},{59.884908,186.710642}}],Line[{{-32.115092,139.710642},{4.884908,170.710642}}],Line[{{-32.115092,139.710642},{61.884908,155.710642}}],Line[{{-32.115092,139.710642},{14.884908,126.710642}}],Line[{{-32.115092,139.710642},{59.884908,186.710642}}],Line[{{61.884908,155.710642},{4.884908,170.710642}}],Line[{{61.884908,155.710642},{14.884908,126.710642}}],Line[{{61.884908,155.710642},{59.884908,186.710642}}],Line[{{14.884908,126.710642},{4.884908,170.710642}}],Line[{{14.884908,126.710642},{59.884908,186.710642}}],Line[{{59.884908,186.710642},{4.884908,170.710642}}]},{Black,PointSize[0.01],Point[{-42.115092,170.710642}],Point[{4.884908,170.710642}],Point[{-30.115092,202.710642}],Point[{12.884908,212.710642}],Point[{-32.115092,139.710642}],Point[{61.884908,155.710642}],Point[{14.884908,126.710642}],Point[{59.884908,186.710642}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{-62.176679,150.866525},{-54.053185,158.990019}],Rectangle[{-62.176679,158.990019},{-54.053185,167.113513}],Rectangle[{-62.176679,167.113513},{-54.053185,175.237008}],Rectangle[{-62.176679,175.237008},{-54.053185,183.360502}],Rectangle[{-54.053185,126.496043},{-45.929690,134.619537}],Rectangle[{-54.053185,134.619537},{-45.929690,142.743031}],Rectangle[{-54.053185,142.743031},{-45.929690,150.866525}],Rectangle[{-54.053185,150.866525},{-45.929690,158.990019}],Rectangle[{-54.053185,158.990019},{-45.929690,167.113513}],Rectangle[{-54.053185,167.113513},{-45.929690,175.237008}],Rectangle[{-54.053185,175.237008},{-45.929690,183.360502}],Rectangle[{-54.053185,183.360502},{-45.929690,191.483996}],Rectangle[{-54.053185,191.483996},{-45.929690,199.607490}],Rectangle[{-54.053185,199.607490},{-45.929690,207.730984}],Rectangle[{-54.053185,207.730984},{-45.929690,215.854478}],Rectangle[{-45.929690,126.496043},{-37.806196,134.619537}],Rectangle[{-45.929690,134.619537},{-37.806196,142.743031}],Rectangle[{-45.929690,142.743031},{-37.806196,150.866525}],Rectangle[{-45.929690,150.866525},{-37.806196,158.990019}],Rectangle[{-45.929690,158.990019},{-37.806196,167.113513}],Rectangle[{-45.929690,167.113513},{-37.806196,175.237008}],Rectangle[{-45.929690,175.237008},{-37.806196,183.360502}],Rectangle[{-45.929690,183.360502},{-37.806196,191.483996}],Rectangle[{-45.929690,191.483996},{-37.806196,199.607490}],Rectangle[{-45.929690,199.607490},{-37.806196,207.730984}],Rectangle[{-45.929690,207.730984},{-37.806196,215.854478}],Rectangle[{-37.806196,126.496043},{-29.682702,134.619537}],Rectangle[{-37.806196,134.619537},{-29.682702,142.743031}],Rectangle[{-37.806196,142.743031},{-29.682702,150.866525}],Rectangle[{-37.806196,150.866525},{-29.682702,158.990019}],Rectangle[{-37.806196,158.990019},{-29.682702,167.113513}],Rectangle[{-37.806196,167.113513},{-29.682702,175.237008}],Rectangle[{-37.806196,175.237008},{-29.682702,183.360502}],Rectangle[{-37.806196,183.360502},{-29.682702,191.483996}],Rectangle[{-37.806196,191.483996},{-29.682702,199.607490}],Rectangle[{-37.806196,199.607490},{-29.682702,207.730984}],Rectangle[{-37.806196,207.730984},{-29.682702,215.854478}],Rectangle[{-29.682702,126.496043},{-21.559208,134.619537}],Rectangle[{-29.682702,134.619537},{-21.559208,142.743031}],Rectangle[{-29.682702,142.743031},{-21.559208,150.866525}],Rectangle[{-29.682702,150.866525},{-21.559208,158.990019}],Rectangle[{-29.682702,158.990019},{-21.559208,167.113513}],Rectangle[{-29.682702,167.113513},{-21.559208,175.237008}],Rectangle[{-29.682702,175.237008},{-21.559208,183.360502}],Rectangle[{-29.682702,183.360502},{-21.559208,191.483996}],Rectangle[{-29.682702,191.483996},{-21.559208,199.607490}],Rectangle[{-29.682702,199.607490},{-21.559208,207.730984}],Rectangle[{-29.682702,207.730984},{-21.559208,215.854478}],Rectangle[{-21.559208,126.496043},{-13.435714,134.619537}],Rectangle[{-21.559208,134.619537},{-13.435714,142.743031}],Rectangle[{-21.559208,142.743031},{-13.435714,150.866525}],Rectangle[{-21.559208,150.866525},{-13.435714,158.990019}],Rectangle[{-21.559208,158.990019},{-13.435714,167.113513}],Rectangle[{-21.559208,167.113513},{-13.435714,175.237008}],Rectangle[{-21.559208,175.237008},{-13.435714,183.360502}],Rectangle[{-21.559208,183.360502},{-13.435714,191.483996}],Rectangle[{-21.559208,191.483996},{-13.435714,199.607490}],Rectangle[{-21.559208,199.607490},{-13.435714,207.730984}],Rectangle[{-21.559208,207.730984},{-13.435714,215.854478}],Rectangle[{-13.435714,126.496043},{-5.312220,134.619537}],Rectangle[{-13.435714,134.619537},{-5.312220,142.743031}],Rectangle[{-13.435714,142.743031},{-5.312220,150.866525}],Rectangle[{-13.435714,150.866525},{-5.312220,158.990019}],Rectangle[{-13.435714,158.990019},{-5.312220,167.113513}],Rectangle[{-13.435714,167.113513},{-5.312220,175.237008}],Rectangle[{-13.435714,175.237008},{-5.312220,183.360502}],Rectangle[{-13.435714,183.360502},{-5.312220,191.483996}],Rectangle[{-13.435714,191.483996},{-5.312220,199.607490}],Rectangle[{-13.435714,199.607490},{-5.312220,207.730984}],Rectangle[{-13.435714,207.730984},{-5.312220,215.854478}],Rectangle[{-13.435714,215.854478},{-5.312220,223.977972}],Rectangle[{-13.435714,223.977972},{-5.312220,232.101466}],Rectangle[{-5.312220,110.249055},{2.811274,118.372549}],Rectangle[{-5.312220,118.372549},{2.811274,126.496043}],Rectangle[{-5.312220,126.496043},{2.811274,134.619537}],Rectangle[{-5.312220,134.619537},{2.811274,142.743031}],Rectangle[{-5.312220,142.743031},{2.811274,150.866525}],Rectangle[{-5.312220,150.866525},{2.811274,158.990019}],Rectangle[{-5.312220,158.990019},{2.811274,167.113513}],Rectangle[{-5.312220,167.113513},{2.811274,175.237008}],Rectangle[{-5.312220,175.237008},{2.811274,183.360502}],Rectangle[{-5.312220,183.360502},{2.811274,191.483996}],Rectangle[{-5.312220,191.483996},{2.811274,199.607490}],Rectangle[{-5.312220,199.607490},{2.811274,207.730984}],Rectangle[{-5.312220,207.730984},{2.811274,215.854478}],Rectangle[{-5.312220,215.854478},{2.811274,223.977972}],Rectangle[{-5.312220,223.977972},{2.811274,232.101466}],Rectangle[{2.811274,110.249055},{10.934768,118.372549}],Rectangle[{2.811274,118.372549},{10.934768,126.496043}],Rectangle[{2.811274,126.496043},{10.934768,134.619537}],Rectangle[{2.811274,134.619537},{10.934768,142.743031}],Rectangle[{2.811274,142.743031},{10.934768,150.866525}],Rectangle[{2.811274,150.866525},{10.934768,158.990019}],Rectangle[{2.811274,158.990019},{10.934768,167.113513}],Rectangle[{2.811274,167.113513},{10.934768,175.237008}],Rectangle[{2.811274,175.237008},{10.934768,183.360502}],Rectangle[{2.811274,183.360502},{10.934768,191.483996}],Rectangle[{2.811274,191.483996},{10.934768,199.607490}],Rectangle[{2.811274,199.607490},{10.934768,207.730984}],Rectangle[{2.811274,207.730984},{10.934768,215.854478}],Rectangle[{2.811274,215.854478},{10.934768,223.977972}],Rectangle[{2.811274,223.977972},{10.934768,232.101466}],Rectangle[{10.934768,110.249055},{19.058262,118.372549}],Rectangle[{10.934768,118.372549},{19.058262,126.496043}],Rectangle[{10.934768,126.496043},{19.058262,134.619537}],Rectangle[{10.934768,134.619537},{19.058262,142.743031}],Rectangle[{10.934768,142.743031},{19.058262,150.866525}],Rectangle[{10.934768,150.866525},{19.058262,158.990019}],Rectangle[{10.934768,158.990019},{19.058262,167.113513}],Rectangle[{10.934768,167.113513},{19.058262,175.237008}],Rectangle[{10.934768,175.237008},{19.058262,183.360502}],Rectangle[{10.934768,183.360502},{19.058262,191.483996}],Rectangle[{10.934768,191.483996},{19.058262,199.607490}],Rectangle[{10.934768,199.607490},{19.058262,207.730984}],Rectangle[{10.934768,207.730984},{19.058262,215.854478}],Rectangle[{10.934768,215.854478},{19.058262,223.977972}],Rectangle[{10.934768,223.977972},{19.058262,232.101466}],Rectangle[{19.058262,110.249055},{27.181756,118.372549}],Rectangle[{19.058262,118.372549},{27.181756,126.496043}],Rectangle[{19.058262,126.496043},{27.181756,134.619537}],Rectangle[{19.058262,134.619537},{27.181756,142.743031}],Rectangle[{19.058262,142.743031},{27.181756,150.866525}],Rectangle[{19.058262,150.866525},{27.181756,158.990019}],Rectangle[{19.058262,158.990019},{27.181756,167.113513}],Rectangle[{19.058262,167.113513},{27.181756,175.237008}],Rectangle[{19.058262,175.237008},{27.181756,183.360502}],Rectangle[{19.058262,191.483996},{27.181756,199.607490}],Rectangle[{19.058262,199.607490},{27.181756,207.730984}],Rectangle[{19.058262,207.730984},{27.181756,215.854478}],Rectangle[{19.058262,215.854478},{27.181756,223.977972}],Rectangle[{19.058262,223.977972},{27.181756,232.101466}],Rectangle[{27.181756,110.249055},{35.305251,118.372549}],Rectangle[{27.181756,118.372549},{35.305251,126.496043}],Rectangle[{27.181756,126.496043},{35.305251,134.619537}],Rectangle[{27.181756,134.619537},{35.305251,142.743031}],Rectangle[{27.181756,142.743031},{35.305251,150.866525}],Rectangle[{27.181756,150.866525},{35.305251,158.990019}],Rectangle[{27.181756,158.990019},{35.305251,167.113513}],Rectangle[{27.181756,167.113513},{35.305251,175.237008}],Rectangle[{27.181756,175.237008},{35.305251,183.360502}],Rectangle[{27.181756,183.360502},{35.305251,191.483996}],Rectangle[{27.181756,191.483996},{35.305251,199.607490}],Rectangle[{27.181756,199.607490},{35.305251,207.730984}],Rectangle[{27.181756,207.730984},{35.305251,215.854478}],Rectangle[{27.181756,215.854478},{35.305251,223.977972}],Rectangle[{27.181756,223.977972},{35.305251,232.101466}],Rectangle[{35.305251,134.619537},{43.428745,142.743031}],Rectangle[{35.305251,142.743031},{43.428745,150.866525}],Rectangle[{35.305251,150.866525},{43.428745,158.990019}],Rectangle[{35.305251,158.990019},{43.428745,167.113513}],Rectangle[{35.305251,167.113513},{43.428745,175.237008}],Rectangle[{35.305251,175.237008},{43.428745,183.360502}],Rectangle[{35.305251,183.360502},{43.428745,191.483996}],Rectangle[{35.305251,191.483996},{43.428745,199.607490}],Rectangle[{43.428745,142.743031},{51.552239,150.866525}],Rectangle[{43.428745,150.866525},{51.552239,158.990019}],Rectangle[{43.428745,158.990019},{51.552239,167.113513}],Rectangle[{43.428745,167.113513},{51.552239,175.237008}],Rectangle[{43.428745,175.237008},{51.552239,183.360502}],Rectangle[{43.428745,183.360502},{51.552239,191.483996}],Rectangle[{43.428745,191.483996},{51.552239,199.607490}],Rectangle[{51.552239,142.743031},{59.675733,150.866525}],Rectangle[{51.552239,150.866525},{59.675733,158.990019}],Rectangle[{51.552239,158.990019},{59.675733,167.113513}],Rectangle[{51.552239,167.113513},{59.675733,175.237008}],Rectangle[{51.552239,175.237008},{59.675733,183.360502}],Rectangle[{51.552239,183.360502},{59.675733,191.483996}],Rectangle[{51.552239,191.483996},{59.675733,199.607490}],Rectangle[{59.675733,142.743031},{67.799227,150.866525}],Rectangle[{59.675733,150.866525},{67.799227,158.990019}],Rectangle[{59.675733,158.990019},{67.799227,167.113513}],Rectangle[{59.675733,167.113513},{67.799227,175.237008}],Rectangle[{59.675733,175.237008},{67.799227,183.360502}],Rectangle[{59.675733,183.360502},{67.799227,191.483996}],Rectangle[{59.675733,191.483996},{67.799227,199.607490}],Rectangle[{67.799227,142.743031},{75.922721,150.866525}],Rectangle[{67.799227,150.866525},{75.922721,158.990019}],Rectangle[{67.799227,158.990019},{75.922721,167.113513}],Rectangle[{67.799227,167.113513},{75.922721,175.237008}],Rectangle[{67.799227,175.237008},{75.922721,183.360502}],Rectangle[{67.799227,183.360502},{75.922721,191.483996}],Rectangle[{67.799227,191.483996},{75.922721,199.607490}],Rectangle[{75.922721,142.743031},{84.046215,150.866525}],Rectangle[{75.922721,150.866525},{84.046215,158.990019}],Rectangle[{75.922721,158.990019},{84.046215,167.113513}],Rectangle[{75.922721,167.113513},{84.046215,175.237008}],Rectangle[{75.922721,175.237008},{84.046215,183.360502}],Rectangle[{75.922721,183.360502},{84.046215,191.483996}],Rectangle[{75.922721,191.483996},{84.046215,199.607490}]},{RGBColor[1,0,0,0],Rectangle[{7.603706,171.390168},{15.727200,179.513662}]},
{RGBColor[1,0,0,0.0],Rectangle[{55.005006,-34.796911},{87.004686,-9.997231}],Rectangle[{95.005006,-7.796911},{127.004686,17.002769}],Rectangle[{86.005006,24.203089},{118.004686,49.002769}],Rectangle[{97.005006,55.203089},{129.004686,80.002769}],Rectangle[{46.005006,18.203089},{78.004686,43.002769}],Rectangle[{135.005006,19.203089},{167.004686,44.002769}]},{GrayLevel[0.3,0.6],Line[{{71.004846,-22.397071},{111.004846,4.602929}}],Line[{{71.004846,-22.397071},{102.004846,36.602929}}],Line[{{71.004846,-22.397071},{113.004846,67.602929}}],Line[{{71.004846,-22.397071},{62.004846,30.602929}}],Line[{{71.004846,-22.397071},{151.004846,31.602929}}],Line[{{111.004846,4.602929},{113.004846,67.602929}}],Line[{{102.004846,36.602929},{111.004846,4.602929}}],Line[{{102.004846,36.602929},{113.004846,67.602929}}],Line[{{102.004846,36.602929},{151.004846,31.602929}}],Line[{{62.004846,30.602929},{111.004846,4.602929}}],Line[{{62.004846,30.602929},{102.004846,36.602929}}],Line[{{62.004846,30.602929},{113.004846,67.602929}}],Line[{{62.004846,30.602929},{151.004846,31.602929}}],Line[{{151.004846,31.602929},{111.004846,4.602929}}],Line[{{151.004846,31.602929},{113.004846,67.602929}}]},{Black,PointSize[0.01],Point[{71.004846,-22.397071}],Point[{111.004846,4.602929}],Point[{102.004846,36.602929}],Point[{113.004846,67.602929}],Point[{62.004846,30.602929}],Point[{151.004846,31.602929}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{41.943259,18.005800},{50.066753,26.129294}],Rectangle[{41.943259,26.129294},{50.066753,34.252788}],Rectangle[{41.943259,34.252788},{50.066753,42.376282}],Rectangle[{41.943259,42.376282},{50.066753,50.499777}],Rectangle[{50.066753,-38.858659},{58.190247,-30.735164}],Rectangle[{50.066753,-30.735164},{58.190247,-22.611670}],Rectangle[{50.066753,-22.611670},{58.190247,-14.488176}],Rectangle[{50.066753,-14.488176},{58.190247,-6.364682}],Rectangle[{50.066753,18.005800},{58.190247,26.129294}],Rectangle[{50.066753,26.129294},{58.190247,34.252788}],Rectangle[{50.066753,34.252788},{58.190247,42.376282}],Rectangle[{50.066753,42.376282},{58.190247,50.499777}],Rectangle[{58.190247,-38.858659},{66.313741,-30.735164}],Rectangle[{58.190247,-30.735164},{66.313741,-22.611670}],Rectangle[{58.190247,-22.611670},{66.313741,-14.488176}],Rectangle[{58.190247,-14.488176},{66.313741,-6.364682}],Rectangle[{58.190247,9.882306},{66.313741,18.005800}],Rectangle[{58.190247,18.005800},{66.313741,26.129294}],Rectangle[{58.190247,26.129294},{66.313741,34.252788}],Rectangle[{58.190247,34.252788},{66.313741,42.376282}],Rectangle[{58.190247,42.376282},{66.313741,50.499777}],Rectangle[{66.313741,-38.858659},{74.437236,-30.735164}],Rectangle[{66.313741,-30.735164},{74.437236,-22.611670}],Rectangle[{66.313741,-22.611670},{74.437236,-14.488176}],Rectangle[{66.313741,-14.488176},{74.437236,-6.364682}],Rectangle[{66.313741,-6.364682},{74.437236,1.758812}],Rectangle[{66.313741,1.758812},{74.437236,9.882306}],Rectangle[{66.313741,18.005800},{74.437236,26.129294}],Rectangle[{66.313741,26.129294},{74.437236,34.252788}],Rectangle[{66.313741,34.252788},{74.437236,42.376282}],Rectangle[{66.313741,42.376282},{74.437236,50.499777}],Rectangle[{74.437236,-38.858659},{82.560730,-30.735164}],Rectangle[{74.437236,-30.735164},{82.560730,-22.611670}],Rectangle[{74.437236,-22.611670},{82.560730,-14.488176}],Rectangle[{74.437236,-14.488176},{82.560730,-6.364682}],Rectangle[{74.437236,-6.364682},{82.560730,1.758812}],Rectangle[{74.437236,1.758812},{82.560730,9.882306}],Rectangle[{74.437236,18.005800},{82.560730,26.129294}],Rectangle[{74.437236,26.129294},{82.560730,34.252788}],Rectangle[{74.437236,34.252788},{82.560730,42.376282}],Rectangle[{74.437236,42.376282},{82.560730,50.499777}],Rectangle[{82.560730,-38.858659},{90.684224,-30.735164}],Rectangle[{82.560730,-30.735164},{90.684224,-22.611670}],Rectangle[{82.560730,-22.611670},{90.684224,-14.488176}],Rectangle[{82.560730,-14.488176},{90.684224,-6.364682}],Rectangle[{82.560730,1.758812},{90.684224,9.882306}],Rectangle[{82.560730,9.882306},{90.684224,18.005800}],Rectangle[{82.560730,18.005800},{90.684224,26.129294}],Rectangle[{82.560730,26.129294},{90.684224,34.252788}],Rectangle[{82.560730,34.252788},{90.684224,42.376282}],Rectangle[{82.560730,42.376282},{90.684224,50.499777}],Rectangle[{90.684224,-14.488176},{98.807718,-6.364682}],Rectangle[{90.684224,-6.364682},{98.807718,1.758812}],Rectangle[{90.684224,1.758812},{98.807718,9.882306}],Rectangle[{90.684224,9.882306},{98.807718,18.005800}],Rectangle[{90.684224,18.005800},{98.807718,26.129294}],Rectangle[{90.684224,26.129294},{98.807718,34.252788}],Rectangle[{90.684224,34.252788},{98.807718,42.376282}],Rectangle[{90.684224,42.376282},{98.807718,50.499777}],Rectangle[{90.684224,50.499777},{98.807718,58.623271}],Rectangle[{90.684224,58.623271},{98.807718,66.746765}],Rectangle[{90.684224,66.746765},{98.807718,74.870259}],Rectangle[{90.684224,74.870259},{98.807718,82.993753}],Rectangle[{98.807718,-14.488176},{106.931212,-6.364682}],Rectangle[{98.807718,-6.364682},{106.931212,1.758812}],Rectangle[{98.807718,1.758812},{106.931212,9.882306}],Rectangle[{98.807718,9.882306},{106.931212,18.005800}],Rectangle[{98.807718,18.005800},{106.931212,26.129294}],Rectangle[{98.807718,26.129294},{106.931212,34.252788}],Rectangle[{98.807718,34.252788},{106.931212,42.376282}],Rectangle[{98.807718,42.376282},{106.931212,50.499777}],Rectangle[{98.807718,50.499777},{106.931212,58.623271}],Rectangle[{98.807718,58.623271},{106.931212,66.746765}],Rectangle[{98.807718,66.746765},{106.931212,74.870259}],Rectangle[{98.807718,74.870259},{106.931212,82.993753}],Rectangle[{106.931212,-14.488176},{115.054706,-6.364682}],Rectangle[{106.931212,-6.364682},{115.054706,1.758812}],Rectangle[{106.931212,1.758812},{115.054706,9.882306}],Rectangle[{106.931212,9.882306},{115.054706,18.005800}],Rectangle[{106.931212,18.005800},{115.054706,26.129294}],Rectangle[{106.931212,26.129294},{115.054706,34.252788}],Rectangle[{106.931212,34.252788},{115.054706,42.376282}],Rectangle[{106.931212,42.376282},{115.054706,50.499777}],Rectangle[{106.931212,50.499777},{115.054706,58.623271}],Rectangle[{106.931212,58.623271},{115.054706,66.746765}],Rectangle[{106.931212,66.746765},{115.054706,74.870259}],Rectangle[{106.931212,74.870259},{115.054706,82.993753}],Rectangle[{115.054706,-14.488176},{123.178200,-6.364682}],Rectangle[{115.054706,-6.364682},{123.178200,1.758812}],Rectangle[{115.054706,1.758812},{123.178200,9.882306}],Rectangle[{115.054706,9.882306},{123.178200,18.005800}],Rectangle[{115.054706,18.005800},{123.178200,26.129294}],Rectangle[{115.054706,26.129294},{123.178200,34.252788}],Rectangle[{115.054706,34.252788},{123.178200,42.376282}],Rectangle[{115.054706,42.376282},{123.178200,50.499777}],Rectangle[{115.054706,50.499777},{123.178200,58.623271}],Rectangle[{115.054706,58.623271},{123.178200,66.746765}],Rectangle[{115.054706,66.746765},{123.178200,74.870259}],Rectangle[{115.054706,74.870259},{123.178200,82.993753}],Rectangle[{123.178200,-14.488176},{131.301694,-6.364682}],Rectangle[{123.178200,-6.364682},{131.301694,1.758812}],Rectangle[{123.178200,1.758812},{131.301694,9.882306}],Rectangle[{123.178200,9.882306},{131.301694,18.005800}],Rectangle[{123.178200,18.005800},{131.301694,26.129294}],Rectangle[{123.178200,26.129294},{131.301694,34.252788}],Rectangle[{123.178200,50.499777},{131.301694,58.623271}],Rectangle[{123.178200,58.623271},{131.301694,66.746765}],Rectangle[{123.178200,66.746765},{131.301694,74.870259}],Rectangle[{123.178200,74.870259},{131.301694,82.993753}],Rectangle[{131.301694,18.005800},{139.425188,26.129294}],Rectangle[{131.301694,26.129294},{139.425188,34.252788}],Rectangle[{131.301694,34.252788},{139.425188,42.376282}],Rectangle[{131.301694,42.376282},{139.425188,50.499777}],Rectangle[{139.425188,18.005800},{147.548682,26.129294}],Rectangle[{139.425188,26.129294},{147.548682,34.252788}],Rectangle[{139.425188,34.252788},{147.548682,42.376282}],Rectangle[{139.425188,42.376282},{147.548682,50.499777}],Rectangle[{147.548682,18.005800},{155.672177,26.129294}],Rectangle[{147.548682,26.129294},{155.672177,34.252788}],Rectangle[{147.548682,34.252788},{155.672177,42.376282}],Rectangle[{147.548682,42.376282},{155.672177,50.499777}],Rectangle[{155.672177,18.005800},{163.795671,26.129294}],Rectangle[{155.672177,26.129294},{163.795671,34.252788}],Rectangle[{155.672177,34.252788},{163.795671,42.376282}],Rectangle[{155.672177,42.376282},{163.795671,50.499777}],Rectangle[{163.795671,18.005800},{171.919165,26.129294}],Rectangle[{163.795671,26.129294},{171.919165,34.252788}],Rectangle[{163.795671,34.252788},{171.919165,42.376282}],Rectangle[{163.795671,42.376282},{171.919165,50.499777}]},{RGBColor[1,0,0,0],Rectangle[{100.539470,23.767813},{108.662965,31.891308}]},
{RGBColor[1,0,0,0.0],Rectangle[{119.918767,152.074787},{151.918447,176.874467}],Rectangle[{155.244607,121.074787},{194.592607,145.874467}],Rectangle[{159.244607,166.074787},{198.592607,190.874467}],Rectangle[{114.918767,117.074787},{146.918447,141.874467}],Rectangle[{204.244607,101.074787},{243.592607,125.874467}],Rectangle[{206.244607,152.074787},{245.592607,176.874467}]},{GrayLevel[0.3,0.6],Line[{{135.918607,164.474627},{174.918607,133.474627}}],Line[{{135.918607,164.474627},{178.918607,178.474627}}],Line[{{135.918607,164.474627},{130.918607,129.474627}}],Line[{{135.918607,164.474627},{223.918607,113.474627}}],Line[{{135.918607,164.474627},{225.918607,164.474627}}],Line[{{174.918607,133.474627},{178.918607,178.474627}}],Line[{{174.918607,133.474627},{225.918607,164.474627}}],Line[{{178.918607,178.474627},{225.918607,164.474627}}],Line[{{130.918607,129.474627},{174.918607,133.474627}}],Line[{{130.918607,129.474627},{178.918607,178.474627}}],Line[{{130.918607,129.474627},{223.918607,113.474627}}],Line[{{130.918607,129.474627},{225.918607,164.474627}}],Line[{{223.918607,113.474627},{174.918607,133.474627}}],Line[{{223.918607,113.474627},{178.918607,178.474627}}],Line[{{223.918607,113.474627},{225.918607,164.474627}}]},{Black,PointSize[0.01],Point[{135.918607,164.474627}],Point[{174.918607,133.474627}],Point[{178.918607,178.474627}],Point[{130.918607,129.474627}],Point[{223.918607,113.474627}],Point[{225.918607,164.474627}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{110.857020,113.260028},{118.980514,121.383522}],Rectangle[{110.857020,121.383522},{118.980514,129.507016}],Rectangle[{110.857020,129.507016},{118.980514,137.630510}],Rectangle[{110.857020,137.630510},{118.980514,145.754004}],Rectangle[{118.980514,113.260028},{127.104008,121.383522}],Rectangle[{118.980514,121.383522},{127.104008,129.507016}],Rectangle[{118.980514,129.507016},{127.104008,137.630510}],Rectangle[{118.980514,137.630510},{127.104008,145.754004}],Rectangle[{118.980514,145.754004},{127.104008,153.877499}],Rectangle[{118.980514,153.877499},{127.104008,162.000993}],Rectangle[{118.980514,162.000993},{127.104008,170.124487}],Rectangle[{118.980514,170.124487},{127.104008,178.247981}],Rectangle[{127.104008,113.260028},{135.227503,121.383522}],Rectangle[{127.104008,121.383522},{135.227503,129.507016}],Rectangle[{127.104008,129.507016},{135.227503,137.630510}],Rectangle[{127.104008,137.630510},{135.227503,145.754004}],Rectangle[{127.104008,145.754004},{135.227503,153.877499}],Rectangle[{127.104008,153.877499},{135.227503,162.000993}],Rectangle[{127.104008,162.000993},{135.227503,170.124487}],Rectangle[{127.104008,170.124487},{135.227503,178.247981}],Rectangle[{135.227503,113.260028},{143.350997,121.383522}],Rectangle[{135.227503,121.383522},{143.350997,129.507016}],Rectangle[{135.227503,129.507016},{143.350997,137.630510}],Rectangle[{135.227503,137.630510},{143.350997,145.754004}],Rectangle[{135.227503,145.754004},{143.350997,153.877499}],Rectangle[{135.227503,153.877499},{143.350997,162.000993}],Rectangle[{135.227503,162.000993},{143.350997,170.124487}],Rectangle[{135.227503,170.124487},{143.350997,178.247981}],Rectangle[{143.350997,113.260028},{151.474491,121.383522}],Rectangle[{143.350997,121.383522},{151.474491,129.507016}],Rectangle[{143.350997,129.507016},{151.474491,137.630510}],Rectangle[{143.350997,137.630510},{151.474491,145.754004}],Rectangle[{143.350997,145.754004},{151.474491,153.877499}],Rectangle[{143.350997,153.877499},{151.474491,162.000993}],Rectangle[{143.350997,162.000993},{151.474491,170.124487}],Rectangle[{143.350997,170.124487},{151.474491,178.247981}],Rectangle[{151.474491,113.260028},{159.597985,121.383522}],Rectangle[{151.474491,121.383522},{159.597985,129.507016}],Rectangle[{151.474491,129.507016},{159.597985,137.630510}],Rectangle[{151.474491,137.630510},{159.597985,145.754004}],Rectangle[{151.474491,145.754004},{159.597985,153.877499}],Rectangle[{151.474491,153.877499},{159.597985,162.000993}],Rectangle[{151.474491,162.000993},{159.597985,170.124487}],Rectangle[{151.474491,170.124487},{159.597985,178.247981}],Rectangle[{151.474491,178.247981},{159.597985,186.371475}],Rectangle[{151.474491,186.371475},{159.597985,194.494969}],Rectangle[{159.597985,113.260028},{167.721479,121.383522}],Rectangle[{159.597985,121.383522},{167.721479,129.507016}],Rectangle[{159.597985,129.507016},{167.721479,137.630510}],Rectangle[{159.597985,137.630510},{167.721479,145.754004}],Rectangle[{159.597985,145.754004},{167.721479,153.877499}],Rectangle[{159.597985,153.877499},{167.721479,162.000993}],Rectangle[{159.597985,162.000993},{167.721479,170.124487}],Rectangle[{159.597985,170.124487},{167.721479,178.247981}],Rectangle[{159.597985,178.247981},{167.721479,186.371475}],Rectangle[{159.597985,186.371475},{167.721479,194.494969}],Rectangle[{167.721479,113.260028},{175.844973,121.383522}],Rectangle[{167.721479,121.383522},{175.844973,129.507016}],Rectangle[{167.721479,129.507016},{175.844973,137.630510}],Rectangle[{167.721479,137.630510},{175.844973,145.754004}],Rectangle[{167.721479,145.754004},{175.844973,153.877499}],Rectangle[{167.721479,162.000993},{175.844973,170.124487}],Rectangle[{167.721479,170.124487},{175.844973,178.247981}],Rectangle[{167.721479,178.247981},{175.844973,186.371475}],Rectangle[{167.721479,186.371475},{175.844973,194.494969}],Rectangle[{175.844973,113.260028},{183.968467,121.383522}],Rectangle[{175.844973,121.383522},{183.968467,129.507016}],Rectangle[{175.844973,129.507016},{183.968467,137.630510}],Rectangle[{175.844973,137.630510},{183.968467,145.754004}],Rectangle[{175.844973,145.754004},{183.968467,153.877499}],Rectangle[{175.844973,153.877499},{183.968467,162.000993}],Rectangle[{175.844973,162.000993},{183.968467,170.124487}],Rectangle[{175.844973,170.124487},{183.968467,178.247981}],Rectangle[{175.844973,178.247981},{183.968467,186.371475}],Rectangle[{175.844973,186.371475},{183.968467,194.494969}],Rectangle[{183.968467,113.260028},{192.091961,121.383522}],Rectangle[{183.968467,121.383522},{192.091961,129.507016}],Rectangle[{183.968467,129.507016},{192.091961,137.630510}],Rectangle[{183.968467,137.630510},{192.091961,145.754004}],Rectangle[{183.968467,145.754004},{192.091961,153.877499}],Rectangle[{183.968467,153.877499},{192.091961,162.000993}],Rectangle[{183.968467,162.000993},{192.091961,170.124487}],Rectangle[{183.968467,170.124487},{192.091961,178.247981}],Rectangle[{183.968467,178.247981},{192.091961,186.371475}],Rectangle[{183.968467,186.371475},{192.091961,194.494969}],Rectangle[{192.091961,113.260028},{200.215455,121.383522}],Rectangle[{192.091961,121.383522},{200.215455,129.507016}],Rectangle[{192.091961,129.507016},{200.215455,137.630510}],Rectangle[{192.091961,137.630510},{200.215455,145.754004}],Rectangle[{192.091961,145.754004},{200.215455,153.877499}],Rectangle[{192.091961,153.877499},{200.215455,162.000993}],Rectangle[{192.091961,162.000993},{200.215455,170.124487}],Rectangle[{192.091961,170.124487},{200.215455,178.247981}],Rectangle[{192.091961,178.247981},{200.215455,186.371475}],Rectangle[{192.091961,186.371475},{200.215455,194.494969}],Rectangle[{200.215455,97.013040},{208.338949,105.136534}],Rectangle[{200.215455,105.136534},{208.338949,113.260028}],Rectangle[{200.215455,113.260028},{208.338949,121.383522}],Rectangle[{200.215455,121.383522},{208.338949,129.507016}],Rectangle[{200.215455,129.507016},{208.338949,137.630510}],Rectangle[{200.215455,137.630510},{208.338949,145.754004}],Rectangle[{200.215455,145.754004},{208.338949,153.877499}],Rectangle[{200.215455,153.877499},{208.338949,162.000993}],Rectangle[{200.215455,162.000993},{208.338949,170.124487}],Rectangle[{200.215455,170.124487},{208.338949,178.247981}],Rectangle[{208.338949,97.013040},{216.462444,105.136534}],Rectangle[{208.338949,105.136534},{216.462444,113.260028}],Rectangle[{208.338949,113.260028},{216.462444,121.383522}],Rectangle[{208.338949,121.383522},{216.462444,129.507016}],Rectangle[{208.338949,129.507016},{216.462444,137.630510}],Rectangle[{208.338949,145.754004},{216.462444,153.877499}],Rectangle[{208.338949,153.877499},{216.462444,162.000993}],Rectangle[{208.338949,162.000993},{216.462444,170.124487}],Rectangle[{208.338949,170.124487},{216.462444,178.247981}],Rectangle[{216.462444,97.013040},{224.585938,105.136534}],Rectangle[{216.462444,105.136534},{224.585938,113.260028}],Rectangle[{216.462444,113.260028},{224.585938,121.383522}],Rectangle[{216.462444,121.383522},{224.585938,129.507016}],Rectangle[{216.462444,129.507016},{224.585938,137.630510}],Rectangle[{216.462444,145.754004},{224.585938,153.877499}],Rectangle[{216.462444,153.877499},{224.585938,162.000993}],Rectangle[{216.462444,162.000993},{224.585938,170.124487}],Rectangle[{216.462444,170.124487},{224.585938,178.247981}],Rectangle[{224.585938,97.013040},{232.709432,105.136534}],Rectangle[{224.585938,105.136534},{232.709432,113.260028}],Rectangle[{224.585938,113.260028},{232.709432,121.383522}],Rectangle[{224.585938,121.383522},{232.709432,129.507016}],Rectangle[{224.585938,137.630510},{232.709432,145.754004}],Rectangle[{224.585938,145.754004},{232.709432,153.877499}],Rectangle[{224.585938,153.877499},{232.709432,162.000993}],Rectangle[{224.585938,162.000993},{232.709432,170.124487}],Rectangle[{224.585938,170.124487},{232.709432,178.247981}],Rectangle[{232.709432,97.013040},{240.832926,105.136534}],Rectangle[{232.709432,105.136534},{240.832926,113.260028}],Rectangle[{232.709432,113.260028},{240.832926,121.383522}],Rectangle[{232.709432,121.383522},{240.832926,129.507016}],Rectangle[{232.709432,145.754004},{240.832926,153.877499}],Rectangle[{232.709432,153.877499},{240.832926,162.000993}],Rectangle[{232.709432,162.000993},{240.832926,170.124487}],Rectangle[{232.709432,170.124487},{240.832926,178.247981}],Rectangle[{240.832926,97.013040},{248.956420,105.136534}],Rectangle[{240.832926,105.136534},{248.956420,113.260028}],Rectangle[{240.832926,113.260028},{248.956420,121.383522}],Rectangle[{240.832926,121.383522},{248.956420,129.507016}],Rectangle[{240.832926,145.754004},{248.956420,153.877499}],Rectangle[{240.832926,153.877499},{248.956420,162.000993}],Rectangle[{240.832926,162.000993},{248.956420,170.124487}],Rectangle[{240.832926,170.124487},{248.956420,178.247981}]},{RGBColor[1,0,0,0],Rectangle[{182.541367,145.589339},{190.664861,153.712833}]},
{RGBColor[1,0,0,0.0],Rectangle[{-64.214929,38.666271},{-32.215249,63.465951}],Rectangle[{-78.889089,8.666271},{-39.541089,33.465951}],Rectangle[{-17.889089,75.666271},{21.458911,100.465951}],Rectangle[{-89.889089,70.666271},{-50.541089,95.465951}],Rectangle[{-6.889089,13.666271},{32.458911,38.465951}],Rectangle[{-24.214929,44.666271},{7.784751,69.465951}]},{GrayLevel[0.3,0.6],Line[{{-48.215089,51.066111},{-59.215089,21.066111}}],Line[{{-48.215089,51.066111},{1.784911,88.066111}}],Line[{{-48.215089,51.066111},{-70.215089,83.066111}}],Line[{{-48.215089,51.066111},{12.784911,26.066111}}],Line[{{-48.215089,51.066111},{-8.215089,57.066111}}],Line[{{-59.215089,21.066111},{1.784911,88.066111}}],Line[{{-59.215089,21.066111},{-70.215089,83.066111}}],Line[{{-59.215089,21.066111},{12.784911,26.066111}}],Line[{{1.784911,88.066111},{-70.215089,83.066111}}],Line[{{1.784911,88.066111},{12.784911,26.066111}}],Line[{{-70.215089,83.066111},{12.784911,26.066111}}],Line[{{-8.215089,57.066111},{-59.215089,21.066111}}],Line[{{-8.215089,57.066111},{1.784911,88.066111}}],Line[{{-8.215089,57.066111},{-70.215089,83.066111}}],Line[{{-8.215089,57.066111},{12.784911,26.066111}}]},{Black,PointSize[0.01],Point[{-48.215089,51.066111}],Point[{-59.215089,21.066111}],Point[{1.784911,88.066111}],Point[{-70.215089,83.066111}],Point[{12.784911,26.066111}],Point[{-8.215089,57.066111}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{-93.950836,69.592476},{-85.827341,77.715970}],Rectangle[{-93.950836,77.715970},{-85.827341,85.839465}],Rectangle[{-93.950836,85.839465},{-85.827341,93.962959}],Rectangle[{-93.950836,93.962959},{-85.827341,102.086453}],Rectangle[{-85.827341,4.604524},{-77.703847,12.728018}],Rectangle[{-85.827341,12.728018},{-77.703847,20.851512}],Rectangle[{-85.827341,20.851512},{-77.703847,28.975006}],Rectangle[{-85.827341,28.975006},{-77.703847,37.098500}],Rectangle[{-85.827341,69.592476},{-77.703847,77.715970}],Rectangle[{-85.827341,77.715970},{-77.703847,85.839465}],Rectangle[{-85.827341,85.839465},{-77.703847,93.962959}],Rectangle[{-85.827341,93.962959},{-77.703847,102.086453}],Rectangle[{-77.703847,4.604524},{-69.580353,12.728018}],Rectangle[{-77.703847,12.728018},{-69.580353,20.851512}],Rectangle[{-77.703847,20.851512},{-69.580353,28.975006}],Rectangle[{-77.703847,28.975006},{-69.580353,37.098500}],Rectangle[{-77.703847,69.592476},{-69.580353,77.715970}],Rectangle[{-77.703847,77.715970},{-69.580353,85.839465}],Rectangle[{-77.703847,85.839465},{-69.580353,93.962959}],Rectangle[{-77.703847,93.962959},{-69.580353,102.086453}],Rectangle[{-69.580353,4.604524},{-61.456859,12.728018}],Rectangle[{-69.580353,12.728018},{-61.456859,20.851512}],Rectangle[{-69.580353,20.851512},{-61.456859,28.975006}],Rectangle[{-69.580353,28.975006},{-61.456859,37.098500}],Rectangle[{-69.580353,37.098500},{-61.456859,45.221994}],Rectangle[{-69.580353,45.221994},{-61.456859,53.345488}],Rectangle[{-69.580353,53.345488},{-61.456859,61.468982}],Rectangle[{-69.580353,61.468982},{-61.456859,69.592476}],Rectangle[{-69.580353,69.592476},{-61.456859,77.715970}],Rectangle[{-69.580353,77.715970},{-61.456859,85.839465}],Rectangle[{-69.580353,85.839465},{-61.456859,93.962959}],Rectangle[{-69.580353,93.962959},{-61.456859,102.086453}],Rectangle[{-61.456859,4.604524},{-53.333365,12.728018}],Rectangle[{-61.456859,12.728018},{-53.333365,20.851512}],Rectangle[{-61.456859,20.851512},{-53.333365,28.975006}],Rectangle[{-61.456859,28.975006},{-53.333365,37.098500}],Rectangle[{-61.456859,37.098500},{-53.333365,45.221994}],Rectangle[{-61.456859,45.221994},{-53.333365,53.345488}],Rectangle[{-61.456859,53.345488},{-53.333365,61.468982}],Rectangle[{-61.456859,61.468982},{-53.333365,69.592476}],Rectangle[{-61.456859,69.592476},{-53.333365,77.715970}],Rectangle[{-61.456859,77.715970},{-53.333365,85.839465}],Rectangle[{-61.456859,85.839465},{-53.333365,93.962959}],Rectangle[{-61.456859,93.962959},{-53.333365,102.086453}],Rectangle[{-53.333365,4.604524},{-45.209871,12.728018}],Rectangle[{-53.333365,12.728018},{-45.209871,20.851512}],Rectangle[{-53.333365,20.851512},{-45.209871,28.975006}],Rectangle[{-53.333365,28.975006},{-45.209871,37.098500}],Rectangle[{-53.333365,37.098500},{-45.209871,45.221994}],Rectangle[{-53.333365,45.221994},{-45.209871,53.345488}],Rectangle[{-53.333365,53.345488},{-45.209871,61.468982}],Rectangle[{-53.333365,61.468982},{-45.209871,69.592476}],Rectangle[{-53.333365,69.592476},{-45.209871,77.715970}],Rectangle[{-53.333365,77.715970},{-45.209871,85.839465}],Rectangle[{-53.333365,85.839465},{-45.209871,93.962959}],Rectangle[{-53.333365,93.962959},{-45.209871,102.086453}],Rectangle[{-45.209871,4.604524},{-37.086377,12.728018}],Rectangle[{-45.209871,12.728018},{-37.086377,20.851512}],Rectangle[{-45.209871,20.851512},{-37.086377,28.975006}],Rectangle[{-45.209871,28.975006},{-37.086377,37.098500}],Rectangle[{-45.209871,37.098500},{-37.086377,45.221994}],Rectangle[{-45.209871,45.221994},{-37.086377,53.345488}],Rectangle[{-45.209871,53.345488},{-37.086377,61.468982}],Rectangle[{-45.209871,61.468982},{-37.086377,69.592476}],Rectangle[{-45.209871,69.592476},{-37.086377,77.715970}],Rectangle[{-45.209871,77.715970},{-37.086377,85.839465}],Rectangle[{-37.086377,20.851512},{-28.962883,28.975006}],Rectangle[{-37.086377,37.098500},{-28.962883,45.221994}],Rectangle[{-37.086377,45.221994},{-28.962883,53.345488}],Rectangle[{-37.086377,53.345488},{-28.962883,61.468982}],Rectangle[{-37.086377,61.468982},{-28.962883,69.592476}],Rectangle[{-37.086377,77.715970},{-28.962883,85.839465}],Rectangle[{-28.962883,20.851512},{-20.839389,28.975006}],Rectangle[{-28.962883,37.098500},{-20.839389,45.221994}],Rectangle[{-28.962883,45.221994},{-20.839389,53.345488}],Rectangle[{-28.962883,53.345488},{-20.839389,61.468982}],Rectangle[{-28.962883,61.468982},{-20.839389,69.592476}],Rectangle[{-28.962883,85.839465},{-20.839389,93.962959}],Rectangle[{-20.839389,20.851512},{-12.715895,28.975006}],Rectangle[{-20.839389,37.098500},{-12.715895,45.221994}],Rectangle[{-20.839389,45.221994},{-12.715895,53.345488}],Rectangle[{-20.839389,53.345488},{-12.715895,61.468982}],Rectangle[{-20.839389,61.468982},{-12.715895,69.592476}],Rectangle[{-20.839389,69.592476},{-12.715895,77.715970}],Rectangle[{-20.839389,77.715970},{-12.715895,85.839465}],Rectangle[{-20.839389,85.839465},{-12.715895,93.962959}],Rectangle[{-20.839389,93.962959},{-12.715895,102.086453}],Rectangle[{-12.715895,12.728018},{-4.592400,20.851512}],Rectangle[{-12.715895,20.851512},{-4.592400,28.975006}],Rectangle[{-12.715895,28.975006},{-4.592400,37.098500}],Rectangle[{-12.715895,37.098500},{-4.592400,45.221994}],Rectangle[{-12.715895,45.221994},{-4.592400,53.345488}],Rectangle[{-12.715895,53.345488},{-4.592400,61.468982}],Rectangle[{-12.715895,61.468982},{-4.592400,69.592476}],Rectangle[{-12.715895,69.592476},{-4.592400,77.715970}],Rectangle[{-12.715895,77.715970},{-4.592400,85.839465}],Rectangle[{-12.715895,85.839465},{-4.592400,93.962959}],Rectangle[{-12.715895,93.962959},{-4.592400,102.086453}],Rectangle[{-4.592400,12.728018},{3.531094,20.851512}],Rectangle[{-4.592400,20.851512},{3.531094,28.975006}],Rectangle[{-4.592400,28.975006},{3.531094,37.098500}],Rectangle[{-4.592400,37.098500},{3.531094,45.221994}],Rectangle[{-4.592400,45.221994},{3.531094,53.345488}],Rectangle[{-4.592400,53.345488},{3.531094,61.468982}],Rectangle[{-4.592400,61.468982},{3.531094,69.592476}],Rectangle[{-4.592400,69.592476},{3.531094,77.715970}],Rectangle[{-4.592400,77.715970},{3.531094,85.839465}],Rectangle[{-4.592400,85.839465},{3.531094,93.962959}],Rectangle[{-4.592400,93.962959},{3.531094,102.086453}],Rectangle[{3.531094,12.728018},{11.654588,20.851512}],Rectangle[{3.531094,20.851512},{11.654588,28.975006}],Rectangle[{3.531094,28.975006},{11.654588,37.098500}],Rectangle[{3.531094,37.098500},{11.654588,45.221994}],Rectangle[{3.531094,45.221994},{11.654588,53.345488}],Rectangle[{3.531094,53.345488},{11.654588,61.468982}],Rectangle[{3.531094,61.468982},{11.654588,69.592476}],Rectangle[{3.531094,69.592476},{11.654588,77.715970}],Rectangle[{3.531094,77.715970},{11.654588,85.839465}],Rectangle[{3.531094,85.839465},{11.654588,93.962959}],Rectangle[{3.531094,93.962959},{11.654588,102.086453}],Rectangle[{11.654588,12.728018},{19.778082,20.851512}],Rectangle[{11.654588,20.851512},{19.778082,28.975006}],Rectangle[{11.654588,28.975006},{19.778082,37.098500}],Rectangle[{11.654588,37.098500},{19.778082,45.221994}],Rectangle[{11.654588,69.592476},{19.778082,77.715970}],Rectangle[{11.654588,77.715970},{19.778082,85.839465}],Rectangle[{11.654588,85.839465},{19.778082,93.962959}],Rectangle[{11.654588,93.962959},{19.778082,102.086453}],Rectangle[{19.778082,12.728018},{27.901576,20.851512}],Rectangle[{19.778082,20.851512},{27.901576,28.975006}],Rectangle[{19.778082,28.975006},{27.901576,37.098500}],Rectangle[{19.778082,37.098500},{27.901576,45.221994}],Rectangle[{19.778082,69.592476},{27.901576,77.715970}],Rectangle[{19.778082,77.715970},{27.901576,85.839465}],Rectangle[{19.778082,85.839465},{27.901576,93.962959}],Rectangle[{19.778082,93.962959},{27.901576,102.086453}],Rectangle[{27.901576,12.728018},{36.025070,20.851512}],Rectangle[{27.901576,20.851512},{36.025070,28.975006}],Rectangle[{27.901576,28.975006},{36.025070,37.098500}],Rectangle[{27.901576,37.098500},{36.025070,45.221994}]},{RGBColor[1,0,0,0],Rectangle[{-29.659182,55.202287},{-21.535688,63.325781}]},
{RGBColor[1,0,0,0.0],Rectangle[{119.558704,-59.997376},{158.906704,-35.197696}],Rectangle[{164.558704,-28.997376},{203.906704,-4.197696}],Rectangle[{177.558704,-60.997376},{216.906704,-36.197696}],Rectangle[{117.558704,-2.997376},{156.906704,21.802304}],Rectangle[{211.558704,-27.997376},{250.906704,-3.197696}],Rectangle[{174.558704,5.002624},{213.906704,29.802304}]},{GrayLevel[0.3,0.6],Line[{{139.232704,-47.597536},{184.232704,-16.597536}}],Line[{{139.232704,-47.597536},{197.232704,-48.597536}}],Line[{{139.232704,-47.597536},{137.232704,9.402464}}],Line[{{139.232704,-47.597536},{231.232704,-15.597536}}],Line[{{139.232704,-47.597536},{194.232704,17.402464}}],Line[{{184.232704,-16.597536},{194.232704,17.402464}}],Line[{{197.232704,-48.597536},{184.232704,-16.597536}}],Line[{{197.232704,-48.597536},{137.232704,9.402464}}],Line[{{197.232704,-48.597536},{231.232704,-15.597536}}],Line[{{197.232704,-48.597536},{194.232704,17.402464}}],Line[{{137.232704,9.402464},{184.232704,-16.597536}}],Line[{{137.232704,9.402464},{231.232704,-15.597536}}],Line[{{137.232704,9.402464},{194.232704,17.402464}}],Line[{{231.232704,-15.597536},{184.232704,-16.597536}}],Line[{{231.232704,-15.597536},{194.232704,17.402464}}]},{Black,PointSize[0.01],Point[{139.232704,-47.597536}],Point[{184.232704,-16.597536}],Point[{197.232704,-48.597536}],Point[{137.232704,9.402464}],Point[{231.232704,-15.597536}],Point[{194.232704,17.402464}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{113.496957,-65.059123},{121.620451,-56.935629}],Rectangle[{113.496957,-56.935629},{121.620451,-48.812135}],Rectangle[{113.496957,-48.812135},{121.620451,-40.688641}],Rectangle[{113.496957,-40.688641},{121.620451,-32.565147}],Rectangle[{113.496957,-8.194664},{121.620451,-0.071170}],Rectangle[{113.496957,-0.071170},{121.620451,8.052324}],Rectangle[{113.496957,8.052324},{121.620451,16.175818}],Rectangle[{113.496957,16.175818},{121.620451,24.299312}],Rectangle[{121.620451,-65.059123},{129.743945,-56.935629}],Rectangle[{121.620451,-56.935629},{129.743945,-48.812135}],Rectangle[{121.620451,-48.812135},{129.743945,-40.688641}],Rectangle[{121.620451,-40.688641},{129.743945,-32.565147}],Rectangle[{121.620451,-8.194664},{129.743945,-0.071170}],Rectangle[{121.620451,-0.071170},{129.743945,8.052324}],Rectangle[{121.620451,8.052324},{129.743945,16.175818}],Rectangle[{121.620451,16.175818},{129.743945,24.299312}],Rectangle[{129.743945,-65.059123},{137.867439,-56.935629}],Rectangle[{129.743945,-56.935629},{137.867439,-48.812135}],Rectangle[{129.743945,-48.812135},{137.867439,-40.688641}],Rectangle[{129.743945,-40.688641},{137.867439,-32.565147}],Rectangle[{129.743945,-8.194664},{137.867439,-0.071170}],Rectangle[{129.743945,-0.071170},{137.867439,8.052324}],Rectangle[{129.743945,8.052324},{137.867439,16.175818}],Rectangle[{129.743945,16.175818},{137.867439,24.299312}],Rectangle[{137.867439,-65.059123},{145.990933,-56.935629}],Rectangle[{137.867439,-56.935629},{145.990933,-48.812135}],Rectangle[{137.867439,-48.812135},{145.990933,-40.688641}],Rectangle[{137.867439,-40.688641},{145.990933,-32.565147}],Rectangle[{137.867439,-32.565147},{145.990933,-24.441653}],Rectangle[{137.867439,-24.441653},{145.990933,-16.318158}],Rectangle[{137.867439,-16.318158},{145.990933,-8.194664}],Rectangle[{137.867439,-8.194664},{145.990933,-0.071170}],Rectangle[{137.867439,-0.071170},{145.990933,8.052324}],Rectangle[{137.867439,8.052324},{145.990933,16.175818}],Rectangle[{137.867439,16.175818},{145.990933,24.299312}],Rectangle[{145.990933,-65.059123},{154.114427,-56.935629}],Rectangle[{145.990933,-56.935629},{154.114427,-48.812135}],Rectangle[{145.990933,-48.812135},{154.114427,-40.688641}],Rectangle[{145.990933,-40.688641},{154.114427,-32.565147}],Rectangle[{145.990933,-32.565147},{154.114427,-24.441653}],Rectangle[{145.990933,-8.194664},{154.114427,-0.071170}],Rectangle[{145.990933,-0.071170},{154.114427,8.052324}],Rectangle[{145.990933,8.052324},{154.114427,16.175818}],Rectangle[{145.990933,16.175818},{154.114427,24.299312}],Rectangle[{154.114427,-65.059123},{162.237921,-56.935629}],Rectangle[{154.114427,-56.935629},{162.237921,-48.812135}],Rectangle[{154.114427,-48.812135},{162.237921,-40.688641}],Rectangle[{154.114427,-40.688641},{162.237921,-32.565147}],Rectangle[{154.114427,-32.565147},{162.237921,-24.441653}],Rectangle[{154.114427,-24.441653},{162.237921,-16.318158}],Rectangle[{154.114427,-16.318158},{162.237921,-8.194664}],Rectangle[{154.114427,-8.194664},{162.237921,-0.071170}],Rectangle[{154.114427,-0.071170},{162.237921,8.052324}],Rectangle[{154.114427,8.052324},{162.237921,16.175818}],Rectangle[{154.114427,16.175818},{162.237921,24.299312}],Rectangle[{162.237921,-48.812135},{170.361415,-40.688641}],Rectangle[{162.237921,-40.688641},{170.361415,-32.565147}],Rectangle[{162.237921,-32.565147},{170.361415,-24.441653}],Rectangle[{162.237921,-24.441653},{170.361415,-16.318158}],Rectangle[{162.237921,-16.318158},{170.361415,-8.194664}],Rectangle[{162.237921,-8.194664},{170.361415,-0.071170}],Rectangle[{162.237921,-0.071170},{170.361415,8.052324}],Rectangle[{162.237921,8.052324},{170.361415,16.175818}],Rectangle[{170.361415,-65.059123},{178.484909,-56.935629}],Rectangle[{170.361415,-56.935629},{178.484909,-48.812135}],Rectangle[{170.361415,-48.812135},{178.484909,-40.688641}],Rectangle[{170.361415,-40.688641},{178.484909,-32.565147}],Rectangle[{170.361415,-32.565147},{178.484909,-24.441653}],Rectangle[{170.361415,-24.441653},{178.484909,-16.318158}],Rectangle[{170.361415,-16.318158},{178.484909,-8.194664}],Rectangle[{170.361415,-8.194664},{178.484909,-0.071170}],Rectangle[{170.361415,-0.071170},{178.484909,8.052324}],Rectangle[{170.361415,8.052324},{178.484909,16.175818}],Rectangle[{170.361415,16.175818},{178.484909,24.299312}],Rectangle[{170.361415,24.299312},{178.484909,32.422806}],Rectangle[{178.484909,-65.059123},{186.608403,-56.935629}],Rectangle[{178.484909,-56.935629},{186.608403,-48.812135}],Rectangle[{178.484909,-48.812135},{186.608403,-40.688641}],Rectangle[{178.484909,-40.688641},{186.608403,-32.565147}],Rectangle[{178.484909,-32.565147},{186.608403,-24.441653}],Rectangle[{178.484909,-24.441653},{186.608403,-16.318158}],Rectangle[{178.484909,-16.318158},{186.608403,-8.194664}],Rectangle[{178.484909,-8.194664},{186.608403,-0.071170}],Rectangle[{178.484909,-0.071170},{186.608403,8.052324}],Rectangle[{178.484909,8.052324},{186.608403,16.175818}],Rectangle[{178.484909,16.175818},{186.608403,24.299312}],Rectangle[{178.484909,24.299312},{186.608403,32.422806}],Rectangle[{186.608403,-65.059123},{194.731898,-56.935629}],Rectangle[{186.608403,-56.935629},{194.731898,-48.812135}],Rectangle[{186.608403,-48.812135},{194.731898,-40.688641}],Rectangle[{186.608403,-40.688641},{194.731898,-32.565147}],Rectangle[{186.608403,-32.565147},{194.731898,-24.441653}],Rectangle[{186.608403,-24.441653},{194.731898,-16.318158}],Rectangle[{186.608403,-16.318158},{194.731898,-8.194664}],Rectangle[{186.608403,-8.194664},{194.731898,-0.071170}],Rectangle[{186.608403,-0.071170},{194.731898,8.052324}],Rectangle[{186.608403,8.052324},{194.731898,16.175818}],Rectangle[{186.608403,16.175818},{194.731898,24.299312}],Rectangle[{186.608403,24.299312},{194.731898,32.422806}],Rectangle[{194.731898,-65.059123},{202.855392,-56.935629}],Rectangle[{194.731898,-56.935629},{202.855392,-48.812135}],Rectangle[{194.731898,-48.812135},{202.855392,-40.688641}],Rectangle[{194.731898,-40.688641},{202.855392,-32.565147}],Rectangle[{194.731898,-32.565147},{202.855392,-24.441653}],Rectangle[{194.731898,-24.441653},{202.855392,-16.318158}],Rectangle[{194.731898,-16.318158},{202.855392,-8.194664}],Rectangle[{194.731898,-8.194664},{202.855392,-0.071170}],Rectangle[{194.731898,-0.071170},{202.855392,8.052324}],Rectangle[{194.731898,8.052324},{202.855392,16.175818}],Rectangle[{194.731898,16.175818},{202.855392,24.299312}],Rectangle[{194.731898,24.299312},{202.855392,32.422806}],Rectangle[{202.855392,-65.059123},{210.978886,-56.935629}],Rectangle[{202.855392,-56.935629},{210.978886,-48.812135}],Rectangle[{202.855392,-48.812135},{210.978886,-40.688641}],Rectangle[{202.855392,-40.688641},{210.978886,-32.565147}],Rectangle[{202.855392,-32.565147},{210.978886,-24.441653}],Rectangle[{202.855392,-24.441653},{210.978886,-16.318158}],Rectangle[{202.855392,-16.318158},{210.978886,-8.194664}],Rectangle[{202.855392,-8.194664},{210.978886,-0.071170}],Rectangle[{202.855392,-0.071170},{210.978886,8.052324}],Rectangle[{202.855392,8.052324},{210.978886,16.175818}],Rectangle[{202.855392,16.175818},{210.978886,24.299312}],Rectangle[{202.855392,24.299312},{210.978886,32.422806}],Rectangle[{210.978886,-65.059123},{219.102380,-56.935629}],Rectangle[{210.978886,-56.935629},{219.102380,-48.812135}],Rectangle[{210.978886,-48.812135},{219.102380,-40.688641}],Rectangle[{210.978886,-40.688641},{219.102380,-32.565147}],Rectangle[{210.978886,-32.565147},{219.102380,-24.441653}],Rectangle[{210.978886,-24.441653},{219.102380,-16.318158}],Rectangle[{210.978886,-16.318158},{219.102380,-8.194664}],Rectangle[{210.978886,-8.194664},{219.102380,-0.071170}],Rectangle[{210.978886,-0.071170},{219.102380,8.052324}],Rectangle[{210.978886,8.052324},{219.102380,16.175818}],Rectangle[{210.978886,16.175818},{219.102380,24.299312}],Rectangle[{210.978886,24.299312},{219.102380,32.422806}],Rectangle[{219.102380,-32.565147},{227.225874,-24.441653}],Rectangle[{219.102380,-24.441653},{227.225874,-16.318158}],Rectangle[{219.102380,-16.318158},{227.225874,-8.194664}],Rectangle[{219.102380,-8.194664},{227.225874,-0.071170}],Rectangle[{227.225874,-32.565147},{235.349368,-24.441653}],Rectangle[{227.225874,-24.441653},{235.349368,-16.318158}],Rectangle[{227.225874,-16.318158},{235.349368,-8.194664}],Rectangle[{227.225874,-8.194664},{235.349368,-0.071170}],Rectangle[{235.349368,-32.565147},{243.472862,-24.441653}],Rectangle[{235.349368,-24.441653},{243.472862,-16.318158}],Rectangle[{235.349368,-16.318158},{243.472862,-8.194664}],Rectangle[{235.349368,-8.194664},{243.472862,-0.071170}],Rectangle[{243.472862,-32.565147},{251.596356,-24.441653}],Rectangle[{243.472862,-24.441653},{251.596356,-16.318158}],Rectangle[{243.472862,-16.318158},{251.596356,-8.194664}],Rectangle[{243.472862,-8.194664},{251.596356,-0.071170}]},{RGBColor[1,0,0,0],Rectangle[{177.382051,-17.851401},{185.505545,-9.727907}]}}]

==> DATA/SMALL_POLYMINOS/3.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{179.064128,-5.091683},{211.063808,19.707997}],Rectangle[{173.389968,44.908317},{212.737968,69.707997}],Rectangle[{194.389968,76.908317},{233.737968,101.707997}],Rectangle[{121.389968,75.908317},{160.737968,100.707997}],Rectangle[{118.389968,44.908317},{157.737968,69.707997}],Rectangle[{132.389968,13.908317},{171.737968,38.707997}],Rectangle[{219.389968,1.908317},{258.737968,26.707997}],Rectangle[{114.389968,106.908317},{153.737968,131.707997}],Rectangle[{245.389968,32.908317},{284.737968,57.707997}],Rectangle[{254.389968,63.908317},{293.737968,88.707997}],Rectangle[{161.389968,129.908317},{200.737968,154.707997}],Rectangle[{247.389968,94.908317},{286.737968,119.707997}],Rectangle[{208.389968,125.908317},{247.737968,150.707997}]},{GrayLevel[0.3,0.6],Line[{{195.063968,7.308157},{193.063968,57.308157}}],Line[{{195.063968,7.308157},{214.063968,89.308157}}],Line[{{195.063968,7.308157},{141.063968,88.308157}}],Line[{{195.063968,7.308157},{138.063968,57.308157}}],Line[{{195.063968,7.308157},{152.063968,26.308157}}],Line[{{195.063968,7.308157},{239.063968,14.308157}}],Line[{{195.063968,7.308157},{134.063968,119.308157}}],Line[{{195.063968,7.308157},{265.063968,45.308157}}],Line[{{195.063968,7.308157},{274.063968,76.308157}}],Line[{{195.063968,7.308157},{181.063968,142.308157}}],Line[{{195.063968,7.308157},{267.063968,107.308157}}],Line[{{195.063968,7.308157},{228.063968,138.308157}}],Line[{{193.063968,57.308157},{214.063968,89.308157}}],Line[{{193.063968,57.308157},{228.063968,138.308157}}],Line[{{214.063968,89.308157},{228.063968,138.308157}}],Line[{{141.063968,88.308157},{193.063968,57.308157}}],Line[{{141.063968,88.308157},{214.063968,89.308157}}],Line[{{141.063968,88.308157},{138.063968,57.308157}}],Line[{{141.063968,88.308157},{152.063968,26.308157}}],Line[{{141.063968,88.308157},{239.063968,14.308157}}],Line[{{141.063968,88.308157},{134.063968,119.308157}}],Line[{{141.063968,88.308157},{265.063968,45.308157}}],Line[{{141.063968,88.308157},{274.063968,76.308157}}],Line[{{141.063968,88.308157},{181.063968,142.308157}}],Line[{{141.063968,88.308157},{267.063968,107.308157}}],Line[{{141.063968,88.308157},{228.063968,138.308157}}],Line[{{138.063968,57.308157},{193.063968,57.308157}}],Line[{{138.063968,57.308157},{214.063968,89.308157}}],Line[{{138.063968,57.308157},{152.063968,26.308157}}],Line[{{138.063968,57.308157},{239.063968,14.308157}}],Line[{{138.063968,57.308157},{134.063968,119.308157}}],Line[{{138.063968,57.308157},{265.063968,45.308157}}],Line[{{138.063968,57.308157},{274.063968,76.308157}}],Line[{{138.063968,57.308157},{181.063968,142.308157}}],Line[{{138.063968,57.308157},{267.063968,107.308157}}],Line[{{138.063968,57.308157},{228.063968,138.308157}}],Line[{{152.063968,26.308157},{193.063968,57.308157}}],Line[{{152.063968,26.308157},{214.063968,89.308157}}],Line[{{152.063968,26.308157},{239.063968,14.308157}}],Line[{{152.063968,26.308157},{134.063968,119.308157}}],Line[{{152.063968,26.308157},{265.063968,45.308157}}],Line[{{152.063968,26.308157},{274.063968,76.308157}}],Line[{{152.063968,26.308157},{181.063968,142.308157}}],Line[{{152.063968,26.308157},{267.063968,107.308157}}],Line[{{152.063968,26.308157},{228.063968,138.308157}}],Line[{{239.063968,14.308157},{193.063968,57.308157}}],Line[{{239.063968,14.308157},{214.063968,89.308157}}],Line[{{239.063968,14.308157},{134.063968,119.308157}}],Line[{{239.063968,14.308157},{265.063968,45.308157}}],Line[{{239.063968,14.308157},{274.063968,76.308157}}],Line[{{239.063968,14.308157},{181.063968,142.308157}}],Line[{{239.063968,14.308157},{267.063968,107.308157}}],Line[{{239.063968,14.308157},{228.063968,138.308157}}],Line[{{134.063968,119.308157},{193.063968,57.308157}}],Line[{{134.063968,119.308157},{214.063968,89.308157}}],Line[{{134.063968,119.308157},{265.063968,45.308157}}],Line[{{134.063968,119.308157},{274.063968,76.308157}}],Line[{{134.063968,119.308157},{181.063968,142.308157}}],Line[{{134.063968,119.308157},{267.063968,107.308157}}],Line[{{134.063968,119.308157},{228.063968,138.308157}}],Line[{{265.063968,45.308157},{193.063968,57.308157}}],Line[{{265.063968,45.308157},{214.063968,89.308157}}],Line[{{265.063968,45.308157},{274.063968,76.308157}}],Line[{{265.063968,45.308157},{181.063968,142.308157}}],Line[{{265.063968,45.308157},{267.063968,107.308157}}],Line[{{265.063968,45.308157},{228.063968,138.308157}}],Line[{{274.063968,76.308157},{193.063968,57.308157}}],Line[{{274.063968,76.308157},{214.063968,89.308157}}],Line[{{274.063968,76.308157},{181.063968,142.308157}}],Line[{{274.063968,76.308157},{267.063968,107.308157}}],Line[{{274.063968,76.308157},{228.063968,138.308157}}],Line[{{181.063968,142.308157},{193.063968,57.308157}}],Line[{{181.063968,142.308157},{214.063968,89.308157}}],Line[{{181.063968,142.308157},{267.063968,107.308157}}],Line[{{181.063968,142.308157},{228.063968,138.308157}}],Line[{{267.063968,107.308157},{193.063968,57.308157}}],Line[{{267.063968,107.308157},{214.063968,89.308157}}],Line[{{267.063968,107.308157},{228.063968,138.308157}}]},{Black,PointSize[0.01],Point[{195.063968,7.308157}],Point[{193.063968,57.308157}],Point[{214.063968,89.308157}],Point[{141.063968,88.308157}],Point[{138.063968,57.308157}],Point[{152.063968,26.308157}],Point[{239.063968,14.308157}],Point[{134.063968,119.308157}],Point[{265.063968,45.308157}],Point[{274.063968,76.308157}],Point[{181.063968,142.308157}],Point[{267.063968,107.308157}],Point[{228.063968,138.308157}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{110.328221,39.587534},{118.451715,47.711028}],Rectangle[{110.328221,47.711028},{118.451715,55.834523}],Rectangle[{110.328221,55.834523},{118.451715,63.958017}],Rectangle[{110.328221,63.958017},{118.451715,72.081511}],Rectangle[{110.328221,104.575487},{118.451715,112.698981}],Rectangle[{110.328221,112.698981},{118.451715,120.822475}],Rectangle[{110.328221,120.822475},{118.451715,128.945969}],Rectangle[{110.328221,128.945969},{118.451715,137.069464}],Rectangle[{118.451715,39.587534},{126.575209,47.711028}],Rectangle[{118.451715,47.711028},{126.575209,55.834523}],Rectangle[{118.451715,55.834523},{126.575209,63.958017}],Rectangle[{118.451715,63.958017},{126.575209,72.081511}],Rectangle[{118.451715,72.081511},{126.575209,80.205005}],Rectangle[{118.451715,80.205005},{126.575209,88.328499}],Rectangle[{118.451715,88.328499},{126.575209,96.451993}],Rectangle[{118.451715,96.451993},{126.575209,104.575487}],Rectangle[{118.451715,104.575487},{126.575209,112.698981}],Rectangle[{118.451715,112.698981},{126.575209,120.822475}],Rectangle[{118.451715,120.822475},{126.575209,128.945969}],Rectangle[{118.451715,128.945969},{126.575209,137.069464}],Rectangle[{126.575209,7.093558},{134.698703,15.217052}],Rectangle[{126.575209,15.217052},{134.698703,23.340546}],Rectangle[{126.575209,23.340546},{134.698703,31.464040}],Rectangle[{126.575209,31.464040},{134.698703,39.587534}],Rectangle[{126.575209,39.587534},{134.698703,47.711028}],Rectangle[{126.575209,47.711028},{134.698703,55.834523}],Rectangle[{126.575209,55.834523},{134.698703,63.958017}],Rectangle[{126.575209,63.958017},{134.698703,72.081511}],Rectangle[{126.575209,72.081511},{134.698703,80.205005}],Rectangle[{126.575209,80.205005},{134.698703,88.328499}],Rectangle[{126.575209,88.328499},{134.698703,96.451993}],Rectangle[{126.575209,96.451993},{134.698703,104.575487}],Rectangle[{126.575209,104.575487},{134.698703,112.698981}],Rectangle[{126.575209,112.698981},{134.698703,120.822475}],Rectangle[{126.575209,120.822475},{134.698703,128.945969}],Rectangle[{126.575209,128.945969},{134.698703,137.069464}],Rectangle[{134.698703,7.093558},{142.822198,15.217052}],Rectangle[{134.698703,15.217052},{142.822198,23.340546}],Rectangle[{134.698703,23.340546},{142.822198,31.464040}],Rectangle[{134.698703,31.464040},{142.822198,39.587534}],Rectangle[{134.698703,39.587534},{142.822198,47.711028}],Rectangle[{134.698703,47.711028},{142.822198,55.834523}],Rectangle[{134.698703,55.834523},{142.822198,63.958017}],Rectangle[{134.698703,63.958017},{142.822198,72.081511}],Rectangle[{134.698703,72.081511},{142.822198,80.205005}],Rectangle[{134.698703,80.205005},{142.822198,88.328499}],Rectangle[{134.698703,88.328499},{142.822198,96.451993}],Rectangle[{134.698703,96.451993},{142.822198,104.575487}],Rectangle[{134.698703,104.575487},{142.822198,112.698981}],Rectangle[{134.698703,112.698981},{142.822198,120.822475}],Rectangle[{134.698703,120.822475},{142.822198,128.945969}],Rectangle[{134.698703,128.945969},{142.822198,137.069464}],Rectangle[{142.822198,7.093558},{150.945692,15.217052}],Rectangle[{142.822198,15.217052},{150.945692,23.340546}],Rectangle[{142.822198,23.340546},{150.945692,31.464040}],Rectangle[{142.822198,31.464040},{150.945692,39.587534}],Rectangle[{142.822198,39.587534},{150.945692,47.711028}],Rectangle[{142.822198,47.711028},{150.945692,55.834523}],Rectangle[{142.822198,55.834523},{150.945692,63.958017}],Rectangle[{142.822198,63.958017},{150.945692,72.081511}],Rectangle[{142.822198,72.081511},{150.945692,80.205005}],Rectangle[{142.822198,80.205005},{150.945692,88.328499}],Rectangle[{142.822198,88.328499},{150.945692,96.451993}],Rectangle[{142.822198,96.451993},{150.945692,104.575487}],Rectangle[{142.822198,104.575487},{150.945692,112.698981}],Rectangle[{142.822198,112.698981},{150.945692,120.822475}],Rectangle[{142.822198,120.822475},{150.945692,128.945969}],Rectangle[{142.822198,128.945969},{150.945692,137.069464}],Rectangle[{150.945692,7.093558},{159.069186,15.217052}],Rectangle[{150.945692,15.217052},{159.069186,23.340546}],Rectangle[{150.945692,23.340546},{159.069186,31.464040}],Rectangle[{150.945692,31.464040},{159.069186,39.587534}],Rectangle[{150.945692,39.587534},{159.069186,47.711028}],Rectangle[{150.945692,47.711028},{159.069186,55.834523}],Rectangle[{150.945692,55.834523},{159.069186,63.958017}],Rectangle[{150.945692,63.958017},{159.069186,72.081511}],Rectangle[{150.945692,72.081511},{159.069186,80.205005}],Rectangle[{150.945692,80.205005},{159.069186,88.328499}],Rectangle[{150.945692,88.328499},{159.069186,96.451993}],Rectangle[{150.945692,96.451993},{159.069186,104.575487}],Rectangle[{150.945692,104.575487},{159.069186,112.698981}],Rectangle[{150.945692,112.698981},{159.069186,120.822475}],Rectangle[{150.945692,120.822475},{159.069186,128.945969}],Rectangle[{150.945692,128.945969},{159.069186,137.069464}],Rectangle[{159.069186,7.093558},{167.192680,15.217052}],Rectangle[{159.069186,15.217052},{167.192680,23.340546}],Rectangle[{159.069186,23.340546},{167.192680,31.464040}],Rectangle[{159.069186,31.464040},{167.192680,39.587534}],Rectangle[{159.069186,39.587534},{167.192680,47.711028}],Rectangle[{159.069186,47.711028},{167.192680,55.834523}],Rectangle[{159.069186,55.834523},{167.192680,63.958017}],Rectangle[{159.069186,63.958017},{167.192680,72.081511}],Rectangle[{159.069186,72.081511},{167.192680,80.205005}],Rectangle[{159.069186,80.205005},{167.192680,88.328499}],Rectangle[{159.069186,88.328499},{167.192680,96.451993}],Rectangle[{159.069186,96.451993},{167.192680,104.575487}],Rectangle[{159.069186,104.575487},{167.192680,112.698981}],Rectangle[{159.069186,112.698981},{167.192680,120.822475}],Rectangle[{159.069186,120.822475},{167.192680,128.945969}],Rectangle[{159.069186,128.945969},{167.192680,137.069464}],Rectangle[{159.069186,137.069464},{167.192680,145.192958}],Rectangle[{159.069186,145.192958},{167.192680,153.316452}],Rectangle[{159.069186,153.316452},{167.192680,161.439946}],Rectangle[{167.192680,7.093558},{175.316174,15.217052}],Rectangle[{167.192680,15.217052},{175.316174,23.340546}],Rectangle[{167.192680,23.340546},{175.316174,31.464040}],Rectangle[{167.192680,31.464040},{175.316174,39.587534}],Rectangle[{167.192680,39.587534},{175.316174,47.711028}],Rectangle[{167.192680,47.711028},{175.316174,55.834523}],Rectangle[{167.192680,55.834523},{175.316174,63.958017}],Rectangle[{167.192680,63.958017},{175.316174,72.081511}],Rectangle[{167.192680,72.081511},{175.316174,80.205005}],Rectangle[{167.192680,80.205005},{175.316174,88.328499}],Rectangle[{167.192680,88.328499},{175.316174,96.451993}],Rectangle[{167.192680,96.451993},{175.316174,104.575487}],Rectangle[{167.192680,104.575487},{175.316174,112.698981}],Rectangle[{167.192680,112.698981},{175.316174,120.822475}],Rectangle[{167.192680,120.822475},{175.316174,128.945969}],Rectangle[{167.192680,128.945969},{175.316174,137.069464}],Rectangle[{167.192680,137.069464},{175.316174,145.192958}],Rectangle[{167.192680,145.192958},{175.316174,153.316452}],Rectangle[{167.192680,153.316452},{175.316174,161.439946}],Rectangle[{175.316174,-9.153430},{183.439668,-1.029936}],Rectangle[{175.316174,-1.029936},{183.439668,7.093558}],Rectangle[{175.316174,7.093558},{183.439668,15.217052}],Rectangle[{175.316174,15.217052},{183.439668,23.340546}],Rectangle[{175.316174,23.340546},{183.439668,31.464040}],Rectangle[{175.316174,31.464040},{183.439668,39.587534}],Rectangle[{175.316174,39.587534},{183.439668,47.711028}],Rectangle[{175.316174,47.711028},{183.439668,55.834523}],Rectangle[{175.316174,55.834523},{183.439668,63.958017}],Rectangle[{175.316174,63.958017},{183.439668,72.081511}],Rectangle[{175.316174,72.081511},{183.439668,80.205005}],Rectangle[{175.316174,80.205005},{183.439668,88.328499}],Rectangle[{175.316174,88.328499},{183.439668,96.451993}],Rectangle[{175.316174,96.451993},{183.439668,104.575487}],Rectangle[{175.316174,104.575487},{183.439668,112.698981}],Rectangle[{175.316174,112.698981},{183.439668,120.822475}],Rectangle[{175.316174,120.822475},{183.439668,128.945969}],Rectangle[{175.316174,128.945969},{183.439668,137.069464}],Rectangle[{175.316174,137.069464},{183.439668,145.192958}],Rectangle[{175.316174,145.192958},{183.439668,153.316452}],Rectangle[{175.316174,153.316452},{183.439668,161.439946}],Rectangle[{183.439668,-9.153430},{191.563162,-1.029936}],Rectangle[{183.439668,-1.029936},{191.563162,7.093558}],Rectangle[{183.439668,7.093558},{191.563162,15.217052}],Rectangle[{183.439668,15.217052},{191.563162,23.340546}],Rectangle[{183.439668,23.340546},{191.563162,31.464040}],Rectangle[{183.439668,31.464040},{191.563162,39.587534}],Rectangle[{183.439668,39.587534},{191.563162,47.711028}],Rectangle[{183.439668,47.711028},{191.563162,55.834523}],Rectangle[{183.439668,55.834523},{191.563162,63.958017}],Rectangle[{183.439668,63.958017},{191.563162,72.081511}],Rectangle[{183.439668,72.081511},{191.563162,80.205005}],Rectangle[{183.439668,80.205005},{191.563162,88.328499}],Rectangle[{183.439668,88.328499},{191.563162,96.451993}],Rectangle[{183.439668,96.451993},{191.563162,104.575487}],Rectangle[{183.439668,104.575487},{191.563162,112.698981}],Rectangle[{183.439668,112.698981},{191.563162,120.822475}],Rectangle[{183.439668,120.822475},{191.563162,128.945969}],Rectangle[{183.439668,128.945969},{191.563162,137.069464}],Rectangle[{183.439668,137.069464},{191.563162,145.192958}],Rectangle[{183.439668,145.192958},{191.563162,153.316452}],Rectangle[{183.439668,153.316452},{191.563162,161.439946}],Rectangle[{191.563162,-9.153430},{199.686656,-1.029936}],Rectangle[{191.563162,-1.029936},{199.686656,7.093558}],Rectangle[{191.563162,7.093558},{199.686656,15.217052}],Rectangle[{191.563162,15.217052},{199.686656,23.340546}],Rectangle[{191.563162,23.340546},{199.686656,31.464040}],Rectangle[{191.563162,31.464040},{199.686656,39.587534}],Rectangle[{191.563162,39.587534},{199.686656,47.711028}],Rectangle[{191.563162,47.711028},{199.686656,55.834523}],Rectangle[{191.563162,55.834523},{199.686656,63.958017}],Rectangle[{191.563162,63.958017},{199.686656,72.081511}],Rectangle[{191.563162,72.081511},{199.686656,80.205005}],Rectangle[{191.563162,80.205005},{199.686656,88.328499}],Rectangle[{191.563162,88.328499},{199.686656,96.451993}],Rectangle[{191.563162,96.451993},{199.686656,104.575487}],Rectangle[{191.563162,104.575487},{199.686656,112.698981}],Rectangle[{191.563162,112.698981},{199.686656,120.822475}],Rectangle[{191.563162,120.822475},{199.686656,128.945969}],Rectangle[{191.563162,128.945969},{199.686656,137.069464}],Rectangle[{191.563162,137.069464},{199.686656,145.192958}],Rectangle[{191.563162,145.192958},{199.686656,153.316452}],Rectangle[{191.563162,153.316452},{199.686656,161.439946}],Rectangle[{199.686656,-9.153430},{207.810150,-1.029936}],Rectangle[{199.686656,-1.029936},{207.810150,7.093558}],Rectangle[{199.686656,7.093558},{207.810150,15.217052}],Rectangle[{199.686656,15.217052},{207.810150,23.340546}],Rectangle[{199.686656,23.340546},{207.810150,31.464040}],Rectangle[{199.686656,31.464040},{207.810150,39.587534}],Rectangle[{199.686656,39.587534},{207.810150,47.711028}],Rectangle[{199.686656,47.711028},{207.810150,55.834523}],Rectangle[{199.686656,55.834523},{207.810150,63.958017}],Rectangle[{199.686656,63.958017},{207.810150,72.081511}],Rectangle[{199.686656,72.081511},{207.810150,80.205005}],Rectangle[{199.686656,80.205005},{207.810150,88.328499}],Rectangle[{199.686656,88.328499},{207.810150,96.451993}],Rectangle[{199.686656,96.451993},{207.810150,104.575487}],Rectangle[{199.686656,104.575487},{207.810150,112.698981}],Rectangle[{199.686656,112.698981},{207.810150,120.822475}],Rectangle[{199.686656,120.822475},{207.810150,128.945969}],Rectangle[{199.686656,128.945969},{207.810150,137.069464}],Rectangle[{199.686656,137.069464},{207.810150,145.192958}],Rectangle[{199.686656,145.192958},{207.810150,153.316452}],Rectangle[{199.686656,153.316452},{207.810150,161.439946}],Rectangle[{207.810150,-9.153430},{215.933644,-1.029936}],Rectangle[{207.810150,-1.029936},{215.933644,7.093558}],Rectangle[{207.810150,7.093558},{215.933644,15.217052}],Rectangle[{207.810150,15.217052},{215.933644,23.340546}],Rectangle[{207.810150,23.340546},{215.933644,31.464040}],Rectangle[{207.810150,31.464040},{215.933644,39.587534}],Rectangle[{207.810150,39.587534},{215.933644,47.711028}],Rectangle[{207.810150,47.711028},{215.933644,55.834523}],Rectangle[{207.810150,55.834523},{215.933644,63.958017}],Rectangle[{207.810150,63.958017},{215.933644,72.081511}],Rectangle[{207.810150,72.081511},{215.933644,80.205005}],Rectangle[{207.810150,80.205005},{215.933644,88.328499}],Rectangle[{207.810150,88.328499},{215.933644,96.451993}],Rectangle[{207.810150,96.451993},{215.933644,104.575487}],Rectangle[{207.810150,104.575487},{215.933644,112.698981}],Rectangle[{207.810150,112.698981},{215.933644,120.822475}],Rectangle[{207.810150,120.822475},{215.933644,128.945969}],Rectangle[{207.810150,128.945969},{215.933644,137.069464}],Rectangle[{207.810150,137.069464},{215.933644,145.192958}],Rectangle[{207.810150,145.192958},{215.933644,153.316452}],Rectangle[{215.933644,-1.029936},{224.057139,7.093558}],Rectangle[{215.933644,7.093558},{224.057139,15.217052}],Rectangle[{215.933644,15.217052},{224.057139,23.340546}],Rectangle[{215.933644,23.340546},{224.057139,31.464040}],Rectangle[{215.933644,31.464040},{224.057139,39.587534}],Rectangle[{215.933644,39.587534},{224.057139,47.711028}],Rectangle[{215.933644,47.711028},{224.057139,55.834523}],Rectangle[{215.933644,55.834523},{224.057139,63.958017}],Rectangle[{215.933644,63.958017},{224.057139,72.081511}],Rectangle[{215.933644,72.081511},{224.057139,80.205005}],Rectangle[{215.933644,80.205005},{224.057139,88.328499}],Rectangle[{215.933644,88.328499},{224.057139,96.451993}],Rectangle[{215.933644,96.451993},{224.057139,104.575487}],Rectangle[{215.933644,104.575487},{224.057139,112.698981}],Rectangle[{215.933644,112.698981},{224.057139,120.822475}],Rectangle[{215.933644,120.822475},{224.057139,128.945969}],Rectangle[{215.933644,128.945969},{224.057139,137.069464}],Rectangle[{215.933644,137.069464},{224.057139,145.192958}],Rectangle[{215.933644,145.192958},{224.057139,153.316452}],Rectangle[{224.057139,-1.029936},{232.180633,7.093558}],Rectangle[{224.057139,7.093558},{232.180633,15.217052}],Rectangle[{224.057139,15.217052},{232.180633,23.340546}],Rectangle[{224.057139,23.340546},{232.180633,31.464040}],Rectangle[{224.057139,31.464040},{232.180633,39.587534}],Rectangle[{224.057139,39.587534},{232.180633,47.711028}],Rectangle[{224.057139,47.711028},{232.180633,55.834523}],Rectangle[{224.057139,55.834523},{232.180633,63.958017}],Rectangle[{224.057139,63.958017},{232.180633,72.081511}],Rectangle[{224.057139,72.081511},{232.180633,80.205005}],Rectangle[{224.057139,80.205005},{232.180633,88.328499}],Rectangle[{224.057139,88.328499},{232.180633,96.451993}],Rectangle[{224.057139,96.451993},{232.180633,104.575487}],Rectangle[{224.057139,104.575487},{232.180633,112.698981}],Rectangle[{224.057139,112.698981},{232.180633,120.822475}],Rectangle[{224.057139,120.822475},{232.180633,128.945969}],Rectangle[{224.057139,128.945969},{232.180633,137.069464}],Rectangle[{224.057139,137.069464},{232.180633,145.192958}],Rectangle[{224.057139,145.192958},{232.180633,153.316452}],Rectangle[{232.180633,-1.029936},{240.304127,7.093558}],Rectangle[{232.180633,7.093558},{240.304127,15.217052}],Rectangle[{232.180633,15.217052},{240.304127,23.340546}],Rectangle[{232.180633,23.340546},{240.304127,31.464040}],Rectangle[{232.180633,31.464040},{240.304127,39.587534}],Rectangle[{232.180633,39.587534},{240.304127,47.711028}],Rectangle[{232.180633,47.711028},{240.304127,55.834523}],Rectangle[{232.180633,55.834523},{240.304127,63.958017}],Rectangle[{232.180633,63.958017},{240.304127,72.081511}],Rectangle[{232.180633,72.081511},{240.304127,80.205005}],Rectangle[{232.180633,80.205005},{240.304127,88.328499}],Rectangle[{232.180633,88.328499},{240.304127,96.451993}],Rectangle[{232.180633,96.451993},{240.304127,104.575487}],Rectangle[{232.180633,104.575487},{240.304127,112.698981}],Rectangle[{232.180633,112.698981},{240.304127,120.822475}],Rectangle[{232.180633,120.822475},{240.304127,128.945969}],Rectangle[{232.180633,128.945969},{240.304127,137.069464}],Rectangle[{232.180633,137.069464},{240.304127,145.192958}],Rectangle[{232.180633,145.192958},{240.304127,153.316452}],Rectangle[{240.304127,-1.029936},{248.427621,7.093558}],Rectangle[{240.304127,7.093558},{248.427621,15.217052}],Rectangle[{240.304127,15.217052},{248.427621,23.340546}],Rectangle[{240.304127,23.340546},{248.427621,31.464040}],Rectangle[{240.304127,31.464040},{248.427621,39.587534}],Rectangle[{240.304127,39.587534},{248.427621,47.711028}],Rectangle[{240.304127,47.711028},{248.427621,55.834523}],Rectangle[{240.304127,55.834523},{248.427621,63.958017}],Rectangle[{240.304127,63.958017},{248.427621,72.081511}],Rectangle[{240.304127,72.081511},{248.427621,80.205005}],Rectangle[{240.304127,80.205005},{248.427621,88.328499}],Rectangle[{240.304127,88.328499},{248.427621,96.451993}],Rectangle[{240.304127,96.451993},{248.427621,104.575487}],Rectangle[{240.304127,104.575487},{248.427621,112.698981}],Rectangle[{240.304127,112.698981},{248.427621,120.822475}],Rectangle[{240.304127,120.822475},{248.427621,128.945969}],Rectangle[{240.304127,128.945969},{248.427621,137.069464}],Rectangle[{240.304127,137.069464},{248.427621,145.192958}],Rectangle[{240.304127,145.192958},{248.427621,153.316452}],Rectangle[{248.427621,-1.029936},{256.551115,7.093558}],Rectangle[{248.427621,7.093558},{256.551115,15.217052}],Rectangle[{248.427621,15.217052},{256.551115,23.340546}],Rectangle[{248.427621,23.340546},{256.551115,31.464040}],Rectangle[{248.427621,31.464040},{256.551115,39.587534}],Rectangle[{248.427621,39.587534},{256.551115,47.711028}],Rectangle[{248.427621,47.711028},{256.551115,55.834523}],Rectangle[{248.427621,55.834523},{256.551115,63.958017}],Rectangle[{248.427621,63.958017},{256.551115,72.081511}],Rectangle[{248.427621,72.081511},{256.551115,80.205005}],Rectangle[{248.427621,80.205005},{256.551115,88.328499}],Rectangle[{248.427621,88.328499},{256.551115,96.451993}],Rectangle[{248.427621,96.451993},{256.551115,104.575487}],Rectangle[{248.427621,104.575487},{256.551115,112.698981}],Rectangle[{248.427621,112.698981},{256.551115,120.822475}],Rectangle[{256.551115,-1.029936},{264.674609,7.093558}],Rectangle[{256.551115,7.093558},{264.674609,15.217052}],Rectangle[{256.551115,15.217052},{264.674609,23.340546}],Rectangle[{256.551115,23.340546},{264.674609,31.464040}],Rectangle[{256.551115,31.464040},{264.674609,39.587534}],Rectangle[{256.551115,39.587534},{264.674609,47.711028}],Rectangle[{256.551115,47.711028},{264.674609,55.834523}],Rectangle[{256.551115,55.834523},{264.674609,63.958017}],Rectangle[{256.551115,63.958017},{264.674609,72.081511}],Rectangle[{256.551115,72.081511},{264.674609,80.205005}],Rectangle[{256.551115,80.205005},{264.674609,88.328499}],Rectangle[{256.551115,88.328499},{264.674609,96.451993}],Rectangle[{256.551115,96.451993},{264.674609,104.575487}],Rectangle[{256.551115,104.575487},{264.674609,112.698981}],Rectangle[{256.551115,112.698981},{264.674609,120.822475}],Rectangle[{264.674609,31.464040},{272.798103,39.587534}],Rectangle[{264.674609,39.587534},{272.798103,47.711028}],Rectangle[{264.674609,47.711028},{272.798103,55.834523}],Rectangle[{264.674609,55.834523},{272.798103,63.958017}],Rectangle[{264.674609,63.958017},{272.798103,72.081511}],Rectangle[{264.674609,72.081511},{272.798103,80.205005}],Rectangle[{264.674609,80.205005},{272.798103,88.328499}],Rectangle[{264.674609,88.328499},{272.798103,96.451993}],Rectangle[{264.674609,96.451993},{272.798103,104.575487}],Rectangle[{264.674609,104.575487},{272.798103,112.698981}],Rectangle[{264.674609,112.698981},{272.798103,120.822475}],Rectangle[{272.798103,31.464040},{280.921597,39.587534}],Rectangle[{272.798103,39.587534},{280.921597,47.711028}],Rectangle[{272.798103,47.711028},{280.921597,55.834523}],Rectangle[{272.798103,55.834523},{280.921597,63.958017}],Rectangle[{272.798103,63.958017},{280.921597,72.081511}],Rectangle[{272.798103,72.081511},{280.921597,80.205005}],Rectangle[{272.798103,80.205005},{280.921597,88.328499}],Rectangle[{272.798103,88.328499},{280.921597,96.451993}],Rectangle[{272.798103,96.451993},{280.921597,104.575487}],Rectangle[{272.798103,104.575487},{280.921597,112.698981}],Rectangle[{272.798103,112.698981},{280.921597,120.822475}],Rectangle[{280.921597,31.464040},{289.045091,39.587534}],Rectangle[{280.921597,39.587534},{289.045091,47.711028}],Rectangle[{280.921597,47.711028},{289.045091,55.834523}],Rectangle[{280.921597,55.834523},{289.045091,63.958017}],Rectangle[{280.921597,63.958017},{289.045091,72.081511}],Rectangle[{280.921597,72.081511},{289.045091,80.205005}],Rectangle[{280.921597,80.205005},{289.045091,88.328499}],Rectangle[{280.921597,88.328499},{289.045091,96.451993}],Rectangle[{280.921597,96.451993},{289.045091,104.575487}],Rectangle[{280.921597,104.575487},{289.045091,112.698981}],Rectangle[{280.921597,112.698981},{289.045091,120.822475}],Rectangle[{289.045091,55.834523},{297.168585,63.958017}],Rectangle[{289.045091,63.958017},{297.168585,72.081511}],Rectangle[{289.045091,72.081511},{297.168585,80.205005}],Rectangle[{289.045091,80.205005},{297.168585,88.328499}],Rectangle[{289.045091,88.328499},{297.168585,96.451993}]},{RGBColor[1,0,0,0],Rectangle[{200.411184,75.396775},{208.534678,83.520269}]},
{RGBColor[1,0,0,0.0],Rectangle[{-50.809707,153.528190},{-18.810027,178.327870}],Rectangle[{-7.483867,153.528190},{31.864133,178.327870}],Rectangle[{-38.809707,185.528190},{-6.810027,210.327870}],Rectangle[{0.516133,195.528190},{39.864133,220.327870}],Rectangle[{-44.483867,122.528190},{-5.135867,147.327870}],Rectangle[{49.516133,138.528190},{88.864133,163.327870}],Rectangle[{2.516133,109.528190},{41.864133,134.327870}],Rectangle[{47.516133,169.528190},{86.864133,194.327870}]},{GrayLevel[0.3,0.6],Line[{{-34.809867,165.928030},{12.190133,165.928030}}],Line[{{-34.809867,165.928030},{-22.809867,197.928030}}],Line[{{-34.809867,165.928030},{20.190133,207.928030}}],Line[{{-34.809867,165.928030},{-24.809867,134.928030}}],Line[{{-34.809867,165.928030},{69.190133,150.928030}}],Line[{{-34.809867,165.928030},{22.190133,121.928030}}],Line[{{-34.809867,165.928030},{67.190133,181.928030}}],Line[{{-22.809867,197.928030},{12.190133,165.928030}}],Line[{{-22.809867,197.928030},{20.190133,207.928030}}],Line[{{-22.809867,197.928030},{-24.809867,134.928030}}],Line[{{-22.809867,197.928030},{69.190133,150.928030}}],Line[{{-22.809867,197.928030},{22.190133,121.928030}}],Line[{{-22.809867,197.928030},{67.190133,181.928030}}],Line[{{20.190133,207.928030},{12.190133,165.928030}}],Line[{{20.190133,207.928030},{-24.809867,134.928030}}],Line[{{20.190133,207.928030},{69.190133,150.928030}}],Line[{{20.190133,207.928030},{22.190133,121.928030}}],Line[{{20.190133,207.928030},{67.190133,181.928030}}],Line[{{-24.809867,134.928030},{12.190133,165.928030}}],Line[{{-24.809867,134.928030},{69.190133,150.928030}}],Line[{{-24.809867,134.928030},{22.190133,121.928030}}],Line[{{-24.809867,134.928030},{67.190133,181.928030}}],Line[{{69.190133,150.928030},{12.190133,165.928030}}],Line[{{69.190133,150.928030},{22.190133,121.928030}}],Line[{{69.190133,150.928030},{67.190133,181.928030}}],Line[{{22.190133,121.928030},{12.190133,165.928030}}],Line[{{22.190133,121.928030},{67.190133,181.928030}}],Line[{{67.190133,181.928030},{12.190133,165.928030}}]},{Black,PointSize[0.01],Point[{-34.809867,165.928030}],Point[{12.190133,165.928030}],Point[{-22.809867,197.928030}],Point[{20.190133,207.928030}],Point[{-24.809867,134.928030}],Point[{69.190133,150.928030}],Point[{22.190133,121.928030}],Point[{67.190133,181.928030}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{-54.871454,146.083914},{-46.747960,154.207408}],Rectangle[{-54.871454,154.207408},{-46.747960,162.330902}],Rectangle[{-54.871454,162.330902},{-46.747960,170.454396}],Rectangle[{-54.871454,170.454396},{-46.747960,178.577890}],Rectangle[{-46.747960,121.713431},{-38.624466,129.836925}],Rectangle[{-46.747960,129.836925},{-38.624466,137.960420}],Rectangle[{-46.747960,137.960420},{-38.624466,146.083914}],Rectangle[{-46.747960,146.083914},{-38.624466,154.207408}],Rectangle[{-46.747960,154.207408},{-38.624466,162.330902}],Rectangle[{-46.747960,162.330902},{-38.624466,170.454396}],Rectangle[{-46.747960,170.454396},{-38.624466,178.577890}],Rectangle[{-46.747960,178.577890},{-38.624466,186.701384}],Rectangle[{-46.747960,186.701384},{-38.624466,194.824878}],Rectangle[{-46.747960,194.824878},{-38.624466,202.948372}],Rectangle[{-46.747960,202.948372},{-38.624466,211.071866}],Rectangle[{-38.624466,121.713431},{-30.500972,129.836925}],Rectangle[{-38.624466,129.836925},{-30.500972,137.960420}],Rectangle[{-38.624466,137.960420},{-30.500972,146.083914}],Rectangle[{-38.624466,146.083914},{-30.500972,154.207408}],Rectangle[{-38.624466,154.207408},{-30.500972,162.330902}],Rectangle[{-38.624466,162.330902},{-30.500972,170.454396}],Rectangle[{-38.624466,170.454396},{-30.500972,178.577890}],Rectangle[{-38.624466,178.577890},{-30.500972,186.701384}],Rectangle[{-38.624466,186.701384},{-30.500972,194.824878}],Rectangle[{-38.624466,194.824878},{-30.500972,202.948372}],Rectangle[{-38.624466,202.948372},{-30.500972,211.071866}],Rectangle[{-30.500972,121.713431},{-22.377478,129.836925}],Rectangle[{-30.500972,129.836925},{-22.377478,137.960420}],Rectangle[{-30.500972,137.960420},{-22.377478,146.083914}],Rectangle[{-30.500972,146.083914},{-22.377478,154.207408}],Rectangle[{-30.500972,154.207408},{-22.377478,162.330902}],Rectangle[{-30.500972,162.330902},{-22.377478,170.454396}],Rectangle[{-30.500972,170.454396},{-22.377478,178.577890}],Rectangle[{-30.500972,178.577890},{-22.377478,186.701384}],Rectangle[{-30.500972,186.701384},{-22.377478,194.824878}],Rectangle[{-30.500972,194.824878},{-22.377478,202.948372}],Rectangle[{-30.500972,202.948372},{-22.377478,211.071866}],Rectangle[{-22.377478,121.713431},{-14.253984,129.836925}],Rectangle[{-22.377478,129.836925},{-14.253984,137.960420}],Rectangle[{-22.377478,137.960420},{-14.253984,146.083914}],Rectangle[{-22.377478,146.083914},{-14.253984,154.207408}],Rectangle[{-22.377478,154.207408},{-14.253984,162.330902}],Rectangle[{-22.377478,162.330902},{-14.253984,170.454396}],Rectangle[{-22.377478,170.454396},{-14.253984,178.577890}],Rectangle[{-22.377478,178.577890},{-14.253984,186.701384}],Rectangle[{-22.377478,186.701384},{-14.253984,194.824878}],Rectangle[{-22.377478,194.824878},{-14.253984,202.948372}],Rectangle[{-22.377478,202.948372},{-14.253984,211.071866}],Rectangle[{-14.253984,121.713431},{-6.130490,129.836925}],Rectangle[{-14.253984,129.836925},{-6.130490,137.960420}],Rectangle[{-14.253984,137.960420},{-6.130490,146.083914}],Rectangle[{-14.253984,146.083914},{-6.130490,154.207408}],Rectangle[{-14.253984,154.207408},{-6.130490,162.330902}],Rectangle[{-14.253984,162.330902},{-6.130490,170.454396}],Rectangle[{-14.253984,170.454396},{-6.130490,178.577890}],Rectangle[{-14.253984,178.577890},{-6.130490,186.701384}],Rectangle[{-14.253984,186.701384},{-6.130490,194.824878}],Rectangle[{-14.253984,194.824878},{-6.130490,202.948372}],Rectangle[{-14.253984,202.948372},{-6.130490,211.071866}],Rectangle[{-6.130490,121.713431},{1.993004,129.836925}],Rectangle[{-6.130490,129.836925},{1.993004,137.960420}],Rectangle[{-6.130490,137.960420},{1.993004,146.083914}],Rectangle[{-6.130490,146.083914},{1.993004,154.207408}],Rectangle[{-6.130490,154.207408},{1.993004,162.330902}],Rectangle[{-6.130490,162.330902},{1.993004,170.454396}],Rectangle[{-6.130490,170.454396},{1.993004,178.577890}],Rectangle[{-6.130490,178.577890},{1.993004,186.701384}],Rectangle[{-6.130490,186.701384},{1.993004,194.824878}],Rectangle[{-6.130490,194.824878},{1.993004,202.948372}],Rectangle[{-6.130490,202.948372},{1.993004,211.071866}],Rectangle[{-6.130490,211.071866},{1.993004,219.195361}],Rectangle[{-6.130490,219.195361},{1.993004,227.318855}],Rectangle[{1.993004,105.466443},{10.116498,113.589937}],Rectangle[{1.993004,113.589937},{10.116498,121.713431}],Rectangle[{1.993004,121.713431},{10.116498,129.836925}],Rectangle[{1.993004,129.836925},{10.116498,137.960420}],Rectangle[{1.993004,137.960420},{10.116498,146.083914}],Rectangle[{1.993004,146.083914},{10.116498,154.207408}],Rectangle[{1.993004,154.207408},{10.116498,162.330902}],Rectangle[{1.993004,162.330902},{10.116498,170.454396}],Rectangle[{1.993004,170.454396},{10.116498,178.577890}],Rectangle[{1.993004,178.577890},{10.116498,186.701384}],Rectangle[{1.993004,186.701384},{10.116498,194.824878}],Rectangle[{1.993004,194.824878},{10.116498,202.948372}],Rectangle[{1.993004,202.948372},{10.116498,211.071866}],Rectangle[{1.993004,211.071866},{10.116498,219.195361}],Rectangle[{1.993004,219.195361},{10.116498,227.318855}],Rectangle[{10.116498,105.466443},{18.239992,113.589937}],Rectangle[{10.116498,113.589937},{18.239992,121.713431}],Rectangle[{10.116498,121.713431},{18.239992,129.836925}],Rectangle[{10.116498,129.836925},{18.239992,137.960420}],Rectangle[{10.116498,137.960420},{18.239992,146.083914}],Rectangle[{10.116498,146.083914},{18.239992,154.207408}],Rectangle[{10.116498,154.207408},{18.239992,162.330902}],Rectangle[{10.116498,162.330902},{18.239992,170.454396}],Rectangle[{10.116498,170.454396},{18.239992,178.577890}],Rectangle[{10.116498,178.577890},{18.239992,186.701384}],Rectangle[{10.116498,186.701384},{18.239992,194.824878}],Rectangle[{10.116498,194.824878},{18.239992,202.948372}],Rectangle[{10.116498,202.948372},{18.239992,211.071866}],Rectangle[{10.116498,211.071866},{18.239992,219.195361}],Rectangle[{10.116498,219.195361},{18.239992,227.318855}],Rectangle[{18.239992,105.466443},{26.363487,113.589937}],Rectangle[{18.239992,113.589937},{26.363487,121.713431}],Rectangle[{18.239992,121.713431},{26.363487,129.836925}],Rectangle[{18.239992,129.836925},{26.363487,137.960420}],Rectangle[{18.239992,137.960420},{26.363487,146.083914}],Rectangle[{18.239992,146.083914},{26.363487,154.207408}],Rectangle[{18.239992,154.207408},{26.363487,162.330902}],Rectangle[{18.239992,162.330902},{26.363487,170.454396}],Rectangle[{18.239992,170.454396},{26.363487,178.577890}],Rectangle[{18.239992,178.577890},{26.363487,186.701384}],Rectangle[{18.239992,186.701384},{26.363487,194.824878}],Rectangle[{18.239992,194.824878},{26.363487,202.948372}],Rectangle[{18.239992,202.948372},{26.363487,211.071866}],Rectangle[{18.239992,211.071866},{26.363487,219.195361}],Rectangle[{18.239992,219.195361},{26.363487,227.318855}],Rectangle[{26.363487,105.466443},{34.486981,113.589937}],Rectangle[{26.363487,113.589937},{34.486981,121.713431}],Rectangle[{26.363487,121.713431},{34.486981,129.836925}],Rectangle[{26.363487,129.836925},{34.486981,137.960420}],Rectangle[{26.363487,137.960420},{34.486981,146.083914}],Rectangle[{26.363487,146.083914},{34.486981,154.207408}],Rectangle[{26.363487,154.207408},{34.486981,162.330902}],Rectangle[{26.363487,162.330902},{34.486981,170.454396}],Rectangle[{26.363487,170.454396},{34.486981,178.577890}],Rectangle[{26.363487,186.701384},{34.486981,194.824878}],Rectangle[{26.363487,194.824878},{34.486981,202.948372}],Rectangle[{26.363487,202.948372},{34.486981,211.071866}],Rectangle[{26.363487,211.071866},{34.486981,219.195361}],Rectangle[{26.363487,219.195361},{34.486981,227.318855}],Rectangle[{34.486981,105.466443},{42.610475,113.589937}],Rectangle[{34.486981,113.589937},{42.610475,121.713431}],Rectangle[{34.486981,121.713431},{42.610475,129.836925}],Rectangle[{34.486981,129.836925},{42.610475,137.960420}],Rectangle[{34.486981,137.960420},{42.610475,146.083914}],Rectangle[{34.486981,146.083914},{42.610475,154.207408}],Rectangle[{34.486981,154.207408},{42.610475,162.330902}],Rectangle[{34.486981,162.330902},{42.610475,170.454396}],Rectangle[{34.486981,170.454396},{42.610475,178.577890}],Rectangle[{34.486981,178.577890},{42.610475,186.701384}],Rectangle[{34.486981,186.701384},{42.610475,194.824878}],Rectangle[{34.486981,194.824878},{42.610475,202.948372}],Rectangle[{34.486981,202.948372},{42.610475,211.071866}],Rectangle[{34.486981,211.071866},{42.610475,219.195361}],Rectangle[{34.486981,219.195361},{42.610475,227.318855}],Rectangle[{42.610475,129.836925},{50.733969,137.960420}],Rectangle[{42.610475,137.960420},{50.733969,146.083914}],Rectangle[{42.610475,146.083914},{50.733969,154.207408}],Rectangle[{42.610475,154.207408},{50.733969,162.330902}],Rectangle[{42.610475,162.330902},{50.733969,170.454396}],Rectangle[{42.610475,170.454396},{50.733969,178.577890}],Rectangle[{42.610475,178.577890},{50.733969,186.701384}],Rectangle[{42.610475,186.701384},{50.733969,194.824878}],Rectangle[{50.733969,137.960420},{58.857463,146.083914}],Rectangle[{50.733969,146.083914},{58.857463,154.207408}],Rectangle[{50.733969,154.207408},{58.857463,162.330902}],Rectangle[{50.733969,162.330902},{58.857463,170.454396}],Rectangle[{50.733969,170.454396},{58.857463,178.577890}],Rectangle[{50.733969,178.577890},{58.857463,186.701384}],Rectangle[{50.733969,186.701384},{58.857463,194.824878}],Rectangle[{58.857463,137.960420},{66.980957,146.083914}],Rectangle[{58.857463,146.083914},{66.980957,154.207408}],Rectangle[{58.857463,154.207408},{66.980957,162.330902}],Rectangle[{58.857463,162.330902},{66.980957,170.454396}],Rectangle[{58.857463,170.454396},{66.980957,178.577890}],Rectangle[{58.857463,178.577890},{66.980957,186.701384}],Rectangle[{58.857463,186.701384},{66.980957,194.824878}],Rectangle[{66.980957,137.960420},{75.104451,146.083914}],Rectangle[{66.980957,146.083914},{75.104451,154.207408}],Rectangle[{66.980957,154.207408},{75.104451,162.330902}],Rectangle[{66.980957,162.330902},{75.104451,170.454396}],Rectangle[{66.980957,170.454396},{75.104451,178.577890}],Rectangle[{66.980957,178.577890},{75.104451,186.701384}],Rectangle[{66.980957,186.701384},{75.104451,194.824878}],Rectangle[{75.104451,137.960420},{83.227945,146.083914}],Rectangle[{75.104451,146.083914},{83.227945,154.207408}],Rectangle[{75.104451,154.207408},{83.227945,162.330902}],Rectangle[{75.104451,162.330902},{83.227945,170.454396}],Rectangle[{75.104451,170.454396},{83.227945,178.577890}],Rectangle[{75.104451,178.577890},{83.227945,186.701384}],Rectangle[{75.104451,186.701384},{83.227945,194.824878}],Rectangle[{83.227945,137.960420},{91.351439,146.083914}],Rectangle[{83.227945,146.083914},{91.351439,154.207408}],Rectangle[{83.227945,154.207408},{91.351439,162.330902}],Rectangle[{83.227945,162.330902},{91.351439,170.454396}],Rectangle[{83.227945,170.454396},{91.351439,178.577890}],Rectangle[{83.227945,178.577890},{91.351439,186.701384}],Rectangle[{83.227945,186.701384},{91.351439,194.824878}]},{RGBColor[1,0,0,0],Rectangle[{14.908930,166.607556},{23.032424,174.731050}]},
{RGBColor[1,0,0,0.0],Rectangle[{23.158758,-45.846367},{55.158438,-21.046687}],Rectangle[{63.158758,-18.846367},{95.158438,5.953313}],Rectangle[{54.158758,13.153633},{86.158438,37.953313}],Rectangle[{65.158758,44.153633},{97.158438,68.953313}],Rectangle[{14.158758,7.153633},{46.158438,31.953313}],Rectangle[{103.158758,8.153633},{135.158438,32.953313}]},{GrayLevel[0.3,0.6],Line[{{39.158598,-33.446527},{79.158598,-6.446527}}],Line[{{39.158598,-33.446527},{70.158598,25.553473}}],Line[{{39.158598,-33.446527},{81.158598,56.553473}}],Line[{{39.158598,-33.446527},{30.158598,19.553473}}],Line[{{39.158598,-33.446527},{119.158598,20.553473}}],Line[{{79.158598,-6.446527},{81.158598,56.553473}}],Line[{{70.158598,25.553473},{79.158598,-6.446527}}],Line[{{70.158598,25.553473},{81.158598,56.553473}}],Line[{{70.158598,25.553473},{119.158598,20.553473}}],Line[{{30.158598,19.553473},{79.158598,-6.446527}}],Line[{{30.158598,19.553473},{70.158598,25.553473}}],Line[{{30.158598,19.553473},{81.158598,56.553473}}],Line[{{30.158598,19.553473},{119.158598,20.553473}}],Line[{{119.158598,20.553473},{79.158598,-6.446527}}],Line[{{119.158598,20.553473},{81.158598,56.553473}}]},{Black,PointSize[0.01],Point[{39.158598,-33.446527}],Point[{79.158598,-6.446527}],Point[{70.158598,25.553473}],Point[{81.158598,56.553473}],Point[{30.158598,19.553473}],Point[{119.158598,20.553473}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{10.097011,6.956345},{18.220505,15.079839}],Rectangle[{10.097011,15.079839},{18.220505,23.203333}],Rectangle[{10.097011,23.203333},{18.220505,31.326827}],Rectangle[{10.097011,31.326827},{18.220505,39.450321}],Rectangle[{18.220505,-49.908114},{26.343999,-41.784620}],Rectangle[{18.220505,-41.784620},{26.343999,-33.661126}],Rectangle[{18.220505,-33.661126},{26.343999,-25.537632}],Rectangle[{18.220505,-25.537632},{26.343999,-17.414137}],Rectangle[{18.220505,6.956345},{26.343999,15.079839}],Rectangle[{18.220505,15.079839},{26.343999,23.203333}],Rectangle[{18.220505,23.203333},{26.343999,31.326827}],Rectangle[{18.220505,31.326827},{26.343999,39.450321}],Rectangle[{26.343999,-49.908114},{34.467493,-41.784620}],Rectangle[{26.343999,-41.784620},{34.467493,-33.661126}],Rectangle[{26.343999,-33.661126},{34.467493,-25.537632}],Rectangle[{26.343999,-25.537632},{34.467493,-17.414137}],Rectangle[{26.343999,-1.167149},{34.467493,6.956345}],Rectangle[{26.343999,6.956345},{34.467493,15.079839}],Rectangle[{26.343999,15.079839},{34.467493,23.203333}],Rectangle[{26.343999,23.203333},{34.467493,31.326827}],Rectangle[{26.343999,31.326827},{34.467493,39.450321}],Rectangle[{34.467493,-49.908114},{42.590987,-41.784620}],Rectangle[{34.467493,-41.784620},{42.590987,-33.661126}],Rectangle[{34.467493,-33.661126},{42.590987,-25.537632}],Rectangle[{34.467493,-25.537632},{42.590987,-17.414137}],Rectangle[{34.467493,-17.414137},{42.590987,-9.290643}],Rectangle[{34.467493,-9.290643},{42.590987,-1.167149}],Rectangle[{34.467493,6.956345},{42.590987,15.079839}],Rectangle[{34.467493,15.079839},{42.590987,23.203333}],Rectangle[{34.467493,23.203333},{42.590987,31.326827}],Rectangle[{34.467493,31.326827},{42.590987,39.450321}],Rectangle[{42.590987,-49.908114},{50.714481,-41.784620}],Rectangle[{42.590987,-41.784620},{50.714481,-33.661126}],Rectangle[{42.590987,-33.661126},{50.714481,-25.537632}],Rectangle[{42.590987,-25.537632},{50.714481,-17.414137}],Rectangle[{42.590987,-17.414137},{50.714481,-9.290643}],Rectangle[{42.590987,-9.290643},{50.714481,-1.167149}],Rectangle[{42.590987,6.956345},{50.714481,15.079839}],Rectangle[{42.590987,15.079839},{50.714481,23.203333}],Rectangle[{42.590987,23.203333},{50.714481,31.326827}],Rectangle[{42.590987,31.326827},{50.714481,39.450321}],Rectangle[{50.714481,-49.908114},{58.837975,-41.784620}],Rectangle[{50.714481,-41.784620},{58.837975,-33.661126}],Rectangle[{50.714481,-33.661126},{58.837975,-25.537632}],Rectangle[{50.714481,-25.537632},{58.837975,-17.414137}],Rectangle[{50.714481,-9.290643},{58.837975,-1.167149}],Rectangle[{50.714481,-1.167149},{58.837975,6.956345}],Rectangle[{50.714481,6.956345},{58.837975,15.079839}],Rectangle[{50.714481,15.079839},{58.837975,23.203333}],Rectangle[{50.714481,23.203333},{58.837975,31.326827}],Rectangle[{50.714481,31.326827},{58.837975,39.450321}],Rectangle[{58.837975,-25.537632},{66.961470,-17.414137}],Rectangle[{58.837975,-17.414137},{66.961470,-9.290643}],Rectangle[{58.837975,-9.290643},{66.961470,-1.167149}],Rectangle[{58.837975,-1.167149},{66.961470,6.956345}],Rectangle[{58.837975,6.956345},{66.961470,15.079839}],Rectangle[{58.837975,15.079839},{66.961470,23.203333}],Rectangle[{58.837975,23.203333},{66.961470,31.326827}],Rectangle[{58.837975,31.326827},{66.961470,39.450321}],Rectangle[{58.837975,39.450321},{66.961470,47.573815}],Rectangle[{58.837975,47.573815},{66.961470,55.697309}],Rectangle[{58.837975,55.697309},{66.961470,63.820804}],Rectangle[{58.837975,63.820804},{66.961470,71.944298}],Rectangle[{66.961470,-25.537632},{75.084964,-17.414137}],Rectangle[{66.961470,-17.414137},{75.084964,-9.290643}],Rectangle[{66.961470,-9.290643},{75.084964,-1.167149}],Rectangle[{66.961470,-1.167149},{75.084964,6.956345}],Rectangle[{66.961470,6.956345},{75.084964,15.079839}],Rectangle[{66.961470,15.079839},{75.084964,23.203333}],Rectangle[{66.961470,23.203333},{75.084964,31.326827}],Rectangle[{66.961470,31.326827},{75.084964,39.450321}],Rectangle[{66.961470,39.450321},{75.084964,47.573815}],Rectangle[{66.961470,47.573815},{75.084964,55.697309}],Rectangle[{66.961470,55.697309},{75.084964,63.820804}],Rectangle[{66.961470,63.820804},{75.084964,71.944298}],Rectangle[{75.084964,-25.537632},{83.208458,-17.414137}],Rectangle[{75.084964,-17.414137},{83.208458,-9.290643}],Rectangle[{75.084964,-9.290643},{83.208458,-1.167149}],Rectangle[{75.084964,-1.167149},{83.208458,6.956345}],Rectangle[{75.084964,6.956345},{83.208458,15.079839}],Rectangle[{75.084964,15.079839},{83.208458,23.203333}],Rectangle[{75.084964,23.203333},{83.208458,31.326827}],Rectangle[{75.084964,31.326827},{83.208458,39.450321}],Rectangle[{75.084964,39.450321},{83.208458,47.573815}],Rectangle[{75.084964,47.573815},{83.208458,55.697309}],Rectangle[{75.084964,55.697309},{83.208458,63.820804}],Rectangle[{75.084964,63.820804},{83.208458,71.944298}],Rectangle[{83.208458,-25.537632},{91.331952,-17.414137}],Rectangle[{83.208458,-17.414137},{91.331952,-9.290643}],Rectangle[{83.208458,-9.290643},{91.331952,-1.167149}],Rectangle[{83.208458,-1.167149},{91.331952,6.956345}],Rectangle[{83.208458,6.956345},{91.331952,15.079839}],Rectangle[{83.208458,15.079839},{91.331952,23.203333}],Rectangle[{83.208458,23.203333},{91.331952,31.326827}],Rectangle[{83.208458,31.326827},{91.331952,39.450321}],Rectangle[{83.208458,39.450321},{91.331952,47.573815}],Rectangle[{83.208458,47.573815},{91.331952,55.697309}],Rectangle[{83.208458,55.697309},{91.331952,63.820804}],Rectangle[{83.208458,63.820804},{91.331952,71.944298}],Rectangle[{91.331952,-25.537632},{99.455446,-17.414137}],Rectangle[{91.331952,-17.414137},{99.455446,-9.290643}],Rectangle[{91.331952,-9.290643},{99.455446,-1.167149}],Rectangle[{91.331952,-1.167149},{99.455446,6.956345}],Rectangle[{91.331952,6.956345},{99.455446,15.079839}],Rectangle[{91.331952,15.079839},{99.455446,23.203333}],Rectangle[{91.331952,39.450321},{99.455446,47.573815}],Rectangle[{91.331952,47.573815},{99.455446,55.697309}],Rectangle[{91.331952,55.697309},{99.455446,63.820804}],Rectangle[{91.331952,63.820804},{99.455446,71.944298}],Rectangle[{99.455446,6.956345},{107.578940,15.079839}],Rectangle[{99.455446,15.079839},{107.578940,23.203333}],Rectangle[{99.455446,23.203333},{107.578940,31.326827}],Rectangle[{99.455446,31.326827},{107.578940,39.450321}],Rectangle[{107.578940,6.956345},{115.702434,15.079839}],Rectangle[{107.578940,15.079839},{115.702434,23.203333}],Rectangle[{107.578940,23.203333},{115.702434,31.326827}],Rectangle[{107.578940,31.326827},{115.702434,39.450321}],Rectangle[{115.702434,6.956345},{123.825928,15.079839}],Rectangle[{115.702434,15.079839},{123.825928,23.203333}],Rectangle[{115.702434,23.203333},{123.825928,31.326827}],Rectangle[{115.702434,31.326827},{123.825928,39.450321}],Rectangle[{123.825928,6.956345},{131.949422,15.079839}],Rectangle[{123.825928,15.079839},{131.949422,23.203333}],Rectangle[{123.825928,23.203333},{131.949422,31.326827}],Rectangle[{123.825928,31.326827},{131.949422,39.450321}],Rectangle[{131.949422,6.956345},{140.072916,15.079839}],Rectangle[{131.949422,15.079839},{140.072916,23.203333}],Rectangle[{131.949422,23.203333},{140.072916,31.326827}],Rectangle[{131.949422,31.326827},{140.072916,39.450321}]},{RGBColor[1,0,0,0],Rectangle[{68.693222,12.718358},{76.816716,20.841852}]},
{RGBColor[1,0,0,0.0],Rectangle[{127.822394,200.288538},{159.822074,225.088218}],Rectangle[{163.148234,169.288538},{202.496234,194.088218}],Rectangle[{167.148234,214.288538},{206.496234,239.088218}],Rectangle[{122.822394,165.288538},{154.822074,190.088218}],Rectangle[{212.148234,149.288538},{251.496234,174.088218}],Rectangle[{214.148234,200.288538},{253.496234,225.088218}]},{GrayLevel[0.3,0.6],Line[{{143.822234,212.688378},{182.822234,181.688378}}],Line[{{143.822234,212.688378},{186.822234,226.688378}}],Line[{{143.822234,212.688378},{138.822234,177.688378}}],Line[{{143.822234,212.688378},{231.822234,161.688378}}],Line[{{143.822234,212.688378},{233.822234,212.688378}}],Line[{{182.822234,181.688378},{186.822234,226.688378}}],Line[{{182.822234,181.688378},{233.822234,212.688378}}],Line[{{186.822234,226.688378},{233.822234,212.688378}}],Line[{{138.822234,177.688378},{182.822234,181.688378}}],Line[{{138.822234,177.688378},{186.822234,226.688378}}],Line[{{138.822234,177.688378},{231.822234,161.688378}}],Line[{{138.822234,177.688378},{233.822234,212.688378}}],Line[{{231.822234,161.688378},{182.822234,181.688378}}],Line[{{231.822234,161.688378},{186.822234,226.688378}}],Line[{{231.822234,161.688378},{233.822234,212.688378}}]},{Black,PointSize[0.01],Point[{143.822234,212.688378}],Point[{182.822234,181.688378}],Point[{186.822234,226.688378}],Point[{138.822234,177.688378}],Point[{231.822234,161.688378}],Point[{233.822234,212.688378}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{118.760647,161.473779},{126.884141,169.597273}],Rectangle[{118.760647,169.597273},{126.884141,177.720767}],Rectangle[{118.760647,177.720767},{126.884141,185.844261}],Rectangle[{118.760647,185.844261},{126.884141,193.967755}],Rectangle[{126.884141,161.473779},{135.007636,169.597273}],Rectangle[{126.884141,169.597273},{135.007636,177.720767}],Rectangle[{126.884141,177.720767},{135.007636,185.844261}],Rectangle[{126.884141,185.844261},{135.007636,193.967755}],Rectangle[{126.884141,193.967755},{135.007636,202.091249}],Rectangle[{126.884141,202.091249},{135.007636,210.214743}],Rectangle[{126.884141,210.214743},{135.007636,218.338238}],Rectangle[{126.884141,218.338238},{135.007636,226.461732}],Rectangle[{135.007636,161.473779},{143.131130,169.597273}],Rectangle[{135.007636,169.597273},{143.131130,177.720767}],Rectangle[{135.007636,177.720767},{143.131130,185.844261}],Rectangle[{135.007636,185.844261},{143.131130,193.967755}],Rectangle[{135.007636,193.967755},{143.131130,202.091249}],Rectangle[{135.007636,202.091249},{143.131130,210.214743}],Rectangle[{135.007636,210.214743},{143.131130,218.338238}],Rectangle[{135.007636,218.338238},{143.131130,226.461732}],Rectangle[{143.131130,161.473779},{151.254624,169.597273}],Rectangle[{143.131130,169.597273},{151.254624,177.720767}],Rectangle[{143.131130,177.720767},{151.254624,185.844261}],Rectangle[{143.131130,185.844261},{151.254624,193.967755}],Rectangle[{143.131130,193.967755},{151.254624,202.091249}],Rectangle[{143.131130,202.091249},{151.254624,210.214743}],Rectangle[{143.131130,210.214743},{151.254624,218.338238}],Rectangle[{143.131130,218.338238},{151.254624,226.461732}],Rectangle[{151.254624,161.473779},{159.378118,169.597273}],Rectangle[{151.254624,169.597273},{159.378118,177.720767}],Rectangle[{151.254624,177.720767},{159.378118,185.844261}],Rectangle[{151.254624,185.844261},{159.378118,193.967755}],Rectangle[{151.254624,193.967755},{159.378118,202.091249}],Rectangle[{151.254624,202.091249},{159.378118,210.214743}],Rectangle[{151.254624,210.214743},{159.378118,218.338238}],Rectangle[{151.254624,218.338238},{159.378118,226.461732}],Rectangle[{159.378118,161.473779},{167.501612,169.597273}],Rectangle[{159.378118,169.597273},{167.501612,177.720767}],Rectangle[{159.378118,177.720767},{167.501612,185.844261}],Rectangle[{159.378118,185.844261},{167.501612,193.967755}],Rectangle[{159.378118,193.967755},{167.501612,202.091249}],Rectangle[{159.378118,202.091249},{167.501612,210.214743}],Rectangle[{159.378118,210.214743},{167.501612,218.338238}],Rectangle[{159.378118,218.338238},{167.501612,226.461732}],Rectangle[{159.378118,226.461732},{167.501612,234.585226}],Rectangle[{159.378118,234.585226},{167.501612,242.708720}],Rectangle[{167.501612,161.473779},{175.625106,169.597273}],Rectangle[{167.501612,169.597273},{175.625106,177.720767}],Rectangle[{167.501612,177.720767},{175.625106,185.844261}],Rectangle[{167.501612,185.844261},{175.625106,193.967755}],Rectangle[{167.501612,193.967755},{175.625106,202.091249}],Rectangle[{167.501612,202.091249},{175.625106,210.214743}],Rectangle[{167.501612,210.214743},{175.625106,218.338238}],Rectangle[{167.501612,218.338238},{175.625106,226.461732}],Rectangle[{167.501612,226.461732},{175.625106,234.585226}],Rectangle[{167.501612,234.585226},{175.625106,242.708720}],Rectangle[{175.625106,161.473779},{183.748600,169.597273}],Rectangle[{175.625106,169.597273},{183.748600,177.720767}],Rectangle[{175.625106,177.720767},{183.748600,185.844261}],Rectangle[{175.625106,185.844261},{183.748600,193.967755}],Rectangle[{175.625106,193.967755},{183.748600,202.091249}],Rectangle[{175.625106,210.214743},{183.748600,218.338238}],Rectangle[{175.625106,218.338238},{183.748600,226.461732}],Rectangle[{175.625106,226.461732},{183.748600,234.585226}],Rectangle[{175.625106,234.585226},{183.748600,242.708720}],Rectangle[{183.748600,161.473779},{191.872094,169.597273}],Rectangle[{183.748600,169.597273},{191.872094,177.720767}],Rectangle[{183.748600,177.720767},{191.872094,185.844261}],Rectangle[{183.748600,185.844261},{191.872094,193.967755}],Rectangle[{183.748600,193.967755},{191.872094,202.091249}],Rectangle[{183.748600,202.091249},{191.872094,210.214743}],Rectangle[{183.748600,210.214743},{191.872094,218.338238}],Rectangle[{183.748600,218.338238},{191.872094,226.461732}],Rectangle[{183.748600,226.461732},{191.872094,234.585226}],Rectangle[{183.748600,234.585226},{191.872094,242.708720}],Rectangle[{191.872094,161.473779},{199.995588,169.597273}],Rectangle[{191.872094,169.597273},{199.995588,177.720767}],Rectangle[{191.872094,177.720767},{199.995588,185.844261}],Rectangle[{191.872094,185.844261},{199.995588,193.967755}],Rectangle[{191.872094,193.967755},{199.995588,202.091249}],Rectangle[{191.872094,202.091249},{199.995588,210.214743}],Rectangle[{191.872094,210.214743},{199.995588,218.338238}],Rectangle[{191.872094,218.338238},{199.995588,226.461732}],Rectangle[{191.872094,226.461732},{199.995588,234.585226}],Rectangle[{191.872094,234.585226},{199.995588,242.708720}],Rectangle[{199.995588,161.473779},{208.119082,169.597273}],Rectangle[{199.995588,169.597273},{208.119082,177.720767}],Rectangle[{199.995588,177.720767},{208.119082,185.844261}],Rectangle[{199.995588,185.844261},{208.119082,193.967755}],Rectangle[{199.995588,193.967755},{208.119082,202.091249}],Rectangle[{199.995588,202.091249},{208.119082,210.214743}],Rectangle[{199.995588,210.214743},{208.119082,218.338238}],Rectangle[{199.995588,218.338238},{208.119082,226.461732}],Rectangle[{199.995588,226.461732},{208.119082,234.585226}],Rectangle[{199.995588,234.585226},{208.119082,242.708720}],Rectangle[{208.119082,145.226791},{216.242577,153.350285}],Rectangle[{208.119082,153.350285},{216.242577,161.473779}],Rectangle[{208.119082,161.473779},{216.242577,169.597273}],Rectangle[{208.119082,169.597273},{216.242577,177.720767}],Rectangle[{208.119082,177.720767},{216.242577,185.844261}],Rectangle[{208.119082,185.844261},{216.242577,193.967755}],Rectangle[{208.119082,193.967755},{216.242577,202.091249}],Rectangle[{208.119082,202.091249},{216.242577,210.214743}],Rectangle[{208.119082,210.214743},{216.242577,218.338238}],Rectangle[{208.119082,218.338238},{216.242577,226.461732}],Rectangle[{216.242577,145.226791},{224.366071,153.350285}],Rectangle[{216.242577,153.350285},{224.366071,161.473779}],Rectangle[{216.242577,161.473779},{224.366071,169.597273}],Rectangle[{216.242577,169.597273},{224.366071,177.720767}],Rectangle[{216.242577,177.720767},{224.366071,185.844261}],Rectangle[{216.242577,193.967755},{224.366071,202.091249}],Rectangle[{216.242577,202.091249},{224.366071,210.214743}],Rectangle[{216.242577,210.214743},{224.366071,218.338238}],Rectangle[{216.242577,218.338238},{224.366071,226.461732}],Rectangle[{224.366071,145.226791},{232.489565,153.350285}],Rectangle[{224.366071,153.350285},{232.489565,161.473779}],Rectangle[{224.366071,161.473779},{232.489565,169.597273}],Rectangle[{224.366071,169.597273},{232.489565,177.720767}],Rectangle[{224.366071,177.720767},{232.489565,185.844261}],Rectangle[{224.366071,193.967755},{232.489565,202.091249}],Rectangle[{224.366071,202.091249},{232.489565,210.214743}],Rectangle[{224.366071,210.214743},{232.489565,218.338238}],Rectangle[{224.366071,218.338238},{232.489565,226.461732}],Rectangle[{232.489565,145.226791},{240.613059,153.350285}],Rectangle[{232.489565,153.350285},{240.613059,161.473779}],Rectangle[{232.489565,161.473779},{240.613059,169.597273}],Rectangle[{232.489565,169.597273},{240.613059,177.720767}],Rectangle[{232.489565,185.844261},{240.613059,193.967755}],Rectangle[{232.489565,193.967755},{240.613059,202.091249}],Rectangle[{232.489565,202.091249},{240.613059,210.214743}],Rectangle[{232.489565,210.214743},{240.613059,218.338238}],Rectangle[{232.489565,218.338238},{240.613059,226.461732}],Rectangle[{240.613059,145.226791},{248.736553,153.350285}],Rectangle[{240.613059,153.350285},{248.736553,161.473779}],Rectangle[{240.613059,161.473779},{248.736553,169.597273}],Rectangle[{240.613059,169.597273},{248.736553,177.720767}],Rectangle[{240.613059,193.967755},{248.736553,202.091249}],Rectangle[{240.613059,202.091249},{248.736553,210.214743}],Rectangle[{240.613059,210.214743},{248.736553,218.338238}],Rectangle[{240.613059,218.338238},{248.736553,226.461732}],Rectangle[{248.736553,145.226791},{256.860047,153.350285}],Rectangle[{248.736553,153.350285},{256.860047,161.473779}],Rectangle[{248.736553,161.473779},{256.860047,169.597273}],Rectangle[{248.736553,169.597273},{256.860047,177.720767}],Rectangle[{248.736553,193.967755},{256.860047,202.091249}],Rectangle[{248.736553,202.091249},{256.860047,210.214743}],Rectangle[{248.736553,210.214743},{256.860047,218.338238}],Rectangle[{248.736553,218.338238},{256.860047,226.461732}]},{RGBColor[1,0,0,0],Rectangle[{190.444994,193.803090},{198.568488,201.926584}]},
{RGBColor[1,0,0,0.0],Rectangle[{-61.400743,24.483840},{-29.401063,49.283520}],Rectangle[{-76.074903,-5.516160},{-36.726903,19.283520}],Rectangle[{-15.074903,61.483840},{24.273097,86.283520}],Rectangle[{-87.074903,56.483840},{-47.726903,81.283520}],Rectangle[{-4.074903,-0.516160},{35.273097,24.283520}],Rectangle[{-21.400743,30.483840},{10.598937,55.283520}]},{GrayLevel[0.3,0.6],Line[{{-45.400903,36.883680},{-56.400903,6.883680}}],Line[{{-45.400903,36.883680},{4.599097,73.883680}}],Line[{{-45.400903,36.883680},{-67.400903,68.883680}}],Line[{{-45.400903,36.883680},{15.599097,11.883680}}],Line[{{-45.400903,36.883680},{-5.400903,42.883680}}],Line[{{-56.400903,6.883680},{4.599097,73.883680}}],Line[{{-56.400903,6.883680},{-67.400903,68.883680}}],Line[{{-56.400903,6.883680},{15.599097,11.883680}}],Line[{{4.599097,73.883680},{-67.400903,68.883680}}],Line[{{4.599097,73.883680},{15.599097,11.883680}}],Line[{{-67.400903,68.883680},{15.599097,11.883680}}],Line[{{-5.400903,42.883680},{-56.400903,6.883680}}],Line[{{-5.400903,42.883680},{4.599097,73.883680}}],Line[{{-5.400903,42.883680},{-67.400903,68.883680}}],Line[{{-5.400903,42.883680},{15.599097,11.883680}}]},{Black,PointSize[0.01],Point[{-45.400903,36.883680}],Point[{-56.400903,6.883680}],Point[{4.599097,73.883680}],Point[{-67.400903,68.883680}],Point[{15.599097,11.883680}],Point[{-5.400903,42.883680}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{-91.136650,55.410045},{-83.013156,63.533539}],Rectangle[{-91.136650,63.533539},{-83.013156,71.657033}],Rectangle[{-91.136650,71.657033},{-83.013156,79.780528}],Rectangle[{-91.136650,79.780528},{-83.013156,87.904022}],Rectangle[{-83.013156,-9.577908},{-74.889662,-1.454413}],Rectangle[{-83.013156,-1.454413},{-74.889662,6.669081}],Rectangle[{-83.013156,6.669081},{-74.889662,14.792575}],Rectangle[{-83.013156,14.792575},{-74.889662,22.916069}],Rectangle[{-83.013156,55.410045},{-74.889662,63.533539}],Rectangle[{-83.013156,63.533539},{-74.889662,71.657033}],Rectangle[{-83.013156,71.657033},{-74.889662,79.780528}],Rectangle[{-83.013156,79.780528},{-74.889662,87.904022}],Rectangle[{-74.889662,-9.577908},{-66.766168,-1.454413}],Rectangle[{-74.889662,-1.454413},{-66.766168,6.669081}],Rectangle[{-74.889662,6.669081},{-66.766168,14.792575}],Rectangle[{-74.889662,14.792575},{-66.766168,22.916069}],Rectangle[{-74.889662,55.410045},{-66.766168,63.533539}],Rectangle[{-74.889662,63.533539},{-66.766168,71.657033}],Rectangle[{-74.889662,71.657033},{-66.766168,79.780528}],Rectangle[{-74.889662,79.780528},{-66.766168,87.904022}],Rectangle[{-66.766168,-9.577908},{-58.642674,-1.454413}],Rectangle[{-66.766168,-1.454413},{-58.642674,6.669081}],Rectangle[{-66.766168,6.669081},{-58.642674,14.792575}],Rectangle[{-66.766168,14.792575},{-58.642674,22.916069}],Rectangle[{-66.766168,22.916069},{-58.642674,31.039563}],Rectangle[{-66.766168,31.039563},{-58.642674,39.163057}],Rectangle[{-66.766168,39.163057},{-58.642674,47.286551}],Rectangle[{-66.766168,47.286551},{-58.642674,55.410045}],Rectangle[{-66.766168,55.410045},{-58.642674,63.533539}],Rectangle[{-66.766168,63.533539},{-58.642674,71.657033}],Rectangle[{-66.766168,71.657033},{-58.642674,79.780528}],Rectangle[{-66.766168,79.780528},{-58.642674,87.904022}],Rectangle[{-58.642674,-9.577908},{-50.519179,-1.454413}],Rectangle[{-58.642674,-1.454413},{-50.519179,6.669081}],Rectangle[{-58.642674,6.669081},{-50.519179,14.792575}],Rectangle[{-58.642674,14.792575},{-50.519179,22.916069}],Rectangle[{-58.642674,22.916069},{-50.519179,31.039563}],Rectangle[{-58.642674,31.039563},{-50.519179,39.163057}],Rectangle[{-58.642674,39.163057},{-50.519179,47.286551}],Rectangle[{-58.642674,47.286551},{-50.519179,55.410045}],Rectangle[{-58.642674,55.410045},{-50.519179,63.533539}],Rectangle[{-58.642674,63.533539},{-50.519179,71.657033}],Rectangle[{-58.642674,71.657033},{-50.519179,79.780528}],Rectangle[{-58.642674,79.780528},{-50.519179,87.904022}],Rectangle[{-50.519179,-9.577908},{-42.395685,-1.454413}],Rectangle[{-50.519179,-1.454413},{-42.395685,6.669081}],Rectangle[{-50.519179,6.669081},{-42.395685,14.792575}],Rectangle[{-50.519179,14.792575},{-42.395685,22.916069}],Rectangle[{-50.519179,22.916069},{-42.395685,31.039563}],Rectangle[{-50.519179,31.039563},{-42.395685,39.163057}],Rectangle[{-50.519179,39.163057},{-42.395685,47.286551}],Rectangle[{-50.519179,47.286551},{-42.395685,55.410045}],Rectangle[{-50.519179,55.410045},{-42.395685,63.533539}],Rectangle[{-50.519179,63.533539},{-42.395685,71.657033}],Rectangle[{-50.519179,71.657033},{-42.395685,79.780528}],Rectangle[{-50.519179,79.780528},{-42.395685,87.904022}],Rectangle[{-42.395685,-9.577908},{-34.272191,-1.454413}],Rectangle[{-42.395685,-1.454413},{-34.272191,6.669081}],Rectangle[{-42.395685,6.669081},{-34.272191,14.792575}],Rectangle[{-42.395685,14.792575},{-34.272191,22.916069}],Rectangle[{-42.395685,22.916069},{-34.272191,31.039563}],Rectangle[{-42.395685,31.039563},{-34.272191,39.163057}],Rectangle[{-42.395685,39.163057},{-34.272191,47.286551}],Rectangle[{-42.395685,47.286551},{-34.272191,55.410045}],Rectangle[{-42.395685,55.410045},{-34.272191,63.533539}],Rectangle[{-42.395685,63.533539},{-34.272191,71.657033}],Rectangle[{-34.272191,6.669081},{-26.148697,14.792575}],Rectangle[{-34.272191,22.916069},{-26.148697,31.039563}],Rectangle[{-34.272191,31.039563},{-26.148697,39.163057}],Rectangle[{-34.272191,39.163057},{-26.148697,47.286551}],Rectangle[{-34.272191,47.286551},{-26.148697,55.410045}],Rectangle[{-34.272191,63.533539},{-26.148697,71.657033}],Rectangle[{-26.148697,6.669081},{-18.025203,14.792575}],Rectangle[{-26.148697,22.916069},{-18.025203,31.039563}],Rectangle[{-26.148697,31.039563},{-18.025203,39.163057}],Rectangle[{-26.148697,39.163057},{-18.025203,47.286551}],Rectangle[{-26.148697,47.286551},{-18.025203,55.410045}],Rectangle[{-26.148697,71.657033},{-18.025203,79.780528}],Rectangle[{-18.025203,6.669081},{-9.901709,14.792575}],Rectangle[{-18.025203,22.916069},{-9.901709,31.039563}],Rectangle[{-18.025203,31.039563},{-9.901709,39.163057}],Rectangle[{-18.025203,39.163057},{-9.901709,47.286551}],Rectangle[{-18.025203,47.286551},{-9.901709,55.410045}],Rectangle[{-18.025203,55.410045},{-9.901709,63.533539}],Rectangle[{-18.025203,63.533539},{-9.901709,71.657033}],Rectangle[{-18.025203,71.657033},{-9.901709,79.780528}],Rectangle[{-18.025203,79.780528},{-9.901709,87.904022}],Rectangle[{-9.901709,-1.454413},{-1.778215,6.669081}],Rectangle[{-9.901709,6.669081},{-1.778215,14.792575}],Rectangle[{-9.901709,14.792575},{-1.778215,22.916069}],Rectangle[{-9.901709,22.916069},{-1.778215,31.039563}],Rectangle[{-9.901709,31.039563},{-1.778215,39.163057}],Rectangle[{-9.901709,39.163057},{-1.778215,47.286551}],Rectangle[{-9.901709,47.286551},{-1.778215,55.410045}],Rectangle[{-9.901709,55.410045},{-1.778215,63.533539}],Rectangle[{-9.901709,63.533539},{-1.778215,71.657033}],Rectangle[{-9.901709,71.657033},{-1.778215,79.780528}],Rectangle[{-9.901709,79.780528},{-1.778215,87.904022}],Rectangle[{-1.778215,-1.454413},{6.345279,6.669081}],Rectangle[{-1.778215,6.669081},{6.345279,14.792575}],Rectangle[{-1.778215,14.792575},{6.345279,22.916069}],Rectangle[{-1.778215,22.916069},{6.345279,31.039563}],Rectangle[{-1.778215,31.039563},{6.345279,39.163057}],Rectangle[{-1.778215,39.163057},{6.345279,47.286551}],Rectangle[{-1.778215,47.286551},{6.345279,55.410045}],Rectangle[{-1.778215,55.410045},{6.345279,63.533539}],Rectangle[{-1.778215,63.533539},{6.345279,71.657033}],Rectangle[{-1.778215,71.657033},{6.345279,79.780528}],Rectangle[{-1.778215,79.780528},{6.345279,87.904022}],Rectangle[{6.345279,-1.454413},{14.468773,6.669081}],Rectangle[{6.345279,6.669081},{14.468773,14.792575}],Rectangle[{6.345279,14.792575},{14.468773,22.916069}],Rectangle[{6.345279,22.916069},{14.468773,31.039563}],Rectangle[{6.345279,31.039563},{14.468773,39.163057}],Rectangle[{6.345279,39.163057},{14.468773,47.286551}],Rectangle[{6.345279,47.286551},{14.468773,55.410045}],Rectangle[{6.345279,55.410045},{14.468773,63.533539}],Rectangle[{6.345279,63.533539},{14.468773,71.657033}],Rectangle[{6.345279,71.657033},{14.468773,79.780528}],Rectangle[{6.345279,79.780528},{14.468773,87.904022}],Rectangle[{14.468773,-1.454413},{22.592267,6.669081}],Rectangle[{14.468773,6.669081},{22.592267,14.792575}],Rectangle[{14.468773,14.792575},{22.592267,22.916069}],Rectangle[{14.468773,22.916069},{22.592267,31.039563}],Rectangle[{14.468773,55.410045},{22.592267,63.533539}],Rectangle[{14.468773,63.533539},{22.592267,71.657033}],Rectangle[{14.468773,71.657033},{22.592267,79.780528}],Rectangle[{14.468773,79.780528},{22.592267,87.904022}],Rectangle[{22.592267,-1.454413},{30.715762,6.669081}],Rectangle[{22.592267,6.669081},{30.715762,14.792575}],Rectangle[{22.592267,14.792575},{30.715762,22.916069}],Rectangle[{22.592267,22.916069},{30.715762,31.039563}],Rectangle[{22.592267,55.410045},{30.715762,63.533539}],Rectangle[{22.592267,63.533539},{30.715762,71.657033}],Rectangle[{22.592267,71.657033},{30.715762,79.780528}],Rectangle[{22.592267,79.780528},{30.715762,87.904022}],Rectangle[{30.715762,-1.454413},{38.839256,6.669081}],Rectangle[{30.715762,6.669081},{38.839256,14.792575}],Rectangle[{30.715762,14.792575},{38.839256,22.916069}],Rectangle[{30.715762,22.916069},{38.839256,31.039563}]},{RGBColor[1,0,0,0],Rectangle[{-26.844997,41.019856},{-18.721503,49.143350}]},
{RGBColor[1,0,0,0.0],Rectangle[{125.655270,-92.150754},{165.003270,-67.351074}],Rectangle[{170.655270,-61.150754},{210.003270,-36.351074}],Rectangle[{183.655270,-93.150754},{223.003270,-68.351074}],Rectangle[{123.655270,-35.150754},{163.003270,-10.351074}],Rectangle[{217.655270,-60.150754},{257.003270,-35.351074}],Rectangle[{180.655270,-27.150754},{220.003270,-2.351074}]},{GrayLevel[0.3,0.6],Line[{{145.329270,-79.750914},{190.329270,-48.750914}}],Line[{{145.329270,-79.750914},{203.329270,-80.750914}}],Line[{{145.329270,-79.750914},{143.329270,-22.750914}}],Line[{{145.329270,-79.750914},{237.329270,-47.750914}}],Line[{{145.329270,-79.750914},{200.329270,-14.750914}}],Line[{{190.329270,-48.750914},{200.329270,-14.750914}}],Line[{{203.329270,-80.750914},{190.329270,-48.750914}}],Line[{{203.329270,-80.750914},{143.329270,-22.750914}}],Line[{{203.329270,-80.750914},{237.329270,-47.750914}}],Line[{{203.329270,-80.750914},{200.329270,-14.750914}}],Line[{{143.329270,-22.750914},{190.329270,-48.750914}}],Line[{{143.329270,-22.750914},{237.329270,-47.750914}}],Line[{{143.329270,-22.750914},{200.329270,-14.750914}}],Line[{{237.329270,-47.750914},{190.329270,-48.750914}}],Line[{{237.329270,-47.750914},{200.329270,-14.750914}}]},{Black,PointSize[0.01],Point[{145.329270,-79.750914}],Point[{190.329270,-48.750914}],Point[{203.329270,-80.750914}],Point[{143.329270,-22.750914}],Point[{237.329270,-47.750914}],Point[{200.329270,-14.750914}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{119.593523,-97.212501},{127.717017,-89.089007}],Rectangle[{119.593523,-89.089007},{127.717017,-80.965513}],Rectangle[{119.593523,-80.965513},{127.717017,-72.842019}],Rectangle[{119.593523,-72.842019},{127.717017,-64.718525}],Rectangle[{119.593523,-40.348042},{127.717017,-32.224548}],Rectangle[{119.593523,-32.224548},{127.717017,-24.101054}],Rectangle[{119.593523,-24.101054},{127.717017,-15.977560}],Rectangle[{119.593523,-15.977560},{127.717017,-7.854066}],Rectangle[{127.717017,-97.212501},{135.840511,-89.089007}],Rectangle[{127.717017,-89.089007},{135.840511,-80.965513}],Rectangle[{127.717017,-80.965513},{135.840511,-72.842019}],Rectangle[{127.717017,-72.842019},{135.840511,-64.718525}],Rectangle[{127.717017,-40.348042},{135.840511,-32.224548}],Rectangle[{127.717017,-32.224548},{135.840511,-24.101054}],Rectangle[{127.717017,-24.101054},{135.840511,-15.977560}],Rectangle[{127.717017,-15.977560},{135.840511,-7.854066}],Rectangle[{135.840511,-97.212501},{143.964005,-89.089007}],Rectangle[{135.840511,-89.089007},{143.964005,-80.965513}],Rectangle[{135.840511,-80.965513},{143.964005,-72.842019}],Rectangle[{135.840511,-72.842019},{143.964005,-64.718525}],Rectangle[{135.840511,-40.348042},{143.964005,-32.224548}],Rectangle[{135.840511,-32.224548},{143.964005,-24.101054}],Rectangle[{135.840511,-24.101054},{143.964005,-15.977560}],Rectangle[{135.840511,-15.977560},{143.964005,-7.854066}],Rectangle[{143.964005,-97.212501},{152.087500,-89.089007}],Rectangle[{143.964005,-89.089007},{152.087500,-80.965513}],Rectangle[{143.964005,-80.965513},{152.087500,-72.842019}],Rectangle[{143.964005,-72.842019},{152.087500,-64.718525}],Rectangle[{143.964005,-64.718525},{152.087500,-56.595031}],Rectangle[{143.964005,-56.595031},{152.087500,-48.471537}],Rectangle[{143.964005,-48.471537},{152.087500,-40.348042}],Rectangle[{143.964005,-40.348042},{152.087500,-32.224548}],Rectangle[{143.964005,-32.224548},{152.087500,-24.101054}],Rectangle[{143.964005,-24.101054},{152.087500,-15.977560}],Rectangle[{143.964005,-15.977560},{152.087500,-7.854066}],Rectangle[{152.087500,-97.212501},{160.210994,-89.089007}],Rectangle[{152.087500,-89.089007},{160.210994,-80.965513}],Rectangle[{152.087500,-80.965513},{160.210994,-72.842019}],Rectangle[{152.087500,-72.842019},{160.210994,-64.718525}],Rectangle[{152.087500,-64.718525},{160.210994,-56.595031}],Rectangle[{152.087500,-40.348042},{160.210994,-32.224548}],Rectangle[{152.087500,-32.224548},{160.210994,-24.101054}],Rectangle[{152.087500,-24.101054},{160.210994,-15.977560}],Rectangle[{152.087500,-15.977560},{160.210994,-7.854066}],Rectangle[{160.210994,-97.212501},{168.334488,-89.089007}],Rectangle[{160.210994,-89.089007},{168.334488,-80.965513}],Rectangle[{160.210994,-80.965513},{168.334488,-72.842019}],Rectangle[{160.210994,-72.842019},{168.334488,-64.718525}],Rectangle[{160.210994,-64.718525},{168.334488,-56.595031}],Rectangle[{160.210994,-56.595031},{168.334488,-48.471537}],Rectangle[{160.210994,-48.471537},{168.334488,-40.348042}],Rectangle[{160.210994,-40.348042},{168.334488,-32.224548}],Rectangle[{160.210994,-32.224548},{168.334488,-24.101054}],Rectangle[{160.210994,-24.101054},{168.334488,-15.977560}],Rectangle[{160.210994,-15.977560},{168.334488,-7.854066}],Rectangle[{168.334488,-80.965513},{176.457982,-72.842019}],Rectangle[{168.334488,-72.842019},{176.457982,-64.718525}],Rectangle[{168.334488,-64.718525},{176.457982,-56.595031}],Rectangle[{168.334488,-56.595031},{176.457982,-48.471537}],Rectangle[{168.334488,-48.471537},{176.457982,-40.348042}],Rectangle[{168.334488,-40.348042},{176.457982,-32.224548}],Rectangle[{168.334488,-32.224548},{176.457982,-24.101054}],Rectangle[{168.334488,-24.101054},{176.457982,-15.977560}],Rectangle[{176.457982,-97.212501},{184.581476,-89.089007}],Rectangle[{176.457982,-89.089007},{184.581476,-80.965513}],Rectangle[{176.457982,-80.965513},{184.581476,-72.842019}],Rectangle[{176.457982,-72.842019},{184.581476,-64.718525}],Rectangle[{176.457982,-64.718525},{184.581476,-56.595031}],Rectangle[{176.457982,-56.595031},{184.581476,-48.471537}],Rectangle[{176.457982,-48.471537},{184.581476,-40.348042}],Rectangle[{176.457982,-40.348042},{184.581476,-32.224548}],Rectangle[{176.457982,-32.224548},{184.581476,-24.101054}],Rectangle[{176.457982,-24.101054},{184.581476,-15.977560}],Rectangle[{176.457982,-15.977560},{184.581476,-7.854066}],Rectangle[{176.457982,-7.854066},{184.581476,0.269428}],Rectangle[{184.581476,-97.212501},{192.704970,-89.089007}],Rectangle[{184.581476,-89.089007},{192.704970,-80.965513}],Rectangle[{184.581476,-80.965513},{192.704970,-72.842019}],Rectangle[{184.581476,-72.842019},{192.704970,-64.718525}],Rectangle[{184.581476,-64.718525},{192.704970,-56.595031}],Rectangle[{184.581476,-56.595031},{192.704970,-48.471537}],Rectangle[{184.581476,-48.471537},{192.704970,-40.348042}],Rectangle[{184.581476,-40.348042},{192.704970,-32.224548}],Rectangle[{184.581476,-32.224548},{192.704970,-24.101054}],Rectangle[{184.581476,-24.101054},{192.704970,-15.977560}],Rectangle[{184.581476,-15.977560},{192.704970,-7.854066}],Rectangle[{184.581476,-7.854066},{192.704970,0.269428}],Rectangle[{192.704970,-97.212501},{200.828464,-89.089007}],Rectangle[{192.704970,-89.089007},{200.828464,-80.965513}],Rectangle[{192.704970,-80.965513},{200.828464,-72.842019}],Rectangle[{192.704970,-72.842019},{200.828464,-64.718525}],Rectangle[{192.704970,-64.718525},{200.828464,-56.595031}],Rectangle[{192.704970,-56.595031},{200.828464,-48.471537}],Rectangle[{192.704970,-48.471537},{200.828464,-40.348042}],Rectangle[{192.704970,-40.348042},{200.828464,-32.224548}],Rectangle[{192.704970,-32.224548},{200.828464,-24.101054}],Rectangle[{192.704970,-24.101054},{200.828464,-15.977560}],Rectangle[{192.704970,-15.977560},{200.828464,-7.854066}],Rectangle[{192.704970,-7.854066},{200.828464,0.269428}],Rectangle[{200.828464,-97.212501},{208.951958,-89.089007}],Rectangle[{200.828464,-89.089007},{208.951958,-80.965513}],Rectangle[{200.828464,-80.965513},{208.951958,-72.842019}],Rectangle[{200.828464,-72.842019},{208.951958,-64.718525}],Rectangle[{200.828464,-64.718525},{208.951958,-56.595031}],Rectangle[{200.828464,-56.595031},{208.951958,-48.471537}],Rectangle[{200.828464,-48.471537},{208.951958,-40.348042}],Rectangle[{200.828464,-40.348042},{208.951958,-32.224548}],Rectangle[{200.828464,-32.224548},{208.951958,-24.101054}],Rectangle[{200.828464,-24.101054},{208.951958,-15.977560}],Rectangle[{200.828464,-15.977560},{208.951958,-7.854066}],Rectangle[{200.828464,-7.854066},{208.951958,0.269428}],Rectangle[{208.951958,-97.212501},{217.075452,-89.089007}],Rectangle[{208.951958,-89.089007},{217.075452,-80.965513}],Rectangle[{208.951958,-80.965513},{217.075452,-72.842019}],Rectangle[{208.951958,-72.842019},{217.075452,-64.718525}],Rectangle[{208.951958,-64.718525},{217.075452,-56.595031}],Rectangle[{208.951958,-56.595031},{217.075452,-48.471537}],Rectangle[{208.951958,-48.471537},{217.075452,-40.348042}],Rectangle[{208.951958,-40.348042},{217.075452,-32.224548}],Rectangle[{208.951958,-32.224548},{217.075452,-24.101054}],Rectangle[{208.951958,-24.101054},{217.075452,-15.977560}],Rectangle[{208.951958,-15.977560},{217.075452,-7.854066}],Rectangle[{208.951958,-7.854066},{217.075452,0.269428}],Rectangle[{217.075452,-97.212501},{225.198946,-89.089007}],Rectangle[{217.075452,-89.089007},{225.198946,-80.965513}],Rectangle[{217.075452,-80.965513},{225.198946,-72.842019}],Rectangle[{217.075452,-72.842019},{225.198946,-64.718525}],Rectangle[{217.075452,-64.718525},{225.198946,-56.595031}],Rectangle[{217.075452,-56.595031},{225.198946,-48.471537}],Rectangle[{217.075452,-48.471537},{225.198946,-40.348042}],Rectangle[{217.075452,-40.348042},{225.198946,-32.224548}],Rectangle[{217.075452,-32.224548},{225.198946,-24.101054}],Rectangle[{217.075452,-24.101054},{225.198946,-15.977560}],Rectangle[{217.075452,-15.977560},{225.198946,-7.854066}],Rectangle[{217.075452,-7.854066},{225.198946,0.269428}],Rectangle[{225.198946,-64.718525},{233.322441,-56.595031}],Rectangle[{225.198946,-56.595031},{233.322441,-48.471537}],Rectangle[{225.198946,-48.471537},{233.322441,-40.348042}],Rectangle[{225.198946,-40.348042},{233.322441,-32.224548}],Rectangle[{233.322441,-64.718525},{241.445935,-56.595031}],Rectangle[{233.322441,-56.595031},{241.445935,-48.471537}],Rectangle[{233.322441,-48.471537},{241.445935,-40.348042}],Rectangle[{233.322441,-40.348042},{241.445935,-32.224548}],Rectangle[{241.445935,-64.718525},{249.569429,-56.595031}],Rectangle[{241.445935,-56.595031},{249.569429,-48.471537}],Rectangle[{241.445935,-48.471537},{249.569429,-40.348042}],Rectangle[{241.445935,-40.348042},{249.569429,-32.224548}],Rectangle[{249.569429,-64.718525},{257.692923,-56.595031}],Rectangle[{249.569429,-56.595031},{257.692923,-48.471537}],Rectangle[{249.569429,-48.471537},{257.692923,-40.348042}],Rectangle[{249.569429,-40.348042},{257.692923,-32.224548}]},{RGBColor[1,0,0,0],Rectangle[{183.478617,-50.004779},{191.602112,-41.881285}]}}]

==> DATA/SMALL_POLYMINOS/4.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{192.303947,-3.549521},{224.303627,21.250159}],Rectangle[{186.629787,46.450479},{225.977787,71.250159}],Rectangle[{207.629787,78.450479},{246.977787,103.250159}],Rectangle[{134.629787,77.450479},{173.977787,102.250159}],Rectangle[{131.629787,46.450479},{170.977787,71.250159}],Rectangle[{145.629787,15.450479},{184.977787,40.250159}],Rectangle[{232.629787,3.450479},{271.977787,28.250159}],Rectangle[{127.629787,108.450479},{166.977787,133.250159}],Rectangle[{258.629787,34.450479},{297.977787,59.250159}],Rectangle[{267.629787,65.450479},{306.977787,90.250159}],Rectangle[{174.629787,131.450479},{213.977787,156.250159}],Rectangle[{260.629787,96.450479},{299.977787,121.250159}],Rectangle[{221.629787,127.450479},{260.977787,152.250159}]},{GrayLevel[0.3,0.6],Line[{{208.303787,8.850319},{206.303787,58.850319}}],Line[{{208.303787,8.850319},{227.303787,90.850319}}],Line[{{208.303787,8.850319},{154.303787,89.850319}}],Line[{{208.303787,8.850319},{151.303787,58.850319}}],Line[{{208.303787,8.850319},{165.303787,27.850319}}],Line[{{208.303787,8.850319},{252.303787,15.850319}}],Line[{{208.303787,8.850319},{147.303787,120.850319}}],Line[{{208.303787,8.850319},{278.303787,46.850319}}],Line[{{208.303787,8.850319},{287.303787,77.850319}}],Line[{{208.303787,8.850319},{194.303787,143.850319}}],Line[{{208.303787,8.850319},{280.303787,108.850319}}],Line[{{208.303787,8.850319},{241.303787,139.850319}}],Line[{{206.303787,58.850319},{227.303787,90.850319}}],Line[{{206.303787,58.850319},{241.303787,139.850319}}],Line[{{227.303787,90.850319},{241.303787,139.850319}}],Line[{{154.303787,89.850319},{206.303787,58.850319}}],Line[{{154.303787,89.850319},{227.303787,90.850319}}],Line[{{154.303787,89.850319},{151.303787,58.850319}}],Line[{{154.303787,89.850319},{165.303787,27.850319}}],Line[{{154.303787,89.850319},{252.303787,15.850319}}],Line[{{154.303787,89.850319},{147.303787,120.850319}}],Line[{{154.303787,89.850319},{278.303787,46.850319}}],Line[{{154.303787,89.850319},{287.303787,77.850319}}],Line[{{154.303787,89.850319},{194.303787,143.850319}}],Line[{{154.303787,89.850319},{280.303787,108.850319}}],Line[{{154.303787,89.850319},{241.303787,139.850319}}],Line[{{151.303787,58.850319},{206.303787,58.850319}}],Line[{{151.303787,58.850319},{227.303787,90.850319}}],Line[{{151.303787,58.850319},{165.303787,27.850319}}],Line[{{151.303787,58.850319},{252.303787,15.850319}}],Line[{{151.303787,58.850319},{147.303787,120.850319}}],Line[{{151.303787,58.850319},{278.303787,46.850319}}],Line[{{151.303787,58.850319},{287.303787,77.850319}}],Line[{{151.303787,58.850319},{194.303787,143.850319}}],Line[{{151.303787,58.850319},{280.303787,108.850319}}],Line[{{151.303787,58.850319},{241.303787,139.850319}}],Line[{{165.303787,27.850319},{206.303787,58.850319}}],Line[{{165.303787,27.850319},{227.303787,90.850319}}],Line[{{165.303787,27.850319},{252.303787,15.850319}}],Line[{{165.303787,27.850319},{147.303787,120.850319}}],Line[{{165.303787,27.850319},{278.303787,46.850319}}],Line[{{165.303787,27.850319},{287.303787,77.850319}}],Line[{{165.303787,27.850319},{194.303787,143.850319}}],Line[{{165.303787,27.850319},{280.303787,108.850319}}],Line[{{165.303787,27.850319},{241.303787,139.850319}}],Line[{{252.303787,15.850319},{206.303787,58.850319}}],Line[{{252.303787,15.850319},{227.303787,90.850319}}],Line[{{252.303787,15.850319},{147.303787,120.850319}}],Line[{{252.303787,15.850319},{278.303787,46.850319}}],Line[{{252.303787,15.850319},{287.303787,77.850319}}],Line[{{252.303787,15.850319},{194.303787,143.850319}}],Line[{{252.303787,15.850319},{280.303787,108.850319}}],Line[{{252.303787,15.850319},{241.303787,139.850319}}],Line[{{147.303787,120.850319},{206.303787,58.850319}}],Line[{{147.303787,120.850319},{227.303787,90.850319}}],Line[{{147.303787,120.850319},{278.303787,46.850319}}],Line[{{147.303787,120.850319},{287.303787,77.850319}}],Line[{{147.303787,120.850319},{194.303787,143.850319}}],Line[{{147.303787,120.850319},{280.303787,108.850319}}],Line[{{147.303787,120.850319},{241.303787,139.850319}}],Line[{{278.303787,46.850319},{206.303787,58.850319}}],Line[{{278.303787,46.850319},{227.303787,90.850319}}],Line[{{278.303787,46.850319},{287.303787,77.850319}}],Line[{{278.303787,46.850319},{194.303787,143.850319}}],Line[{{278.303787,46.850319},{280.303787,108.850319}}],Line[{{278.303787,46.850319},{241.303787,139.850319}}],Line[{{287.303787,77.850319},{206.303787,58.850319}}],Line[{{287.303787,77.850319},{227.303787,90.850319}}],Line[{{287.303787,77.850319},{194.303787,143.850319}}],Line[{{287.303787,77.850319},{280.303787,108.850319}}],Line[{{287.303787,77.850319},{241.303787,139.850319}}],Line[{{194.303787,143.850319},{206.303787,58.850319}}],Line[{{194.303787,143.850319},{227.303787,90.850319}}],Line[{{194.303787,143.850319},{280.303787,108.850319}}],Line[{{194.303787,143.850319},{241.303787,139.850319}}],Line[{{280.303787,108.850319},{206.303787,58.850319}}],Line[{{280.303787,108.850319},{227.303787,90.850319}}],Line[{{280.303787,108.850319},{241.303787,139.850319}}]},{Black,PointSize[0.01],Point[{208.303787,8.850319}],Point[{206.303787,58.850319}],Point[{227.303787,90.850319}],Point[{154.303787,89.850319}],Point[{151.303787,58.850319}],Point[{165.303787,27.850319}],Point[{252.303787,15.850319}],Point[{147.303787,120.850319}],Point[{278.303787,46.850319}],Point[{287.303787,77.850319}],Point[{194.303787,143.850319}],Point[{280.303787,108.850319}],Point[{241.303787,139.850319}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{123.568040,41.129697},{131.691534,49.253191}],Rectangle[{123.568040,49.253191},{131.691534,57.376685}],Rectangle[{123.568040,57.376685},{131.691534,65.500179}],Rectangle[{123.568040,65.500179},{131.691534,73.623673}],Rectangle[{123.568040,106.117650},{131.691534,114.241144}],Rectangle[{123.568040,114.241144},{131.691534,122.364638}],Rectangle[{123.568040,122.364638},{131.691534,130.488132}],Rectangle[{123.568040,130.488132},{131.691534,138.611626}],Rectangle[{131.691534,41.129697},{139.815029,49.253191}],Rectangle[{131.691534,49.253191},{139.815029,57.376685}],Rectangle[{131.691534,57.376685},{139.815029,65.500179}],Rectangle[{131.691534,65.500179},{139.815029,73.623673}],Rectangle[{131.691534,73.623673},{139.815029,81.747167}],Rectangle[{131.691534,81.747167},{139.815029,89.870661}],Rectangle[{131.691534,89.870661},{139.815029,97.994156}],Rectangle[{131.691534,97.994156},{139.815029,106.117650}],Rectangle[{131.691534,106.117650},{139.815029,114.241144}],Rectangle[{131.691534,114.241144},{139.815029,122.364638}],Rectangle[{131.691534,122.364638},{139.815029,130.488132}],Rectangle[{131.691534,130.488132},{139.815029,138.611626}],Rectangle[{139.815029,8.635720},{147.938523,16.759215}],Rectangle[{139.815029,16.759215},{147.938523,24.882709}],Rectangle[{139.815029,24.882709},{147.938523,33.006203}],Rectangle[{139.815029,33.006203},{147.938523,41.129697}],Rectangle[{139.815029,41.129697},{147.938523,49.253191}],Rectangle[{139.815029,49.253191},{147.938523,57.376685}],Rectangle[{139.815029,57.376685},{147.938523,65.500179}],Rectangle[{139.815029,65.500179},{147.938523,73.623673}],Rectangle[{139.815029,73.623673},{147.938523,81.747167}],Rectangle[{139.815029,81.747167},{147.938523,89.870661}],Rectangle[{139.815029,89.870661},{147.938523,97.994156}],Rectangle[{139.815029,97.994156},{147.938523,106.117650}],Rectangle[{139.815029,106.117650},{147.938523,114.241144}],Rectangle[{139.815029,114.241144},{147.938523,122.364638}],Rectangle[{139.815029,122.364638},{147.938523,130.488132}],Rectangle[{139.815029,130.488132},{147.938523,138.611626}],Rectangle[{147.938523,8.635720},{156.062017,16.759215}],Rectangle[{147.938523,16.759215},{156.062017,24.882709}],Rectangle[{147.938523,24.882709},{156.062017,33.006203}],Rectangle[{147.938523,33.006203},{156.062017,41.129697}],Rectangle[{147.938523,41.129697},{156.062017,49.253191}],Rectangle[{147.938523,49.253191},{156.062017,57.376685}],Rectangle[{147.938523,57.376685},{156.062017,65.500179}],Rectangle[{147.938523,65.500179},{156.062017,73.623673}],Rectangle[{147.938523,73.623673},{156.062017,81.747167}],Rectangle[{147.938523,81.747167},{156.062017,89.870661}],Rectangle[{147.938523,89.870661},{156.062017,97.994156}],Rectangle[{147.938523,97.994156},{156.062017,106.117650}],Rectangle[{147.938523,106.117650},{156.062017,114.241144}],Rectangle[{147.938523,114.241144},{156.062017,122.364638}],Rectangle[{147.938523,122.364638},{156.062017,130.488132}],Rectangle[{147.938523,130.488132},{156.062017,138.611626}],Rectangle[{156.062017,8.635720},{164.185511,16.759215}],Rectangle[{156.062017,16.759215},{164.185511,24.882709}],Rectangle[{156.062017,24.882709},{164.185511,33.006203}],Rectangle[{156.062017,33.006203},{164.185511,41.129697}],Rectangle[{156.062017,41.129697},{164.185511,49.253191}],Rectangle[{156.062017,49.253191},{164.185511,57.376685}],Rectangle[{156.062017,57.376685},{164.185511,65.500179}],Rectangle[{156.062017,65.500179},{164.185511,73.623673}],Rectangle[{156.062017,73.623673},{164.185511,81.747167}],Rectangle[{156.062017,81.747167},{164.185511,89.870661}],Rectangle[{156.062017,89.870661},{164.185511,97.994156}],Rectangle[{156.062017,97.994156},{164.185511,106.117650}],Rectangle[{156.062017,106.117650},{164.185511,114.241144}],Rectangle[{156.062017,114.241144},{164.185511,122.364638}],Rectangle[{156.062017,122.364638},{164.185511,130.488132}],Rectangle[{156.062017,130.488132},{164.185511,138.611626}],Rectangle[{164.185511,8.635720},{172.309005,16.759215}],Rectangle[{164.185511,16.759215},{172.309005,24.882709}],Rectangle[{164.185511,24.882709},{172.309005,33.006203}],Rectangle[{164.185511,33.006203},{172.309005,41.129697}],Rectangle[{164.185511,41.129697},{172.309005,49.253191}],Rectangle[{164.185511,49.253191},{172.309005,57.376685}],Rectangle[{164.185511,57.376685},{172.309005,65.500179}],Rectangle[{164.185511,65.500179},{172.309005,73.623673}],Rectangle[{164.185511,73.623673},{172.309005,81.747167}],Rectangle[{164.185511,81.747167},{172.309005,89.870661}],Rectangle[{164.185511,89.870661},{172.309005,97.994156}],Rectangle[{164.185511,97.994156},{172.309005,106.117650}],Rectangle[{164.185511,106.117650},{172.309005,114.241144}],Rectangle[{164.185511,114.241144},{172.309005,122.364638}],Rectangle[{164.185511,122.364638},{172.309005,130.488132}],Rectangle[{164.185511,130.488132},{172.309005,138.611626}],Rectangle[{172.309005,8.635720},{180.432499,16.759215}],Rectangle[{172.309005,16.759215},{180.432499,24.882709}],Rectangle[{172.309005,24.882709},{180.432499,33.006203}],Rectangle[{172.309005,33.006203},{180.432499,41.129697}],Rectangle[{172.309005,41.129697},{180.432499,49.253191}],Rectangle[{172.309005,49.253191},{180.432499,57.376685}],Rectangle[{172.309005,57.376685},{180.432499,65.500179}],Rectangle[{172.309005,65.500179},{180.432499,73.623673}],Rectangle[{172.309005,73.623673},{180.432499,81.747167}],Rectangle[{172.309005,81.747167},{180.432499,89.870661}],Rectangle[{172.309005,89.870661},{180.432499,97.994156}],Rectangle[{172.309005,97.994156},{180.432499,106.117650}],Rectangle[{172.309005,106.117650},{180.432499,114.241144}],Rectangle[{172.309005,114.241144},{180.432499,122.364638}],Rectangle[{172.309005,122.364638},{180.432499,130.488132}],Rectangle[{172.309005,130.488132},{180.432499,138.611626}],Rectangle[{172.309005,138.611626},{180.432499,146.735120}],Rectangle[{172.309005,146.735120},{180.432499,154.858614}],Rectangle[{172.309005,154.858614},{180.432499,162.982108}],Rectangle[{180.432499,8.635720},{188.555993,16.759215}],Rectangle[{180.432499,16.759215},{188.555993,24.882709}],Rectangle[{180.432499,24.882709},{188.555993,33.006203}],Rectangle[{180.432499,33.006203},{188.555993,41.129697}],Rectangle[{180.432499,41.129697},{188.555993,49.253191}],Rectangle[{180.432499,49.253191},{188.555993,57.376685}],Rectangle[{180.432499,57.376685},{188.555993,65.500179}],Rectangle[{180.432499,65.500179},{188.555993,73.623673}],Rectangle[{180.432499,73.623673},{188.555993,81.747167}],Rectangle[{180.432499,81.747167},{188.555993,89.870661}],Rectangle[{180.432499,89.870661},{188.555993,97.994156}],Rectangle[{180.432499,97.994156},{188.555993,106.117650}],Rectangle[{180.432499,106.117650},{188.555993,114.241144}],Rectangle[{180.432499,114.241144},{188.555993,122.364638}],Rectangle[{180.432499,122.364638},{188.555993,130.488132}],Rectangle[{180.432499,130.488132},{188.555993,138.611626}],Rectangle[{180.432499,138.611626},{188.555993,146.735120}],Rectangle[{180.432499,146.735120},{188.555993,154.858614}],Rectangle[{180.432499,154.858614},{188.555993,162.982108}],Rectangle[{188.555993,-7.611268},{196.679487,0.512226}],Rectangle[{188.555993,0.512226},{196.679487,8.635720}],Rectangle[{188.555993,8.635720},{196.679487,16.759215}],Rectangle[{188.555993,16.759215},{196.679487,24.882709}],Rectangle[{188.555993,24.882709},{196.679487,33.006203}],Rectangle[{188.555993,33.006203},{196.679487,41.129697}],Rectangle[{188.555993,41.129697},{196.679487,49.253191}],Rectangle[{188.555993,49.253191},{196.679487,57.376685}],Rectangle[{188.555993,57.376685},{196.679487,65.500179}],Rectangle[{188.555993,65.500179},{196.679487,73.623673}],Rectangle[{188.555993,73.623673},{196.679487,81.747167}],Rectangle[{188.555993,81.747167},{196.679487,89.870661}],Rectangle[{188.555993,89.870661},{196.679487,97.994156}],Rectangle[{188.555993,97.994156},{196.679487,106.117650}],Rectangle[{188.555993,106.117650},{196.679487,114.241144}],Rectangle[{188.555993,114.241144},{196.679487,122.364638}],Rectangle[{188.555993,122.364638},{196.679487,130.488132}],Rectangle[{188.555993,130.488132},{196.679487,138.611626}],Rectangle[{188.555993,138.611626},{196.679487,146.735120}],Rectangle[{188.555993,146.735120},{196.679487,154.858614}],Rectangle[{188.555993,154.858614},{196.679487,162.982108}],Rectangle[{196.679487,-7.611268},{204.802981,0.512226}],Rectangle[{196.679487,0.512226},{204.802981,8.635720}],Rectangle[{196.679487,8.635720},{204.802981,16.759215}],Rectangle[{196.679487,16.759215},{204.802981,24.882709}],Rectangle[{196.679487,24.882709},{204.802981,33.006203}],Rectangle[{196.679487,33.006203},{204.802981,41.129697}],Rectangle[{196.679487,41.129697},{204.802981,49.253191}],Rectangle[{196.679487,49.253191},{204.802981,57.376685}],Rectangle[{196.679487,57.376685},{204.802981,65.500179}],Rectangle[{196.679487,65.500179},{204.802981,73.623673}],Rectangle[{196.679487,73.623673},{204.802981,81.747167}],Rectangle[{196.679487,81.747167},{204.802981,89.870661}],Rectangle[{196.679487,89.870661},{204.802981,97.994156}],Rectangle[{196.679487,97.994156},{204.802981,106.117650}],Rectangle[{196.679487,106.117650},{204.802981,114.241144}],Rectangle[{196.679487,114.241144},{204.802981,122.364638}],Rectangle[{196.679487,122.364638},{204.802981,130.488132}],Rectangle[{196.679487,130.488132},{204.802981,138.611626}],Rectangle[{196.679487,138.611626},{204.802981,146.735120}],Rectangle[{196.679487,146.735120},{204.802981,154.858614}],Rectangle[{196.679487,154.858614},{204.802981,162.982108}],Rectangle[{204.802981,-7.611268},{212.926475,0.512226}],Rectangle[{204.802981,0.512226},{212.926475,8.635720}],Rectangle[{204.802981,8.635720},{212.926475,16.759215}],Rectangle[{204.802981,16.759215},{212.926475,24.882709}],Rectangle[{204.802981,24.882709},{212.926475,33.006203}],Rectangle[{204.802981,33.006203},{212.926475,41.129697}],Rectangle[{204.802981,41.129697},{212.926475,49.253191}],Rectangle[{204.802981,49.253191},{212.926475,57.376685}],Rectangle[{204.802981,57.376685},{212.926475,65.500179}],Rectangle[{204.802981,65.500179},{212.926475,73.623673}],Rectangle[{204.802981,73.623673},{212.926475,81.747167}],Rectangle[{204.802981,81.747167},{212.926475,89.870661}],Rectangle[{204.802981,89.870661},{212.926475,97.994156}],Rectangle[{204.802981,97.994156},{212.926475,106.117650}],Rectangle[{204.802981,106.117650},{212.926475,114.241144}],Rectangle[{204.802981,114.241144},{212.926475,122.364638}],Rectangle[{204.802981,122.364638},{212.926475,130.488132}],Rectangle[{204.802981,130.488132},{212.926475,138.611626}],Rectangle[{204.802981,138.611626},{212.926475,146.735120}],Rectangle[{204.802981,146.735120},{212.926475,154.858614}],Rectangle[{204.802981,154.858614},{212.926475,162.982108}],Rectangle[{212.926475,-7.611268},{221.049970,0.512226}],Rectangle[{212.926475,0.512226},{221.049970,8.635720}],Rectangle[{212.926475,8.635720},{221.049970,16.759215}],Rectangle[{212.926475,16.759215},{221.049970,24.882709}],Rectangle[{212.926475,24.882709},{221.049970,33.006203}],Rectangle[{212.926475,33.006203},{221.049970,41.129697}],Rectangle[{212.926475,41.129697},{221.049970,49.253191}],Rectangle[{212.926475,49.253191},{221.049970,57.376685}],Rectangle[{212.926475,57.376685},{221.049970,65.500179}],Rectangle[{212.926475,65.500179},{221.049970,73.623673}],Rectangle[{212.926475,73.623673},{221.049970,81.747167}],Rectangle[{212.926475,81.747167},{221.049970,89.870661}],Rectangle[{212.926475,89.870661},{221.049970,97.994156}],Rectangle[{212.926475,97.994156},{221.049970,106.117650}],Rectangle[{212.926475,106.117650},{221.049970,114.241144}],Rectangle[{212.926475,114.241144},{221.049970,122.364638}],Rectangle[{212.926475,122.364638},{221.049970,130.488132}],Rectangle[{212.926475,130.488132},{221.049970,138.611626}],Rectangle[{212.926475,138.611626},{221.049970,146.735120}],Rectangle[{212.926475,146.735120},{221.049970,154.858614}],Rectangle[{212.926475,154.858614},{221.049970,162.982108}],Rectangle[{221.049970,-7.611268},{229.173464,0.512226}],Rectangle[{221.049970,0.512226},{229.173464,8.635720}],Rectangle[{221.049970,8.635720},{229.173464,16.759215}],Rectangle[{221.049970,16.759215},{229.173464,24.882709}],Rectangle[{221.049970,24.882709},{229.173464,33.006203}],Rectangle[{221.049970,33.006203},{229.173464,41.129697}],Rectangle[{221.049970,41.129697},{229.173464,49.253191}],Rectangle[{221.049970,49.253191},{229.173464,57.376685}],Rectangle[{221.049970,57.376685},{229.173464,65.500179}],Rectangle[{221.049970,65.500179},{229.173464,73.623673}],Rectangle[{221.049970,73.623673},{229.173464,81.747167}],Rectangle[{221.049970,81.747167},{229.173464,89.870661}],Rectangle[{221.049970,89.870661},{229.173464,97.994156}],Rectangle[{221.049970,97.994156},{229.173464,106.117650}],Rectangle[{221.049970,106.117650},{229.173464,114.241144}],Rectangle[{221.049970,114.241144},{229.173464,122.364638}],Rectangle[{221.049970,122.364638},{229.173464,130.488132}],Rectangle[{221.049970,130.488132},{229.173464,138.611626}],Rectangle[{221.049970,138.611626},{229.173464,146.735120}],Rectangle[{221.049970,146.735120},{229.173464,154.858614}],Rectangle[{229.173464,0.512226},{237.296958,8.635720}],Rectangle[{229.173464,8.635720},{237.296958,16.759215}],Rectangle[{229.173464,16.759215},{237.296958,24.882709}],Rectangle[{229.173464,24.882709},{237.296958,33.006203}],Rectangle[{229.173464,33.006203},{237.296958,41.129697}],Rectangle[{229.173464,41.129697},{237.296958,49.253191}],Rectangle[{229.173464,49.253191},{237.296958,57.376685}],Rectangle[{229.173464,57.376685},{237.296958,65.500179}],Rectangle[{229.173464,65.500179},{237.296958,73.623673}],Rectangle[{229.173464,73.623673},{237.296958,81.747167}],Rectangle[{229.173464,81.747167},{237.296958,89.870661}],Rectangle[{229.173464,89.870661},{237.296958,97.994156}],Rectangle[{229.173464,97.994156},{237.296958,106.117650}],Rectangle[{229.173464,106.117650},{237.296958,114.241144}],Rectangle[{229.173464,114.241144},{237.296958,122.364638}],Rectangle[{229.173464,122.364638},{237.296958,130.488132}],Rectangle[{229.173464,130.488132},{237.296958,138.611626}],Rectangle[{229.173464,138.611626},{237.296958,146.735120}],Rectangle[{229.173464,146.735120},{237.296958,154.858614}],Rectangle[{237.296958,0.512226},{245.420452,8.635720}],Rectangle[{237.296958,8.635720},{245.420452,16.759215}],Rectangle[{237.296958,16.759215},{245.420452,24.882709}],Rectangle[{237.296958,24.882709},{245.420452,33.006203}],Rectangle[{237.296958,33.006203},{245.420452,41.129697}],Rectangle[{237.296958,41.129697},{245.420452,49.253191}],Rectangle[{237.296958,49.253191},{245.420452,57.376685}],Rectangle[{237.296958,57.376685},{245.420452,65.500179}],Rectangle[{237.296958,65.500179},{245.420452,73.623673}],Rectangle[{237.296958,73.623673},{245.420452,81.747167}],Rectangle[{237.296958,81.747167},{245.420452,89.870661}],Rectangle[{237.296958,89.870661},{245.420452,97.994156}],Rectangle[{237.296958,97.994156},{245.420452,106.117650}],Rectangle[{237.296958,106.117650},{245.420452,114.241144}],Rectangle[{237.296958,114.241144},{245.420452,122.364638}],Rectangle[{237.296958,122.364638},{245.420452,130.488132}],Rectangle[{237.296958,130.488132},{245.420452,138.611626}],Rectangle[{237.296958,138.611626},{245.420452,146.735120}],Rectangle[{237.296958,146.735120},{245.420452,154.858614}],Rectangle[{245.420452,0.512226},{253.543946,8.635720}],Rectangle[{245.420452,8.635720},{253.543946,16.759215}],Rectangle[{245.420452,16.759215},{253.543946,24.882709}],Rectangle[{245.420452,24.882709},{253.543946,33.006203}],Rectangle[{245.420452,33.006203},{253.543946,41.129697}],Rectangle[{245.420452,41.129697},{253.543946,49.253191}],Rectangle[{245.420452,49.253191},{253.543946,57.376685}],Rectangle[{245.420452,57.376685},{253.543946,65.500179}],Rectangle[{245.420452,65.500179},{253.543946,73.623673}],Rectangle[{245.420452,73.623673},{253.543946,81.747167}],Rectangle[{245.420452,81.747167},{253.543946,89.870661}],Rectangle[{245.420452,89.870661},{253.543946,97.994156}],Rectangle[{245.420452,97.994156},{253.543946,106.117650}],Rectangle[{245.420452,106.117650},{253.543946,114.241144}],Rectangle[{245.420452,114.241144},{253.543946,122.364638}],Rectangle[{245.420452,122.364638},{253.543946,130.488132}],Rectangle[{245.420452,130.488132},{253.543946,138.611626}],Rectangle[{245.420452,138.611626},{253.543946,146.735120}],Rectangle[{245.420452,146.735120},{253.543946,154.858614}],Rectangle[{253.543946,0.512226},{261.667440,8.635720}],Rectangle[{253.543946,8.635720},{261.667440,16.759215}],Rectangle[{253.543946,16.759215},{261.667440,24.882709}],Rectangle[{253.543946,24.882709},{261.667440,33.006203}],Rectangle[{253.543946,33.006203},{261.667440,41.129697}],Rectangle[{253.543946,41.129697},{261.667440,49.253191}],Rectangle[{253.543946,49.253191},{261.667440,57.376685}],Rectangle[{253.543946,57.376685},{261.667440,65.500179}],Rectangle[{253.543946,65.500179},{261.667440,73.623673}],Rectangle[{253.543946,73.623673},{261.667440,81.747167}],Rectangle[{253.543946,81.747167},{261.667440,89.870661}],Rectangle[{253.543946,89.870661},{261.667440,97.994156}],Rectangle[{253.543946,97.994156},{261.667440,106.117650}],Rectangle[{253.543946,106.117650},{261.667440,114.241144}],Rectangle[{253.543946,114.241144},{261.667440,122.364638}],Rectangle[{253.543946,122.364638},{261.667440,130.488132}],Rectangle[{253.543946,130.488132},{261.667440,138.611626}],Rectangle[{253.543946,138.611626},{261.667440,146.735120}],Rectangle[{253.543946,146.735120},{261.667440,154.858614}],Rectangle[{261.667440,0.512226},{269.790934,8.635720}],Rectangle[{261.667440,8.635720},{269.790934,16.759215}],Rectangle[{261.667440,16.759215},{269.790934,24.882709}],Rectangle[{261.667440,24.882709},{269.790934,33.006203}],Rectangle[{261.667440,33.006203},{269.790934,41.129697}],Rectangle[{261.667440,41.129697},{269.790934,49.253191}],Rectangle[{261.667440,49.253191},{269.790934,57.376685}],Rectangle[{261.667440,57.376685},{269.790934,65.500179}],Rectangle[{261.667440,65.500179},{269.790934,73.623673}],Rectangle[{261.667440,73.623673},{269.790934,81.747167}],Rectangle[{261.667440,81.747167},{269.790934,89.870661}],Rectangle[{261.667440,89.870661},{269.790934,97.994156}],Rectangle[{261.667440,97.994156},{269.790934,106.117650}],Rectangle[{261.667440,106.117650},{269.790934,114.241144}],Rectangle[{261.667440,114.241144},{269.790934,122.364638}],Rectangle[{269.790934,0.512226},{277.914428,8.635720}],Rectangle[{269.790934,8.635720},{277.914428,16.759215}],Rectangle[{269.790934,16.759215},{277.914428,24.882709}],Rectangle[{269.790934,24.882709},{277.914428,33.006203}],Rectangle[{269.790934,33.006203},{277.914428,41.129697}],Rectangle[{269.790934,41.129697},{277.914428,49.253191}],Rectangle[{269.790934,49.253191},{277.914428,57.376685}],Rectangle[{269.790934,57.376685},{277.914428,65.500179}],Rectangle[{269.790934,65.500179},{277.914428,73.623673}],Rectangle[{269.790934,73.623673},{277.914428,81.747167}],Rectangle[{269.790934,81.747167},{277.914428,89.870661}],Rectangle[{269.790934,89.870661},{277.914428,97.994156}],Rectangle[{269.790934,97.994156},{277.914428,106.117650}],Rectangle[{269.790934,106.117650},{277.914428,114.241144}],Rectangle[{269.790934,114.241144},{277.914428,122.364638}],Rectangle[{277.914428,33.006203},{286.037922,41.129697}],Rectangle[{277.914428,41.129697},{286.037922,49.253191}],Rectangle[{277.914428,49.253191},{286.037922,57.376685}],Rectangle[{277.914428,57.376685},{286.037922,65.500179}],Rectangle[{277.914428,65.500179},{286.037922,73.623673}],Rectangle[{277.914428,73.623673},{286.037922,81.747167}],Rectangle[{277.914428,81.747167},{286.037922,89.870661}],Rectangle[{277.914428,89.870661},{286.037922,97.994156}],Rectangle[{277.914428,97.994156},{286.037922,106.117650}],Rectangle[{277.914428,106.117650},{286.037922,114.241144}],Rectangle[{277.914428,114.241144},{286.037922,122.364638}],Rectangle[{286.037922,33.006203},{294.161416,41.129697}],Rectangle[{286.037922,41.129697},{294.161416,49.253191}],Rectangle[{286.037922,49.253191},{294.161416,57.376685}],Rectangle[{286.037922,57.376685},{294.161416,65.500179}],Rectangle[{286.037922,65.500179},{294.161416,73.623673}],Rectangle[{286.037922,73.623673},{294.161416,81.747167}],Rectangle[{286.037922,81.747167},{294.161416,89.870661}],Rectangle[{286.037922,89.870661},{294.161416,97.994156}],Rectangle[{286.037922,97.994156},{294.161416,106.117650}],Rectangle[{286.037922,106.117650},{294.161416,114.241144}],Rectangle[{286.037922,114.241144},{294.161416,122.364638}],Rectangle[{294.161416,33.006203},{302.284911,41.129697}],Rectangle[{294.161416,41.129697},{302.284911,49.253191}],Rectangle[{294.161416,49.253191},{302.284911,57.376685}],Rectangle[{294.161416,57.376685},{302.284911,65.500179}],Rectangle[{294.161416,65.500179},{302.284911,73.623673}],Rectangle[{294.161416,73.623673},{302.284911,81.747167}],Rectangle[{294.161416,81.747167},{302.284911,89.870661}],Rectangle[{294.161416,89.870661},{302.284911,97.994156}],Rectangle[{294.161416,97.994156},{302.284911,106.117650}],Rectangle[{294.161416,106.117650},{302.284911,114.241144}],Rectangle[{294.161416,114.241144},{302.284911,122.364638}],Rectangle[{302.284911,57.376685},{310.408405,65.500179}],Rectangle[{302.284911,65.500179},{310.408405,73.623673}],Rectangle[{302.284911,73.623673},{310.408405,81.747167}],Rectangle[{302.284911,81.747167},{310.408405,89.870661}],Rectangle[{302.284911,89.870661},{310.408405,97.994156}]},{RGBColor[1,0,0,0],Rectangle[{213.651003,76.938937},{221.774497,85.062431}]},
{RGBColor[1,0,0,0.0],Rectangle[{-49.180968,145.263189},{-17.181288,170.062869}],Rectangle[{-5.855128,145.263189},{33.492872,170.062869}],Rectangle[{-37.180968,177.263189},{-5.181288,202.062869}],Rectangle[{2.144872,187.263189},{41.492872,212.062869}],Rectangle[{-42.855128,114.263189},{-3.507128,139.062869}],Rectangle[{51.144872,130.263189},{90.492872,155.062869}],Rectangle[{4.144872,101.263189},{43.492872,126.062869}],Rectangle[{49.144872,161.263189},{88.492872,186.062869}]},{GrayLevel[0.3,0.6],Line[{{-33.181128,157.663029},{13.818872,157.663029}}],Line[{{-33.181128,157.663029},{-21.181128,189.663029}}],Line[{{-33.181128,157.663029},{21.818872,199.663029}}],Line[{{-33.181128,157.663029},{-23.181128,126.663029}}],Line[{{-33.181128,157.663029},{70.818872,142.663029}}],Line[{{-33.181128,157.663029},{23.818872,113.663029}}],Line[{{-33.181128,157.663029},{68.818872,173.663029}}],Line[{{-21.181128,189.663029},{13.818872,157.663029}}],Line[{{-21.181128,189.663029},{21.818872,199.663029}}],Line[{{-21.181128,189.663029},{-23.181128,126.663029}}],Line[{{-21.181128,189.663029},{70.818872,142.663029}}],Line[{{-21.181128,189.663029},{23.818872,113.663029}}],Line[{{-21.181128,189.663029},{68.818872,173.663029}}],Line[{{21.818872,199.663029},{13.818872,157.663029}}],Line[{{21.818872,199.663029},{-23.181128,126.663029}}],Line[{{21.818872,199.663029},{70.818872,142.663029}}],Line[{{21.818872,199.663029},{23.818872,113.663029}}],Line[{{21.818872,199.663029},{68.818872,173.663029}}],Line[{{-23.181128,126.663029},{13.818872,157.663029}}],Line[{{-23.181128,126.663029},{70.818872,142.663029}}],Line[{{-23.181128,126.663029},{23.818872,113.663029}}],Line[{{-23.181128,126.663029},{68.818872,173.663029}}],Line[{{70.818872,142.663029},{13.818872,157.663029}}],Line[{{70.818872,142.663029},{23.818872,113.663029}}],Line[{{70.818872,142.663029},{68.818872,173.663029}}],Line[{{23.818872,113.663029},{13.818872,157.663029}}],Line[{{23.818872,113.663029},{68.818872,173.663029}}],Line[{{68.818872,173.663029},{13.818872,157.663029}}]},{Black,PointSize[0.01],Point[{-33.181128,157.663029}],Point[{13.818872,157.663029}],Point[{-21.181128,189.663029}],Point[{21.818872,199.663029}],Point[{-23.181128,126.663029}],Point[{70.818872,142.663029}],Point[{23.818872,113.663029}],Point[{68.818872,173.663029}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{-53.242715,137.818912},{-45.119221,145.942406}],Rectangle[{-53.242715,145.942406},{-45.119221,154.065901}],Rectangle[{-53.242715,154.065901},{-45.119221,162.189395}],Rectangle[{-53.242715,162.189395},{-45.119221,170.312889}],Rectangle[{-45.119221,113.448430},{-36.995727,121.571924}],Rectangle[{-45.119221,121.571924},{-36.995727,129.695418}],Rectangle[{-45.119221,129.695418},{-36.995727,137.818912}],Rectangle[{-45.119221,137.818912},{-36.995727,145.942406}],Rectangle[{-45.119221,145.942406},{-36.995727,154.065901}],Rectangle[{-45.119221,154.065901},{-36.995727,162.189395}],Rectangle[{-45.119221,162.189395},{-36.995727,170.312889}],Rectangle[{-45.119221,170.312889},{-36.995727,178.436383}],Rectangle[{-45.119221,178.436383},{-36.995727,186.559877}],Rectangle[{-45.119221,186.559877},{-36.995727,194.683371}],Rectangle[{-45.119221,194.683371},{-36.995727,202.806865}],Rectangle[{-36.995727,113.448430},{-28.872233,121.571924}],Rectangle[{-36.995727,121.571924},{-28.872233,129.695418}],Rectangle[{-36.995727,129.695418},{-28.872233,137.818912}],Rectangle[{-36.995727,137.818912},{-28.872233,145.942406}],Rectangle[{-36.995727,145.942406},{-28.872233,154.065901}],Rectangle[{-36.995727,154.065901},{-28.872233,162.189395}],Rectangle[{-36.995727,162.189395},{-28.872233,170.312889}],Rectangle[{-36.995727,170.312889},{-28.872233,178.436383}],Rectangle[{-36.995727,178.436383},{-28.872233,186.559877}],Rectangle[{-36.995727,186.559877},{-28.872233,194.683371}],Rectangle[{-36.995727,194.683371},{-28.872233,202.806865}],Rectangle[{-28.872233,113.448430},{-20.748739,121.571924}],Rectangle[{-28.872233,121.571924},{-20.748739,129.695418}],Rectangle[{-28.872233,129.695418},{-20.748739,137.818912}],Rectangle[{-28.872233,137.818912},{-20.748739,145.942406}],Rectangle[{-28.872233,145.942406},{-20.748739,154.065901}],Rectangle[{-28.872233,154.065901},{-20.748739,162.189395}],Rectangle[{-28.872233,162.189395},{-20.748739,170.312889}],Rectangle[{-28.872233,170.312889},{-20.748739,178.436383}],Rectangle[{-28.872233,178.436383},{-20.748739,186.559877}],Rectangle[{-28.872233,186.559877},{-20.748739,194.683371}],Rectangle[{-28.872233,194.683371},{-20.748739,202.806865}],Rectangle[{-20.748739,113.448430},{-12.625244,121.571924}],Rectangle[{-20.748739,121.571924},{-12.625244,129.695418}],Rectangle[{-20.748739,129.695418},{-12.625244,137.818912}],Rectangle[{-20.748739,137.818912},{-12.625244,145.942406}],Rectangle[{-20.748739,145.942406},{-12.625244,154.065901}],Rectangle[{-20.748739,154.065901},{-12.625244,162.189395}],Rectangle[{-20.748739,162.189395},{-12.625244,170.312889}],Rectangle[{-20.748739,170.312889},{-12.625244,178.436383}],Rectangle[{-20.748739,178.436383},{-12.625244,186.559877}],Rectangle[{-20.748739,186.559877},{-12.625244,194.683371}],Rectangle[{-20.748739,194.683371},{-12.625244,202.806865}],Rectangle[{-12.625244,113.448430},{-4.501750,121.571924}],Rectangle[{-12.625244,121.571924},{-4.501750,129.695418}],Rectangle[{-12.625244,129.695418},{-4.501750,137.818912}],Rectangle[{-12.625244,137.818912},{-4.501750,145.942406}],Rectangle[{-12.625244,145.942406},{-4.501750,154.065901}],Rectangle[{-12.625244,154.065901},{-4.501750,162.189395}],Rectangle[{-12.625244,162.189395},{-4.501750,170.312889}],Rectangle[{-12.625244,170.312889},{-4.501750,178.436383}],Rectangle[{-12.625244,178.436383},{-4.501750,186.559877}],Rectangle[{-12.625244,186.559877},{-4.501750,194.683371}],Rectangle[{-12.625244,194.683371},{-4.501750,202.806865}],Rectangle[{-4.501750,113.448430},{3.621744,121.571924}],Rectangle[{-4.501750,121.571924},{3.621744,129.695418}],Rectangle[{-4.501750,129.695418},{3.621744,137.818912}],Rectangle[{-4.501750,137.818912},{3.621744,145.942406}],Rectangle[{-4.501750,145.942406},{3.621744,154.065901}],Rectangle[{-4.501750,154.065901},{3.621744,162.189395}],Rectangle[{-4.501750,162.189395},{3.621744,170.312889}],Rectangle[{-4.501750,170.312889},{3.621744,178.436383}],Rectangle[{-4.501750,178.436383},{3.621744,186.559877}],Rectangle[{-4.501750,186.559877},{3.621744,194.683371}],Rectangle[{-4.501750,194.683371},{3.621744,202.806865}],Rectangle[{-4.501750,202.806865},{3.621744,210.930359}],Rectangle[{-4.501750,210.930359},{3.621744,219.053853}],Rectangle[{3.621744,97.201442},{11.745238,105.324936}],Rectangle[{3.621744,105.324936},{11.745238,113.448430}],Rectangle[{3.621744,113.448430},{11.745238,121.571924}],Rectangle[{3.621744,121.571924},{11.745238,129.695418}],Rectangle[{3.621744,129.695418},{11.745238,137.818912}],Rectangle[{3.621744,137.818912},{11.745238,145.942406}],Rectangle[{3.621744,145.942406},{11.745238,154.065901}],Rectangle[{3.621744,154.065901},{11.745238,162.189395}],Rectangle[{3.621744,162.189395},{11.745238,170.312889}],Rectangle[{3.621744,170.312889},{11.745238,178.436383}],Rectangle[{3.621744,178.436383},{11.745238,186.559877}],Rectangle[{3.621744,186.559877},{11.745238,194.683371}],Rectangle[{3.621744,194.683371},{11.745238,202.806865}],Rectangle[{3.621744,202.806865},{11.745238,210.930359}],Rectangle[{3.621744,210.930359},{11.745238,219.053853}],Rectangle[{11.745238,97.201442},{19.868732,105.324936}],Rectangle[{11.745238,105.324936},{19.868732,113.448430}],Rectangle[{11.745238,113.448430},{19.868732,121.571924}],Rectangle[{11.745238,121.571924},{19.868732,129.695418}],Rectangle[{11.745238,129.695418},{19.868732,137.818912}],Rectangle[{11.745238,137.818912},{19.868732,145.942406}],Rectangle[{11.745238,145.942406},{19.868732,154.065901}],Rectangle[{11.745238,154.065901},{19.868732,162.189395}],Rectangle[{11.745238,162.189395},{19.868732,170.312889}],Rectangle[{11.745238,170.312889},{19.868732,178.436383}],Rectangle[{11.745238,178.436383},{19.868732,186.559877}],Rectangle[{11.745238,186.559877},{19.868732,194.683371}],Rectangle[{11.745238,194.683371},{19.868732,202.806865}],Rectangle[{11.745238,202.806865},{19.868732,210.930359}],Rectangle[{11.745238,210.930359},{19.868732,219.053853}],Rectangle[{19.868732,97.201442},{27.992226,105.324936}],Rectangle[{19.868732,105.324936},{27.992226,113.448430}],Rectangle[{19.868732,113.448430},{27.992226,121.571924}],Rectangle[{19.868732,121.571924},{27.992226,129.695418}],Rectangle[{19.868732,129.695418},{27.992226,137.818912}],Rectangle[{19.868732,137.818912},{27.992226,145.942406}],Rectangle[{19.868732,145.942406},{27.992226,154.065901}],Rectangle[{19.868732,154.065901},{27.992226,162.189395}],Rectangle[{19.868732,162.189395},{27.992226,170.312889}],Rectangle[{19.868732,170.312889},{27.992226,178.436383}],Rectangle[{19.868732,178.436383},{27.992226,186.559877}],Rectangle[{19.868732,186.559877},{27.992226,194.683371}],Rectangle[{19.868732,194.683371},{27.992226,202.806865}],Rectangle[{19.868732,202.806865},{27.992226,210.930359}],Rectangle[{19.868732,210.930359},{27.992226,219.053853}],Rectangle[{27.992226,97.201442},{36.115720,105.324936}],Rectangle[{27.992226,105.324936},{36.115720,113.448430}],Rectangle[{27.992226,113.448430},{36.115720,121.571924}],Rectangle[{27.992226,121.571924},{36.115720,129.695418}],Rectangle[{27.992226,129.695418},{36.115720,137.818912}],Rectangle[{27.992226,137.818912},{36.115720,145.942406}],Rectangle[{27.992226,145.942406},{36.115720,154.065901}],Rectangle[{27.992226,154.065901},{36.115720,162.189395}],Rectangle[{27.992226,162.189395},{36.115720,170.312889}],Rectangle[{27.992226,178.436383},{36.115720,186.559877}],Rectangle[{27.992226,186.559877},{36.115720,194.683371}],Rectangle[{27.992226,194.683371},{36.115720,202.806865}],Rectangle[{27.992226,202.806865},{36.115720,210.930359}],Rectangle[{27.992226,210.930359},{36.115720,219.053853}],Rectangle[{36.115720,97.201442},{44.239214,105.324936}],Rectangle[{36.115720,105.324936},{44.239214,113.448430}],Rectangle[{36.115720,113.448430},{44.239214,121.571924}],Rectangle[{36.115720,121.571924},{44.239214,129.695418}],Rectangle[{36.115720,129.695418},{44.239214,137.818912}],Rectangle[{36.115720,137.818912},{44.239214,145.942406}],Rectangle[{36.115720,145.942406},{44.239214,154.065901}],Rectangle[{36.115720,154.065901},{44.239214,162.189395}],Rectangle[{36.115720,162.189395},{44.239214,170.312889}],Rectangle[{36.115720,170.312889},{44.239214,178.436383}],Rectangle[{36.115720,178.436383},{44.239214,186.559877}],Rectangle[{36.115720,186.559877},{44.239214,194.683371}],Rectangle[{36.115720,194.683371},{44.239214,202.806865}],Rectangle[{36.115720,202.806865},{44.239214,210.930359}],Rectangle[{36.115720,210.930359},{44.239214,219.053853}],Rectangle[{44.239214,121.571924},{52.362708,129.695418}],Rectangle[{44.239214,129.695418},{52.362708,137.818912}],Rectangle[{44.239214,137.818912},{52.362708,145.942406}],Rectangle[{44.239214,145.942406},{52.362708,154.065901}],Rectangle[{44.239214,154.065901},{52.362708,162.189395}],Rectangle[{44.239214,162.189395},{52.362708,170.312889}],Rectangle[{44.239214,170.312889},{52.362708,178.436383}],Rectangle[{44.239214,178.436383},{52.362708,186.559877}],Rectangle[{52.362708,129.695418},{60.486202,137.818912}],Rectangle[{52.362708,137.818912},{60.486202,145.942406}],Rectangle[{52.362708,145.942406},{60.486202,154.065901}],Rectangle[{52.362708,154.065901},{60.486202,162.189395}],Rectangle[{52.362708,162.189395},{60.486202,170.312889}],Rectangle[{52.362708,170.312889},{60.486202,178.436383}],Rectangle[{52.362708,178.436383},{60.486202,186.559877}],Rectangle[{60.486202,129.695418},{68.609697,137.818912}],Rectangle[{60.486202,137.818912},{68.609697,145.942406}],Rectangle[{60.486202,145.942406},{68.609697,154.065901}],Rectangle[{60.486202,154.065901},{68.609697,162.189395}],Rectangle[{60.486202,162.189395},{68.609697,170.312889}],Rectangle[{60.486202,170.312889},{68.609697,178.436383}],Rectangle[{60.486202,178.436383},{68.609697,186.559877}],Rectangle[{68.609697,129.695418},{76.733191,137.818912}],Rectangle[{68.609697,137.818912},{76.733191,145.942406}],Rectangle[{68.609697,145.942406},{76.733191,154.065901}],Rectangle[{68.609697,154.065901},{76.733191,162.189395}],Rectangle[{68.609697,162.189395},{76.733191,170.312889}],Rectangle[{68.609697,170.312889},{76.733191,178.436383}],Rectangle[{68.609697,178.436383},{76.733191,186.559877}],Rectangle[{76.733191,129.695418},{84.856685,137.818912}],Rectangle[{76.733191,137.818912},{84.856685,145.942406}],Rectangle[{76.733191,145.942406},{84.856685,154.065901}],Rectangle[{76.733191,154.065901},{84.856685,162.189395}],Rectangle[{76.733191,162.189395},{84.856685,170.312889}],Rectangle[{76.733191,170.312889},{84.856685,178.436383}],Rectangle[{76.733191,178.436383},{84.856685,186.559877}],Rectangle[{84.856685,129.695418},{92.980179,137.818912}],Rectangle[{84.856685,137.818912},{92.980179,145.942406}],Rectangle[{84.856685,145.942406},{92.980179,154.065901}],Rectangle[{84.856685,154.065901},{92.980179,162.189395}],Rectangle[{84.856685,162.189395},{92.980179,170.312889}],Rectangle[{84.856685,170.312889},{92.980179,178.436383}],Rectangle[{84.856685,178.436383},{92.980179,186.559877}]},{RGBColor[1,0,0,0],Rectangle[{16.537670,158.342555},{24.661164,166.466049}]},
{RGBColor[1,0,0,0.0],Rectangle[{15.936713,-54.760518},{47.936393,-29.960838}],Rectangle[{55.936713,-27.760518},{87.936393,-2.960838}],Rectangle[{46.936713,4.239482},{78.936393,29.039162}],Rectangle[{57.936713,35.239482},{89.936393,60.039162}],Rectangle[{6.936713,-1.760518},{38.936393,23.039162}],Rectangle[{95.936713,-0.760518},{127.936393,24.039162}]},{GrayLevel[0.3,0.6],Line[{{31.936553,-42.360678},{71.936553,-15.360678}}],Line[{{31.936553,-42.360678},{62.936553,16.639322}}],Line[{{31.936553,-42.360678},{73.936553,47.639322}}],Line[{{31.936553,-42.360678},{22.936553,10.639322}}],Line[{{31.936553,-42.360678},{111.936553,11.639322}}],Line[{{71.936553,-15.360678},{73.936553,47.639322}}],Line[{{62.936553,16.639322},{71.936553,-15.360678}}],Line[{{62.936553,16.639322},{73.936553,47.639322}}],Line[{{62.936553,16.639322},{111.936553,11.639322}}],Line[{{22.936553,10.639322},{71.936553,-15.360678}}],Line[{{22.936553,10.639322},{62.936553,16.639322}}],Line[{{22.936553,10.639322},{73.936553,47.639322}}],Line[{{22.936553,10.639322},{111.936553,11.639322}}],Line[{{111.936553,11.639322},{71.936553,-15.360678}}],Line[{{111.936553,11.639322},{73.936553,47.639322}}]},{Black,PointSize[0.01],Point[{31.936553,-42.360678}],Point[{71.936553,-15.360678}],Point[{62.936553,16.639322}],Point[{73.936553,47.639322}],Point[{22.936553,10.639322}],Point[{111.936553,11.639322}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{2.874966,-1.957806},{10.998460,6.165688}],Rectangle[{2.874966,6.165688},{10.998460,14.289182}],Rectangle[{2.874966,14.289182},{10.998460,22.412676}],Rectangle[{2.874966,22.412676},{10.998460,30.536171}],Rectangle[{10.998460,-58.822265},{19.121954,-50.698770}],Rectangle[{10.998460,-50.698770},{19.121954,-42.575276}],Rectangle[{10.998460,-42.575276},{19.121954,-34.451782}],Rectangle[{10.998460,-34.451782},{19.121954,-26.328288}],Rectangle[{10.998460,-1.957806},{19.121954,6.165688}],Rectangle[{10.998460,6.165688},{19.121954,14.289182}],Rectangle[{10.998460,14.289182},{19.121954,22.412676}],Rectangle[{10.998460,22.412676},{19.121954,30.536171}],Rectangle[{19.121954,-58.822265},{27.245448,-50.698770}],Rectangle[{19.121954,-50.698770},{27.245448,-42.575276}],Rectangle[{19.121954,-42.575276},{27.245448,-34.451782}],Rectangle[{19.121954,-34.451782},{27.245448,-26.328288}],Rectangle[{19.121954,-10.081300},{27.245448,-1.957806}],Rectangle[{19.121954,-1.957806},{27.245448,6.165688}],Rectangle[{19.121954,6.165688},{27.245448,14.289182}],Rectangle[{19.121954,14.289182},{27.245448,22.412676}],Rectangle[{19.121954,22.412676},{27.245448,30.536171}],Rectangle[{27.245448,-58.822265},{35.368943,-50.698770}],Rectangle[{27.245448,-50.698770},{35.368943,-42.575276}],Rectangle[{27.245448,-42.575276},{35.368943,-34.451782}],Rectangle[{27.245448,-34.451782},{35.368943,-26.328288}],Rectangle[{27.245448,-26.328288},{35.368943,-18.204794}],Rectangle[{27.245448,-18.204794},{35.368943,-10.081300}],Rectangle[{27.245448,-1.957806},{35.368943,6.165688}],Rectangle[{27.245448,6.165688},{35.368943,14.289182}],Rectangle[{27.245448,14.289182},{35.368943,22.412676}],Rectangle[{27.245448,22.412676},{35.368943,30.536171}],Rectangle[{35.368943,-58.822265},{43.492437,-50.698770}],Rectangle[{35.368943,-50.698770},{43.492437,-42.575276}],Rectangle[{35.368943,-42.575276},{43.492437,-34.451782}],Rectangle[{35.368943,-34.451782},{43.492437,-26.328288}],Rectangle[{35.368943,-26.328288},{43.492437,-18.204794}],Rectangle[{35.368943,-18.204794},{43.492437,-10.081300}],Rectangle[{35.368943,-1.957806},{43.492437,6.165688}],Rectangle[{35.368943,6.165688},{43.492437,14.289182}],Rectangle[{35.368943,14.289182},{43.492437,22.412676}],Rectangle[{35.368943,22.412676},{43.492437,30.536171}],Rectangle[{43.492437,-58.822265},{51.615931,-50.698770}],Rectangle[{43.492437,-50.698770},{51.615931,-42.575276}],Rectangle[{43.492437,-42.575276},{51.615931,-34.451782}],Rectangle[{43.492437,-34.451782},{51.615931,-26.328288}],Rectangle[{43.492437,-18.204794},{51.615931,-10.081300}],Rectangle[{43.492437,-10.081300},{51.615931,-1.957806}],Rectangle[{43.492437,-1.957806},{51.615931,6.165688}],Rectangle[{43.492437,6.165688},{51.615931,14.289182}],Rectangle[{43.492437,14.289182},{51.615931,22.412676}],Rectangle[{43.492437,22.412676},{51.615931,30.536171}],Rectangle[{51.615931,-34.451782},{59.739425,-26.328288}],Rectangle[{51.615931,-26.328288},{59.739425,-18.204794}],Rectangle[{51.615931,-18.204794},{59.739425,-10.081300}],Rectangle[{51.615931,-10.081300},{59.739425,-1.957806}],Rectangle[{51.615931,-1.957806},{59.739425,6.165688}],Rectangle[{51.615931,6.165688},{59.739425,14.289182}],Rectangle[{51.615931,14.289182},{59.739425,22.412676}],Rectangle[{51.615931,22.412676},{59.739425,30.536171}],Rectangle[{51.615931,30.536171},{59.739425,38.659665}],Rectangle[{51.615931,38.659665},{59.739425,46.783159}],Rectangle[{51.615931,46.783159},{59.739425,54.906653}],Rectangle[{51.615931,54.906653},{59.739425,63.030147}],Rectangle[{59.739425,-34.451782},{67.862919,-26.328288}],Rectangle[{59.739425,-26.328288},{67.862919,-18.204794}],Rectangle[{59.739425,-18.204794},{67.862919,-10.081300}],Rectangle[{59.739425,-10.081300},{67.862919,-1.957806}],Rectangle[{59.739425,-1.957806},{67.862919,6.165688}],Rectangle[{59.739425,6.165688},{67.862919,14.289182}],Rectangle[{59.739425,14.289182},{67.862919,22.412676}],Rectangle[{59.739425,22.412676},{67.862919,30.536171}],Rectangle[{59.739425,30.536171},{67.862919,38.659665}],Rectangle[{59.739425,38.659665},{67.862919,46.783159}],Rectangle[{59.739425,46.783159},{67.862919,54.906653}],Rectangle[{59.739425,54.906653},{67.862919,63.030147}],Rectangle[{67.862919,-34.451782},{75.986413,-26.328288}],Rectangle[{67.862919,-26.328288},{75.986413,-18.204794}],Rectangle[{67.862919,-18.204794},{75.986413,-10.081300}],Rectangle[{67.862919,-10.081300},{75.986413,-1.957806}],Rectangle[{67.862919,-1.957806},{75.986413,6.165688}],Rectangle[{67.862919,6.165688},{75.986413,14.289182}],Rectangle[{67.862919,14.289182},{75.986413,22.412676}],Rectangle[{67.862919,22.412676},{75.986413,30.536171}],Rectangle[{67.862919,30.536171},{75.986413,38.659665}],Rectangle[{67.862919,38.659665},{75.986413,46.783159}],Rectangle[{67.862919,46.783159},{75.986413,54.906653}],Rectangle[{67.862919,54.906653},{75.986413,63.030147}],Rectangle[{75.986413,-34.451782},{84.109907,-26.328288}],Rectangle[{75.986413,-26.328288},{84.109907,-18.204794}],Rectangle[{75.986413,-18.204794},{84.109907,-10.081300}],Rectangle[{75.986413,-10.081300},{84.109907,-1.957806}],Rectangle[{75.986413,-1.957806},{84.109907,6.165688}],Rectangle[{75.986413,6.165688},{84.109907,14.289182}],Rectangle[{75.986413,14.289182},{84.109907,22.412676}],Rectangle[{75.986413,22.412676},{84.109907,30.536171}],Rectangle[{75.986413,30.536171},{84.109907,38.659665}],Rectangle[{75.986413,38.659665},{84.109907,46.783159}],Rectangle[{75.986413,46.783159},{84.109907,54.906653}],Rectangle[{75.986413,54.906653},{84.109907,63.030147}],Rectangle[{84.109907,-34.451782},{92.233401,-26.328288}],Rectangle[{84.109907,-26.328288},{92.233401,-18.204794}],Rectangle[{84.109907,-18.204794},{92.233401,-10.081300}],Rectangle[{84.109907,-10.081300},{92.233401,-1.957806}],Rectangle[{84.109907,-1.957806},{92.233401,6.165688}],Rectangle[{84.109907,6.165688},{92.233401,14.289182}],Rectangle[{84.109907,30.536171},{92.233401,38.659665}],Rectangle[{84.109907,38.659665},{92.233401,46.783159}],Rectangle[{84.109907,46.783159},{92.233401,54.906653}],Rectangle[{84.109907,54.906653},{92.233401,63.030147}],Rectangle[{92.233401,-1.957806},{100.356895,6.165688}],Rectangle[{92.233401,6.165688},{100.356895,14.289182}],Rectangle[{92.233401,14.289182},{100.356895,22.412676}],Rectangle[{92.233401,22.412676},{100.356895,30.536171}],Rectangle[{100.356895,-1.957806},{108.480389,6.165688}],Rectangle[{100.356895,6.165688},{108.480389,14.289182}],Rectangle[{100.356895,14.289182},{108.480389,22.412676}],Rectangle[{100.356895,22.412676},{108.480389,30.536171}],Rectangle[{108.480389,-1.957806},{116.603884,6.165688}],Rectangle[{108.480389,6.165688},{116.603884,14.289182}],Rectangle[{108.480389,14.289182},{116.603884,22.412676}],Rectangle[{108.480389,22.412676},{116.603884,30.536171}],Rectangle[{116.603884,-1.957806},{124.727378,6.165688}],Rectangle[{116.603884,6.165688},{124.727378,14.289182}],Rectangle[{116.603884,14.289182},{124.727378,22.412676}],Rectangle[{116.603884,22.412676},{124.727378,30.536171}],Rectangle[{124.727378,-1.957806},{132.850872,6.165688}],Rectangle[{124.727378,6.165688},{132.850872,14.289182}],Rectangle[{124.727378,14.289182},{132.850872,22.412676}],Rectangle[{124.727378,22.412676},{132.850872,30.536171}]},{RGBColor[1,0,0,0],Rectangle[{61.471177,3.804207},{69.594672,11.927701}]},
{RGBColor[1,0,0,0.0],Rectangle[{139.023744,223.141302},{171.023424,247.940982}],Rectangle[{174.349584,192.141302},{213.697584,216.940982}],Rectangle[{178.349584,237.141302},{217.697584,261.940982}],Rectangle[{134.023744,188.141302},{166.023424,212.940982}],Rectangle[{223.349584,172.141302},{262.697584,196.940982}],Rectangle[{225.349584,223.141302},{264.697584,247.940982}]},{GrayLevel[0.3,0.6],Line[{{155.023584,235.541142},{194.023584,204.541142}}],Line[{{155.023584,235.541142},{198.023584,249.541142}}],Line[{{155.023584,235.541142},{150.023584,200.541142}}],Line[{{155.023584,235.541142},{243.023584,184.541142}}],Line[{{155.023584,235.541142},{245.023584,235.541142}}],Line[{{194.023584,204.541142},{198.023584,249.541142}}],Line[{{194.023584,204.541142},{245.023584,235.541142}}],Line[{{198.023584,249.541142},{245.023584,235.541142}}],Line[{{150.023584,200.541142},{194.023584,204.541142}}],Line[{{150.023584,200.541142},{198.023584,249.541142}}],Line[{{150.023584,200.541142},{243.023584,184.541142}}],Line[{{150.023584,200.541142},{245.023584,235.541142}}],Line[{{243.023584,184.541142},{194.023584,204.541142}}],Line[{{243.023584,184.541142},{198.023584,249.541142}}],Line[{{243.023584,184.541142},{245.023584,235.541142}}]},{Black,PointSize[0.01],Point[{155.023584,235.541142}],Point[{194.023584,204.541142}],Point[{198.023584,249.541142}],Point[{150.023584,200.541142}],Point[{243.023584,184.541142}],Point[{245.023584,235.541142}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{129.961997,184.326543},{138.085491,192.450037}],Rectangle[{129.961997,192.450037},{138.085491,200.573531}],Rectangle[{129.961997,200.573531},{138.085491,208.697025}],Rectangle[{129.961997,208.697025},{138.085491,216.820519}],Rectangle[{138.085491,184.326543},{146.208985,192.450037}],Rectangle[{138.085491,192.450037},{146.208985,200.573531}],Rectangle[{138.085491,200.573531},{146.208985,208.697025}],Rectangle[{138.085491,208.697025},{146.208985,216.820519}],Rectangle[{138.085491,216.820519},{146.208985,224.944013}],Rectangle[{138.085491,224.944013},{146.208985,233.067508}],Rectangle[{138.085491,233.067508},{146.208985,241.191002}],Rectangle[{138.085491,241.191002},{146.208985,249.314496}],Rectangle[{146.208985,184.326543},{154.332479,192.450037}],Rectangle[{146.208985,192.450037},{154.332479,200.573531}],Rectangle[{146.208985,200.573531},{154.332479,208.697025}],Rectangle[{146.208985,208.697025},{154.332479,216.820519}],Rectangle[{146.208985,216.820519},{154.332479,224.944013}],Rectangle[{146.208985,224.944013},{154.332479,233.067508}],Rectangle[{146.208985,233.067508},{154.332479,241.191002}],Rectangle[{146.208985,241.191002},{154.332479,249.314496}],Rectangle[{154.332479,184.326543},{162.455973,192.450037}],Rectangle[{154.332479,192.450037},{162.455973,200.573531}],Rectangle[{154.332479,200.573531},{162.455973,208.697025}],Rectangle[{154.332479,208.697025},{162.455973,216.820519}],Rectangle[{154.332479,216.820519},{162.455973,224.944013}],Rectangle[{154.332479,224.944013},{162.455973,233.067508}],Rectangle[{154.332479,233.067508},{162.455973,241.191002}],Rectangle[{154.332479,241.191002},{162.455973,249.314496}],Rectangle[{162.455973,184.326543},{170.579467,192.450037}],Rectangle[{162.455973,192.450037},{170.579467,200.573531}],Rectangle[{162.455973,200.573531},{170.579467,208.697025}],Rectangle[{162.455973,208.697025},{170.579467,216.820519}],Rectangle[{162.455973,216.820519},{170.579467,224.944013}],Rectangle[{162.455973,224.944013},{170.579467,233.067508}],Rectangle[{162.455973,233.067508},{170.579467,241.191002}],Rectangle[{162.455973,241.191002},{170.579467,249.314496}],Rectangle[{170.579467,184.326543},{178.702961,192.450037}],Rectangle[{170.579467,192.450037},{178.702961,200.573531}],Rectangle[{170.579467,200.573531},{178.702961,208.697025}],Rectangle[{170.579467,208.697025},{178.702961,216.820519}],Rectangle[{170.579467,216.820519},{178.702961,224.944013}],Rectangle[{170.579467,224.944013},{178.702961,233.067508}],Rectangle[{170.579467,233.067508},{178.702961,241.191002}],Rectangle[{170.579467,241.191002},{178.702961,249.314496}],Rectangle[{170.579467,249.314496},{178.702961,257.437990}],Rectangle[{170.579467,257.437990},{178.702961,265.561484}],Rectangle[{178.702961,184.326543},{186.826456,192.450037}],Rectangle[{178.702961,192.450037},{186.826456,200.573531}],Rectangle[{178.702961,200.573531},{186.826456,208.697025}],Rectangle[{178.702961,208.697025},{186.826456,216.820519}],Rectangle[{178.702961,216.820519},{186.826456,224.944013}],Rectangle[{178.702961,224.944013},{186.826456,233.067508}],Rectangle[{178.702961,233.067508},{186.826456,241.191002}],Rectangle[{178.702961,241.191002},{186.826456,249.314496}],Rectangle[{178.702961,249.314496},{186.826456,257.437990}],Rectangle[{178.702961,257.437990},{186.826456,265.561484}],Rectangle[{186.826456,184.326543},{194.949950,192.450037}],Rectangle[{186.826456,192.450037},{194.949950,200.573531}],Rectangle[{186.826456,200.573531},{194.949950,208.697025}],Rectangle[{186.826456,208.697025},{194.949950,216.820519}],Rectangle[{186.826456,216.820519},{194.949950,224.944013}],Rectangle[{186.826456,233.067508},{194.949950,241.191002}],Rectangle[{186.826456,241.191002},{194.949950,249.314496}],Rectangle[{186.826456,249.314496},{194.949950,257.437990}],Rectangle[{186.826456,257.437990},{194.949950,265.561484}],Rectangle[{194.949950,184.326543},{203.073444,192.450037}],Rectangle[{194.949950,192.450037},{203.073444,200.573531}],Rectangle[{194.949950,200.573531},{203.073444,208.697025}],Rectangle[{194.949950,208.697025},{203.073444,216.820519}],Rectangle[{194.949950,216.820519},{203.073444,224.944013}],Rectangle[{194.949950,224.944013},{203.073444,233.067508}],Rectangle[{194.949950,233.067508},{203.073444,241.191002}],Rectangle[{194.949950,241.191002},{203.073444,249.314496}],Rectangle[{194.949950,249.314496},{203.073444,257.437990}],Rectangle[{194.949950,257.437990},{203.073444,265.561484}],Rectangle[{203.073444,184.326543},{211.196938,192.450037}],Rectangle[{203.073444,192.450037},{211.196938,200.573531}],Rectangle[{203.073444,200.573531},{211.196938,208.697025}],Rectangle[{203.073444,208.697025},{211.196938,216.820519}],Rectangle[{203.073444,216.820519},{211.196938,224.944013}],Rectangle[{203.073444,224.944013},{211.196938,233.067508}],Rectangle[{203.073444,233.067508},{211.196938,241.191002}],Rectangle[{203.073444,241.191002},{211.196938,249.314496}],Rectangle[{203.073444,249.314496},{211.196938,257.437990}],Rectangle[{203.073444,257.437990},{211.196938,265.561484}],Rectangle[{211.196938,184.326543},{219.320432,192.450037}],Rectangle[{211.196938,192.450037},{219.320432,200.573531}],Rectangle[{211.196938,200.573531},{219.320432,208.697025}],Rectangle[{211.196938,208.697025},{219.320432,216.820519}],Rectangle[{211.196938,216.820519},{219.320432,224.944013}],Rectangle[{211.196938,224.944013},{219.320432,233.067508}],Rectangle[{211.196938,233.067508},{219.320432,241.191002}],Rectangle[{211.196938,241.191002},{219.320432,249.314496}],Rectangle[{211.196938,249.314496},{219.320432,257.437990}],Rectangle[{211.196938,257.437990},{219.320432,265.561484}],Rectangle[{219.320432,168.079555},{227.443926,176.203049}],Rectangle[{219.320432,176.203049},{227.443926,184.326543}],Rectangle[{219.320432,184.326543},{227.443926,192.450037}],Rectangle[{219.320432,192.450037},{227.443926,200.573531}],Rectangle[{219.320432,200.573531},{227.443926,208.697025}],Rectangle[{219.320432,208.697025},{227.443926,216.820519}],Rectangle[{219.320432,216.820519},{227.443926,224.944013}],Rectangle[{219.320432,224.944013},{227.443926,233.067508}],Rectangle[{219.320432,233.067508},{227.443926,241.191002}],Rectangle[{219.320432,241.191002},{227.443926,249.314496}],Rectangle[{227.443926,168.079555},{235.567420,176.203049}],Rectangle[{227.443926,176.203049},{235.567420,184.326543}],Rectangle[{227.443926,184.326543},{235.567420,192.450037}],Rectangle[{227.443926,192.450037},{235.567420,200.573531}],Rectangle[{227.443926,200.573531},{235.567420,208.697025}],Rectangle[{227.443926,216.820519},{235.567420,224.944013}],Rectangle[{227.443926,224.944013},{235.567420,233.067508}],Rectangle[{227.443926,233.067508},{235.567420,241.191002}],Rectangle[{227.443926,241.191002},{235.567420,249.314496}],Rectangle[{235.567420,168.079555},{243.690914,176.203049}],Rectangle[{235.567420,176.203049},{243.690914,184.326543}],Rectangle[{235.567420,184.326543},{243.690914,192.450037}],Rectangle[{235.567420,192.450037},{243.690914,200.573531}],Rectangle[{235.567420,200.573531},{243.690914,208.697025}],Rectangle[{235.567420,216.820519},{243.690914,224.944013}],Rectangle[{235.567420,224.944013},{243.690914,233.067508}],Rectangle[{235.567420,233.067508},{243.690914,241.191002}],Rectangle[{235.567420,241.191002},{243.690914,249.314496}],Rectangle[{243.690914,168.079555},{251.814408,176.203049}],Rectangle[{243.690914,176.203049},{251.814408,184.326543}],Rectangle[{243.690914,184.326543},{251.814408,192.450037}],Rectangle[{243.690914,192.450037},{251.814408,200.573531}],Rectangle[{243.690914,208.697025},{251.814408,216.820519}],Rectangle[{243.690914,216.820519},{251.814408,224.944013}],Rectangle[{243.690914,224.944013},{251.814408,233.067508}],Rectangle[{243.690914,233.067508},{251.814408,241.191002}],Rectangle[{243.690914,241.191002},{251.814408,249.314496}],Rectangle[{251.814408,168.079555},{259.937902,176.203049}],Rectangle[{251.814408,176.203049},{259.937902,184.326543}],Rectangle[{251.814408,184.326543},{259.937902,192.450037}],Rectangle[{251.814408,192.450037},{259.937902,200.573531}],Rectangle[{251.814408,216.820519},{259.937902,224.944013}],Rectangle[{251.814408,224.944013},{259.937902,233.067508}],Rectangle[{251.814408,233.067508},{259.937902,241.191002}],Rectangle[{251.814408,241.191002},{259.937902,249.314496}],Rectangle[{259.937902,168.079555},{268.061397,176.203049}],Rectangle[{259.937902,176.203049},{268.061397,184.326543}],Rectangle[{259.937902,184.326543},{268.061397,192.450037}],Rectangle[{259.937902,192.450037},{268.061397,200.573531}],Rectangle[{259.937902,216.820519},{268.061397,224.944013}],Rectangle[{259.937902,224.944013},{268.061397,233.067508}],Rectangle[{259.937902,233.067508},{268.061397,241.191002}],Rectangle[{259.937902,241.191002},{268.061397,249.314496}]},{RGBColor[1,0,0,0],Rectangle[{201.646343,216.655854},{209.769838,224.779348}]},
{RGBColor[1,0,0,0.0],Rectangle[{-102.955340,25.885510},{-70.955660,50.685190}],Rectangle[{-117.629500,-4.114490},{-78.281500,20.685190}],Rectangle[{-56.629500,62.885510},{-17.281500,87.685190}],Rectangle[{-128.629500,57.885510},{-89.281500,82.685190}],Rectangle[{-45.629500,0.885510},{-6.281500,25.685190}],Rectangle[{-62.955340,31.885510},{-30.955660,56.685190}]},{GrayLevel[0.3,0.6],Line[{{-86.955500,38.285350},{-97.955500,8.285350}}],Line[{{-86.955500,38.285350},{-36.955500,75.285350}}],Line[{{-86.955500,38.285350},{-108.955500,70.285350}}],Line[{{-86.955500,38.285350},{-25.955500,13.285350}}],Line[{{-86.955500,38.285350},{-46.955500,44.285350}}],Line[{{-97.955500,8.285350},{-36.955500,75.285350}}],Line[{{-97.955500,8.285350},{-108.955500,70.285350}}],Line[{{-97.955500,8.285350},{-25.955500,13.285350}}],Line[{{-36.955500,75.285350},{-108.955500,70.285350}}],Line[{{-36.955500,75.285350},{-25.955500,13.285350}}],Line[{{-108.955500,70.285350},{-25.955500,13.285350}}],Line[{{-46.955500,44.285350},{-97.955500,8.285350}}],Line[{{-46.955500,44.285350},{-36.955500,75.285350}}],Line[{{-46.955500,44.285350},{-108.955500,70.285350}}],Line[{{-46.955500,44.285350},{-25.955500,13.285350}}]},{Black,PointSize[0.01],Point[{-86.955500,38.285350}],Point[{-97.955500,8.285350}],Point[{-36.955500,75.285350}],Point[{-108.955500,70.285350}],Point[{-25.955500,13.285350}],Point[{-46.955500,44.285350}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{-132.691248,56.811716},{-124.567753,64.935210}],Rectangle[{-132.691248,64.935210},{-124.567753,73.058704}],Rectangle[{-132.691248,73.058704},{-124.567753,81.182198}],Rectangle[{-132.691248,81.182198},{-124.567753,89.305692}],Rectangle[{-124.567753,-8.176237},{-116.444259,-0.052743}],Rectangle[{-124.567753,-0.052743},{-116.444259,8.070751}],Rectangle[{-124.567753,8.070751},{-116.444259,16.194245}],Rectangle[{-124.567753,16.194245},{-116.444259,24.317739}],Rectangle[{-124.567753,56.811716},{-116.444259,64.935210}],Rectangle[{-124.567753,64.935210},{-116.444259,73.058704}],Rectangle[{-124.567753,73.058704},{-116.444259,81.182198}],Rectangle[{-124.567753,81.182198},{-116.444259,89.305692}],Rectangle[{-116.444259,-8.176237},{-108.320765,-0.052743}],Rectangle[{-116.444259,-0.052743},{-108.320765,8.070751}],Rectangle[{-116.444259,8.070751},{-108.320765,16.194245}],Rectangle[{-116.444259,16.194245},{-108.320765,24.317739}],Rectangle[{-116.444259,56.811716},{-108.320765,64.935210}],Rectangle[{-116.444259,64.935210},{-108.320765,73.058704}],Rectangle[{-116.444259,73.058704},{-108.320765,81.182198}],Rectangle[{-116.444259,81.182198},{-108.320765,89.305692}],Rectangle[{-108.320765,-8.176237},{-100.197271,-0.052743}],Rectangle[{-108.320765,-0.052743},{-100.197271,8.070751}],Rectangle[{-108.320765,8.070751},{-100.197271,16.194245}],Rectangle[{-108.320765,16.194245},{-100.197271,24.317739}],Rectangle[{-108.320765,24.317739},{-100.197271,32.441233}],Rectangle[{-108.320765,32.441233},{-100.197271,40.564727}],Rectangle[{-108.320765,40.564727},{-100.197271,48.688222}],Rectangle[{-108.320765,48.688222},{-100.197271,56.811716}],Rectangle[{-108.320765,56.811716},{-100.197271,64.935210}],Rectangle[{-108.320765,64.935210},{-100.197271,73.058704}],Rectangle[{-108.320765,73.058704},{-100.197271,81.182198}],Rectangle[{-108.320765,81.182198},{-100.197271,89.305692}],Rectangle[{-100.197271,-8.176237},{-92.073777,-0.052743}],Rectangle[{-100.197271,-0.052743},{-92.073777,8.070751}],Rectangle[{-100.197271,8.070751},{-92.073777,16.194245}],Rectangle[{-100.197271,16.194245},{-92.073777,24.317739}],Rectangle[{-100.197271,24.317739},{-92.073777,32.441233}],Rectangle[{-100.197271,32.441233},{-92.073777,40.564727}],Rectangle[{-100.197271,40.564727},{-92.073777,48.688222}],Rectangle[{-100.197271,48.688222},{-92.073777,56.811716}],Rectangle[{-100.197271,56.811716},{-92.073777,64.935210}],Rectangle[{-100.197271,64.935210},{-92.073777,73.058704}],Rectangle[{-100.197271,73.058704},{-92.073777,81.182198}],Rectangle[{-100.197271,81.182198},{-92.073777,89.305692}],Rectangle[{-92.073777,-8.176237},{-83.950283,-0.052743}],Rectangle[{-92.073777,-0.052743},{-83.950283,8.070751}],Rectangle[{-92.073777,8.070751},{-83.950283,16.194245}],Rectangle[{-92.073777,16.194245},{-83.950283,24.317739}],Rectangle[{-92.073777,24.317739},{-83.950283,32.441233}],Rectangle[{-92.073777,32.441233},{-83.950283,40.564727}],Rectangle[{-92.073777,40.564727},{-83.950283,48.688222}],Rectangle[{-92.073777,48.688222},{-83.950283,56.811716}],Rectangle[{-92.073777,56.811716},{-83.950283,64.935210}],Rectangle[{-92.073777,64.935210},{-83.950283,73.058704}],Rectangle[{-92.073777,73.058704},{-83.950283,81.182198}],Rectangle[{-92.073777,81.182198},{-83.950283,89.305692}],Rectangle[{-83.950283,-8.176237},{-75.826789,-0.052743}],Rectangle[{-83.950283,-0.052743},{-75.826789,8.070751}],Rectangle[{-83.950283,8.070751},{-75.826789,16.194245}],Rectangle[{-83.950283,16.194245},{-75.826789,24.317739}],Rectangle[{-83.950283,24.317739},{-75.826789,32.441233}],Rectangle[{-83.950283,32.441233},{-75.826789,40.564727}],Rectangle[{-83.950283,40.564727},{-75.826789,48.688222}],Rectangle[{-83.950283,48.688222},{-75.826789,56.811716}],Rectangle[{-83.950283,56.811716},{-75.826789,64.935210}],Rectangle[{-83.950283,64.935210},{-75.826789,73.058704}],Rectangle[{-75.826789,8.070751},{-67.703295,16.194245}],Rectangle[{-75.826789,24.317739},{-67.703295,32.441233}],Rectangle[{-75.826789,32.441233},{-67.703295,40.564727}],Rectangle[{-75.826789,40.564727},{-67.703295,48.688222}],Rectangle[{-75.826789,48.688222},{-67.703295,56.811716}],Rectangle[{-75.826789,64.935210},{-67.703295,73.058704}],Rectangle[{-67.703295,8.070751},{-59.579801,16.194245}],Rectangle[{-67.703295,24.317739},{-59.579801,32.441233}],Rectangle[{-67.703295,32.441233},{-59.579801,40.564727}],Rectangle[{-67.703295,40.564727},{-59.579801,48.688222}],Rectangle[{-67.703295,48.688222},{-59.579801,56.811716}],Rectangle[{-67.703295,73.058704},{-59.579801,81.182198}],Rectangle[{-59.579801,8.070751},{-51.456307,16.194245}],Rectangle[{-59.579801,24.317739},{-51.456307,32.441233}],Rectangle[{-59.579801,32.441233},{-51.456307,40.564727}],Rectangle[{-59.579801,40.564727},{-51.456307,48.688222}],Rectangle[{-59.579801,48.688222},{-51.456307,56.811716}],Rectangle[{-59.579801,56.811716},{-51.456307,64.935210}],Rectangle[{-59.579801,64.935210},{-51.456307,73.058704}],Rectangle[{-59.579801,73.058704},{-51.456307,81.182198}],Rectangle[{-59.579801,81.182198},{-51.456307,89.305692}],Rectangle[{-51.456307,-0.052743},{-43.332812,8.070751}],Rectangle[{-51.456307,8.070751},{-43.332812,16.194245}],Rectangle[{-51.456307,16.194245},{-43.332812,24.317739}],Rectangle[{-51.456307,24.317739},{-43.332812,32.441233}],Rectangle[{-51.456307,32.441233},{-43.332812,40.564727}],Rectangle[{-51.456307,40.564727},{-43.332812,48.688222}],Rectangle[{-51.456307,48.688222},{-43.332812,56.811716}],Rectangle[{-51.456307,56.811716},{-43.332812,64.935210}],Rectangle[{-51.456307,64.935210},{-43.332812,73.058704}],Rectangle[{-51.456307,73.058704},{-43.332812,81.182198}],Rectangle[{-51.456307,81.182198},{-43.332812,89.305692}],Rectangle[{-43.332812,-0.052743},{-35.209318,8.070751}],Rectangle[{-43.332812,8.070751},{-35.209318,16.194245}],Rectangle[{-43.332812,16.194245},{-35.209318,24.317739}],Rectangle[{-43.332812,24.317739},{-35.209318,32.441233}],Rectangle[{-43.332812,32.441233},{-35.209318,40.564727}],Rectangle[{-43.332812,40.564727},{-35.209318,48.688222}],Rectangle[{-43.332812,48.688222},{-35.209318,56.811716}],Rectangle[{-43.332812,56.811716},{-35.209318,64.935210}],Rectangle[{-43.332812,64.935210},{-35.209318,73.058704}],Rectangle[{-43.332812,73.058704},{-35.209318,81.182198}],Rectangle[{-43.332812,81.182198},{-35.209318,89.305692}],Rectangle[{-35.209318,-0.052743},{-27.085824,8.070751}],Rectangle[{-35.209318,8.070751},{-27.085824,16.194245}],Rectangle[{-35.209318,16.194245},{-27.085824,24.317739}],Rectangle[{-35.209318,24.317739},{-27.085824,32.441233}],Rectangle[{-35.209318,32.441233},{-27.085824,40.564727}],Rectangle[{-35.209318,40.564727},{-27.085824,48.688222}],Rectangle[{-35.209318,48.688222},{-27.085824,56.811716}],Rectangle[{-35.209318,56.811716},{-27.085824,64.935210}],Rectangle[{-35.209318,64.935210},{-27.085824,73.058704}],Rectangle[{-35.209318,73.058704},{-27.085824,81.182198}],Rectangle[{-35.209318,81.182198},{-27.085824,89.305692}],Rectangle[{-27.085824,-0.052743},{-18.962330,8.070751}],Rectangle[{-27.085824,8.070751},{-18.962330,16.194245}],Rectangle[{-27.085824,16.194245},{-18.962330,24.317739}],Rectangle[{-27.085824,24.317739},{-18.962330,32.441233}],Rectangle[{-27.085824,56.811716},{-18.962330,64.935210}],Rectangle[{-27.085824,64.935210},{-18.962330,73.058704}],Rectangle[{-27.085824,73.058704},{-18.962330,81.182198}],Rectangle[{-27.085824,81.182198},{-18.962330,89.305692}],Rectangle[{-18.962330,-0.052743},{-10.838836,8.070751}],Rectangle[{-18.962330,8.070751},{-10.838836,16.194245}],Rectangle[{-18.962330,16.194245},{-10.838836,24.317739}],Rectangle[{-18.962330,24.317739},{-10.838836,32.441233}],Rectangle[{-18.962330,56.811716},{-10.838836,64.935210}],Rectangle[{-18.962330,64.935210},{-10.838836,73.058704}],Rectangle[{-18.962330,73.058704},{-10.838836,81.182198}],Rectangle[{-18.962330,81.182198},{-10.838836,89.305692}],Rectangle[{-10.838836,-0.052743},{-2.715342,8.070751}],Rectangle[{-10.838836,8.070751},{-2.715342,16.194245}],Rectangle[{-10.838836,16.194245},{-2.715342,24.317739}],Rectangle[{-10.838836,24.317739},{-2.715342,32.441233}]},{RGBColor[1,0,0,0],Rectangle[{-68.399594,42.421526},{-60.276100,50.545020}]},
{RGBColor[1,0,0,0.0],Rectangle[{136.216051,-104.704070},{175.564051,-79.904390}],Rectangle[{181.216051,-73.704070},{220.564051,-48.904390}],Rectangle[{194.216051,-105.704070},{233.564051,-80.904390}],Rectangle[{134.216051,-47.704070},{173.564051,-22.904390}],Rectangle[{228.216051,-72.704070},{267.564051,-47.904390}],Rectangle[{191.216051,-39.704070},{230.564051,-14.904390}]},{GrayLevel[0.3,0.6],Line[{{155.890051,-92.304230},{200.890051,-61.304230}}],Line[{{155.890051,-92.304230},{213.890051,-93.304230}}],Line[{{155.890051,-92.304230},{153.890051,-35.304230}}],Line[{{155.890051,-92.304230},{247.890051,-60.304230}}],Line[{{155.890051,-92.304230},{210.890051,-27.304230}}],Line[{{200.890051,-61.304230},{210.890051,-27.304230}}],Line[{{213.890051,-93.304230},{200.890051,-61.304230}}],Line[{{213.890051,-93.304230},{153.890051,-35.304230}}],Line[{{213.890051,-93.304230},{247.890051,-60.304230}}],Line[{{213.890051,-93.304230},{210.890051,-27.304230}}],Line[{{153.890051,-35.304230},{200.890051,-61.304230}}],Line[{{153.890051,-35.304230},{247.890051,-60.304230}}],Line[{{153.890051,-35.304230},{210.890051,-27.304230}}],Line[{{247.890051,-60.304230},{200.890051,-61.304230}}],Line[{{247.890051,-60.304230},{210.890051,-27.304230}}]},{Black,PointSize[0.01],Point[{155.890051,-92.304230}],Point[{200.890051,-61.304230}],Point[{213.890051,-93.304230}],Point[{153.890051,-35.304230}],Point[{247.890051,-60.304230}],Point[{210.890051,-27.304230}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{130.154304,-109.765817},{138.277798,-101.642322}],Rectangle[{130.154304,-101.642322},{138.277798,-93.518828}],Rectangle[{130.154304,-93.518828},{138.277798,-85.395334}],Rectangle[{130.154304,-85.395334},{138.277798,-77.271840}],Rectangle[{130.154304,-52.901358},{138.277798,-44.777864}],Rectangle[{130.154304,-44.777864},{138.277798,-36.654370}],Rectangle[{130.154304,-36.654370},{138.277798,-28.530876}],Rectangle[{130.154304,-28.530876},{138.277798,-20.407381}],Rectangle[{138.277798,-109.765817},{146.401292,-101.642322}],Rectangle[{138.277798,-101.642322},{146.401292,-93.518828}],Rectangle[{138.277798,-93.518828},{146.401292,-85.395334}],Rectangle[{138.277798,-85.395334},{146.401292,-77.271840}],Rectangle[{138.277798,-52.901358},{146.401292,-44.777864}],Rectangle[{138.277798,-44.777864},{146.401292,-36.654370}],Rectangle[{138.277798,-36.654370},{146.401292,-28.530876}],Rectangle[{138.277798,-28.530876},{146.401292,-20.407381}],Rectangle[{146.401292,-109.765817},{154.524787,-101.642322}],Rectangle[{146.401292,-101.642322},{154.524787,-93.518828}],Rectangle[{146.401292,-93.518828},{154.524787,-85.395334}],Rectangle[{146.401292,-85.395334},{154.524787,-77.271840}],Rectangle[{146.401292,-52.901358},{154.524787,-44.777864}],Rectangle[{146.401292,-44.777864},{154.524787,-36.654370}],Rectangle[{146.401292,-36.654370},{154.524787,-28.530876}],Rectangle[{146.401292,-28.530876},{154.524787,-20.407381}],Rectangle[{154.524787,-109.765817},{162.648281,-101.642322}],Rectangle[{154.524787,-101.642322},{162.648281,-93.518828}],Rectangle[{154.524787,-93.518828},{162.648281,-85.395334}],Rectangle[{154.524787,-85.395334},{162.648281,-77.271840}],Rectangle[{154.524787,-77.271840},{162.648281,-69.148346}],Rectangle[{154.524787,-69.148346},{162.648281,-61.024852}],Rectangle[{154.524787,-61.024852},{162.648281,-52.901358}],Rectangle[{154.524787,-52.901358},{162.648281,-44.777864}],Rectangle[{154.524787,-44.777864},{162.648281,-36.654370}],Rectangle[{154.524787,-36.654370},{162.648281,-28.530876}],Rectangle[{154.524787,-28.530876},{162.648281,-20.407381}],Rectangle[{162.648281,-109.765817},{170.771775,-101.642322}],Rectangle[{162.648281,-101.642322},{170.771775,-93.518828}],Rectangle[{162.648281,-93.518828},{170.771775,-85.395334}],Rectangle[{162.648281,-85.395334},{170.771775,-77.271840}],Rectangle[{162.648281,-77.271840},{170.771775,-69.148346}],Rectangle[{162.648281,-52.901358},{170.771775,-44.777864}],Rectangle[{162.648281,-44.777864},{170.771775,-36.654370}],Rectangle[{162.648281,-36.654370},{170.771775,-28.530876}],Rectangle[{162.648281,-28.530876},{170.771775,-20.407381}],Rectangle[{170.771775,-109.765817},{178.895269,-101.642322}],Rectangle[{170.771775,-101.642322},{178.895269,-93.518828}],Rectangle[{170.771775,-93.518828},{178.895269,-85.395334}],Rectangle[{170.771775,-85.395334},{178.895269,-77.271840}],Rectangle[{170.771775,-77.271840},{178.895269,-69.148346}],Rectangle[{170.771775,-69.148346},{178.895269,-61.024852}],Rectangle[{170.771775,-61.024852},{178.895269,-52.901358}],Rectangle[{170.771775,-52.901358},{178.895269,-44.777864}],Rectangle[{170.771775,-44.777864},{178.895269,-36.654370}],Rectangle[{170.771775,-36.654370},{178.895269,-28.530876}],Rectangle[{170.771775,-28.530876},{178.895269,-20.407381}],Rectangle[{178.895269,-93.518828},{187.018763,-85.395334}],Rectangle[{178.895269,-85.395334},{187.018763,-77.271840}],Rectangle[{178.895269,-77.271840},{187.018763,-69.148346}],Rectangle[{178.895269,-69.148346},{187.018763,-61.024852}],Rectangle[{178.895269,-61.024852},{187.018763,-52.901358}],Rectangle[{178.895269,-52.901358},{187.018763,-44.777864}],Rectangle[{178.895269,-44.777864},{187.018763,-36.654370}],Rectangle[{178.895269,-36.654370},{187.018763,-28.530876}],Rectangle[{187.018763,-109.765817},{195.142257,-101.642322}],Rectangle[{187.018763,-101.642322},{195.142257,-93.518828}],Rectangle[{187.018763,-93.518828},{195.142257,-85.395334}],Rectangle[{187.018763,-85.395334},{195.142257,-77.271840}],Rectangle[{187.018763,-77.271840},{195.142257,-69.148346}],Rectangle[{187.018763,-69.148346},{195.142257,-61.024852}],Rectangle[{187.018763,-61.024852},{195.142257,-52.901358}],Rectangle[{187.018763,-52.901358},{195.142257,-44.777864}],Rectangle[{187.018763,-44.777864},{195.142257,-36.654370}],Rectangle[{187.018763,-36.654370},{195.142257,-28.530876}],Rectangle[{187.018763,-28.530876},{195.142257,-20.407381}],Rectangle[{187.018763,-20.407381},{195.142257,-12.283887}],Rectangle[{195.142257,-109.765817},{203.265751,-101.642322}],Rectangle[{195.142257,-101.642322},{203.265751,-93.518828}],Rectangle[{195.142257,-93.518828},{203.265751,-85.395334}],Rectangle[{195.142257,-85.395334},{203.265751,-77.271840}],Rectangle[{195.142257,-77.271840},{203.265751,-69.148346}],Rectangle[{195.142257,-69.148346},{203.265751,-61.024852}],Rectangle[{195.142257,-61.024852},{203.265751,-52.901358}],Rectangle[{195.142257,-52.901358},{203.265751,-44.777864}],Rectangle[{195.142257,-44.777864},{203.265751,-36.654370}],Rectangle[{195.142257,-36.654370},{203.265751,-28.530876}],Rectangle[{195.142257,-28.530876},{203.265751,-20.407381}],Rectangle[{195.142257,-20.407381},{203.265751,-12.283887}],Rectangle[{203.265751,-109.765817},{211.389245,-101.642322}],Rectangle[{203.265751,-101.642322},{211.389245,-93.518828}],Rectangle[{203.265751,-93.518828},{211.389245,-85.395334}],Rectangle[{203.265751,-85.395334},{211.389245,-77.271840}],Rectangle[{203.265751,-77.271840},{211.389245,-69.148346}],Rectangle[{203.265751,-69.148346},{211.389245,-61.024852}],Rectangle[{203.265751,-61.024852},{211.389245,-52.901358}],Rectangle[{203.265751,-52.901358},{211.389245,-44.777864}],Rectangle[{203.265751,-44.777864},{211.389245,-36.654370}],Rectangle[{203.265751,-36.654370},{211.389245,-28.530876}],Rectangle[{203.265751,-28.530876},{211.389245,-20.407381}],Rectangle[{203.265751,-20.407381},{211.389245,-12.283887}],Rectangle[{211.389245,-109.765817},{219.512739,-101.642322}],Rectangle[{211.389245,-101.642322},{219.512739,-93.518828}],Rectangle[{211.389245,-93.518828},{219.512739,-85.395334}],Rectangle[{211.389245,-85.395334},{219.512739,-77.271840}],Rectangle[{211.389245,-77.271840},{219.512739,-69.148346}],Rectangle[{211.389245,-69.148346},{219.512739,-61.024852}],Rectangle[{211.389245,-61.024852},{219.512739,-52.901358}],Rectangle[{211.389245,-52.901358},{219.512739,-44.777864}],Rectangle[{211.389245,-44.777864},{219.512739,-36.654370}],Rectangle[{211.389245,-36.654370},{219.512739,-28.530876}],Rectangle[{211.389245,-28.530876},{219.512739,-20.407381}],Rectangle[{211.389245,-20.407381},{219.512739,-12.283887}],Rectangle[{219.512739,-109.765817},{227.636233,-101.642322}],Rectangle[{219.512739,-101.642322},{227.636233,-93.518828}],Rectangle[{219.512739,-93.518828},{227.636233,-85.395334}],Rectangle[{219.512739,-85.395334},{227.636233,-77.271840}],Rectangle[{219.512739,-77.271840},{227.636233,-69.148346}],Rectangle[{219.512739,-69.148346},{227.636233,-61.024852}],Rectangle[{219.512739,-61.024852},{227.636233,-52.901358}],Rectangle[{219.512739,-52.901358},{227.636233,-44.777864}],Rectangle[{219.512739,-44.777864},{227.636233,-36.654370}],Rectangle[{219.512739,-36.654370},{227.636233,-28.530876}],Rectangle[{219.512739,-28.530876},{227.636233,-20.407381}],Rectangle[{219.512739,-20.407381},{227.636233,-12.283887}],Rectangle[{227.636233,-109.765817},{235.759728,-101.642322}],Rectangle[{227.636233,-101.642322},{235.759728,-93.518828}],Rectangle[{227.636233,-93.518828},{235.759728,-85.395334}],Rectangle[{227.636233,-85.395334},{235.759728,-77.271840}],Rectangle[{227.636233,-77.271840},{235.759728,-69.148346}],Rectangle[{227.636233,-69.148346},{235.759728,-61.024852}],Rectangle[{227.636233,-61.024852},{235.759728,-52.901358}],Rectangle[{227.636233,-52.901358},{235.759728,-44.777864}],Rectangle[{227.636233,-44.777864},{235.759728,-36.654370}],Rectangle[{227.636233,-36.654370},{235.759728,-28.530876}],Rectangle[{227.636233,-28.530876},{235.759728,-20.407381}],Rectangle[{227.636233,-20.407381},{235.759728,-12.283887}],Rectangle[{235.759728,-77.271840},{243.883222,-69.148346}],Rectangle[{235.759728,-69.148346},{243.883222,-61.024852}],Rectangle[{235.759728,-61.024852},{243.883222,-52.901358}],Rectangle[{235.759728,-52.901358},{243.883222,-44.777864}],Rectangle[{243.883222,-77.271840},{252.006716,-69.148346}],Rectangle[{243.883222,-69.148346},{252.006716,-61.024852}],Rectangle[{243.883222,-61.024852},{252.006716,-52.901358}],Rectangle[{243.883222,-52.901358},{252.006716,-44.777864}],Rectangle[{252.006716,-77.271840},{260.130210,-69.148346}],Rectangle[{252.006716,-69.148346},{260.130210,-61.024852}],Rectangle[{252.006716,-61.024852},{260.130210,-52.901358}],Rectangle[{252.006716,-52.901358},{260.130210,-44.777864}],Rectangle[{260.130210,-77.271840},{268.253704,-69.148346}],Rectangle[{260.130210,-69.148346},{268.253704,-61.024852}],Rectangle[{260.130210,-61.024852},{268.253704,-52.901358}],Rectangle[{260.130210,-52.901358},{268.253704,-44.777864}]},{RGBColor[1,0,0,0],Rectangle[{194.039399,-62.558094},{202.162893,-54.434600}]}}]

==> DATA/SMALL_POLYMINOS/6.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{192.303947,-3.549521},{224.303627,21.250159}],Rectangle[{186.629787,46.450479},{225.977787,71.250159}],Rectangle[{207.629787,78.450479},{246.977787,103.250159}],Rectangle[{134.629787,77.450479},{173.977787,102.250159}],Rectangle[{131.629787,46.450479},{170.977787,71.250159}],Rectangle[{145.629787,15.450479},{184.977787,40.250159}],Rectangle[{232.629787,3.450479},{271.977787,28.250159}],Rectangle[{127.629787,108.450479},{166.977787,133.250159}],Rectangle[{258.629787,34.450479},{297.977787,59.250159}],Rectangle[{267.629787,65.450479},{306.977787,90.250159}],Rectangle[{174.629787,131.450479},{213.977787,156.250159}],Rectangle[{260.629787,96.450479},{299.977787,121.250159}],Rectangle[{221.629787,127.450479},{260.977787,152.250159}]},{GrayLevel[0.3,0.6],Line[{{208.303787,8.850319},{206.303787,58.850319}}],Line[{{208.303787,8.850319},{227.303787,90.850319}}],Line[{{208.303787,8.850319},{154.303787,89.850319}}],Line[{{208.303787,8.850319},{151.303787,58.850319}}],Line[{{208.303787,8.850319},{165.303787,27.850319}}],Line[{{208.303787,8.850319},{252.303787,15.850319}}],Line[{{208.303787,8.850319},{147.303787,120.850319}}],Line[{{208.303787,8.850319},{278.303787,46.850319}}],Line[{{208.303787,8.850319},{287.303787,77.850319}}],Line[{{208.303787,8.850319},{194.303787,143.850319}}],Line[{{208.303787,8.850319},{280.303787,108.850319}}],Line[{{208.303787,8.850319},{241.303787,139.850319}}],Line[{{206.303787,58.850319},{227.303787,90.850319}}],Line[{{206.303787,58.850319},{241.303787,139.850319}}],Line[{{227.303787,90.850319},{241.303787,139.850319}}],Line[{{154.303787,89.850319},{206.303787,58.850319}}],Line[{{154.303787,89.850319},{227.303787,90.850319}}],Line[{{154.303787,89.850319},{151.303787,58.850319}}],Line[{{154.303787,89.850319},{165.303787,27.850319}}],Line[{{154.303787,89.850319},{252.303787,15.850319}}],Line[{{154.303787,89.850319},{147.303787,120.850319}}],Line[{{154.303787,89.850319},{278.303787,46.850319}}],Line[{{154.303787,89.850319},{287.303787,77.850319}}],Line[{{154.303787,89.850319},{194.303787,143.850319}}],Line[{{154.303787,89.850319},{280.303787,108.850319}}],Line[{{154.303787,89.850319},{241.303787,139.850319}}],Line[{{151.303787,58.850319},{206.303787,58.850319}}],Line[{{151.303787,58.850319},{227.303787,90.850319}}],Line[{{151.303787,58.850319},{165.303787,27.850319}}],Line[{{151.303787,58.850319},{252.303787,15.850319}}],Line[{{151.303787,58.850319},{147.303787,120.850319}}],Line[{{151.303787,58.850319},{278.303787,46.850319}}],Line[{{151.303787,58.850319},{287.303787,77.850319}}],Line[{{151.303787,58.850319},{194.303787,143.850319}}],Line[{{151.303787,58.850319},{280.303787,108.850319}}],Line[{{151.303787,58.850319},{241.303787,139.850319}}],Line[{{165.303787,27.850319},{206.303787,58.850319}}],Line[{{165.303787,27.850319},{227.303787,90.850319}}],Line[{{165.303787,27.850319},{252.303787,15.850319}}],Line[{{165.303787,27.850319},{147.303787,120.850319}}],Line[{{165.303787,27.850319},{278.303787,46.850319}}],Line[{{165.303787,27.850319},{287.303787,77.850319}}],Line[{{165.303787,27.850319},{194.303787,143.850319}}],Line[{{165.303787,27.850319},{280.303787,108.850319}}],Line[{{165.303787,27.850319},{241.303787,139.850319}}],Line[{{252.303787,15.850319},{206.303787,58.850319}}],Line[{{252.303787,15.850319},{227.303787,90.850319}}],Line[{{252.303787,15.850319},{147.303787,120.850319}}],Line[{{252.303787,15.850319},{278.303787,46.850319}}],Line[{{252.303787,15.850319},{287.303787,77.850319}}],Line[{{252.303787,15.850319},{194.303787,143.850319}}],Line[{{252.303787,15.850319},{280.303787,108.850319}}],Line[{{252.303787,15.850319},{241.303787,139.850319}}],Line[{{147.303787,120.850319},{206.303787,58.850319}}],Line[{{147.303787,120.850319},{227.303787,90.850319}}],Line[{{147.303787,120.850319},{278.303787,46.850319}}],Line[{{147.303787,120.850319},{287.303787,77.850319}}],Line[{{147.303787,120.850319},{194.303787,143.850319}}],Line[{{147.303787,120.850319},{280.303787,108.850319}}],Line[{{147.303787,120.850319},{241.303787,139.850319}}],Line[{{278.303787,46.850319},{206.303787,58.850319}}],Line[{{278.303787,46.850319},{227.303787,90.850319}}],Line[{{278.303787,46.850319},{287.303787,77.850319}}],Line[{{278.303787,46.850319},{194.303787,143.850319}}],Line[{{278.303787,46.850319},{280.303787,108.850319}}],Line[{{278.303787,46.850319},{241.303787,139.850319}}],Line[{{287.303787,77.850319},{206.303787,58.850319}}],Line[{{287.303787,77.850319},{227.303787,90.850319}}],Line[{{287.303787,77.850319},{194.303787,143.850319}}],Line[{{287.303787,77.850319},{280.303787,108.850319}}],Line[{{287.303787,77.850319},{241.303787,139.850319}}],Line[{{194.303787,143.850319},{206.303787,58.850319}}],Line[{{194.303787,143.850319},{227.303787,90.850319}}],Line[{{194.303787,143.850319},{280.303787,108.850319}}],Line[{{194.303787,143.850319},{241.303787,139.850319}}],Line[{{280.303787,108.850319},{206.303787,58.850319}}],Line[{{280.303787,108.850319},{227.303787,90.850319}}],Line[{{280.303787,108.850319},{241.303787,139.850319}}]},{Black,PointSize[0.01],Point[{208.303787,8.850319}],Point[{206.303787,58.850319}],Point[{227.303787,90.850319}],Point[{154.303787,89.850319}],Point[{151.303787,58.850319}],Point[{165.303787,27.850319}],Point[{252.303787,15.850319}],Point[{147.303787,120.850319}],Point[{278.303787,46.850319}],Point[{287.303787,77.850319}],Point[{194.303787,143.850319}],Point[{280.303787,108.850319}],Point[{241.303787,139.850319}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{123.568040,41.129697},{131.691534,49.253191}],Rectangle[{123.568040,49.253191},{131.691534,57.376685}],Rectangle[{123.568040,57.376685},{131.691534,65.500179}],Rectangle[{123.568040,65.500179},{131.691534,73.623673}],Rectangle[{123.568040,106.117650},{131.691534,114.241144}],Rectangle[{123.568040,114.241144},{131.691534,122.364638}],Rectangle[{123.568040,122.364638},{131.691534,130.488132}],Rectangle[{123.568040,130.488132},{131.691534,138.611626}],Rectangle[{131.691534,41.129697},{139.815029,49.253191}],Rectangle[{131.691534,49.253191},{139.815029,57.376685}],Rectangle[{131.691534,57.376685},{139.815029,65.500179}],Rectangle[{131.691534,65.500179},{139.815029,73.623673}],Rectangle[{131.691534,73.623673},{139.815029,81.747167}],Rectangle[{131.691534,81.747167},{139.815029,89.870661}],Rectangle[{131.691534,89.870661},{139.815029,97.994156}],Rectangle[{131.691534,97.994156},{139.815029,106.117650}],Rectangle[{131.691534,106.117650},{139.815029,114.241144}],Rectangle[{131.691534,114.241144},{139.815029,122.364638}],Rectangle[{131.691534,122.364638},{139.815029,130.488132}],Rectangle[{131.691534,130.488132},{139.815029,138.611626}],Rectangle[{139.815029,8.635720},{147.938523,16.759215}],Rectangle[{139.815029,16.759215},{147.938523,24.882709}],Rectangle[{139.815029,24.882709},{147.938523,33.006203}],Rectangle[{139.815029,33.006203},{147.938523,41.129697}],Rectangle[{139.815029,41.129697},{147.938523,49.253191}],Rectangle[{139.815029,49.253191},{147.938523,57.376685}],Rectangle[{139.815029,57.376685},{147.938523,65.500179}],Rectangle[{139.815029,65.500179},{147.938523,73.623673}],Rectangle[{139.815029,73.623673},{147.938523,81.747167}],Rectangle[{139.815029,81.747167},{147.938523,89.870661}],Rectangle[{139.815029,89.870661},{147.938523,97.994156}],Rectangle[{139.815029,97.994156},{147.938523,106.117650}],Rectangle[{139.815029,106.117650},{147.938523,114.241144}],Rectangle[{139.815029,114.241144},{147.938523,122.364638}],Rectangle[{139.815029,122.364638},{147.938523,130.488132}],Rectangle[{139.815029,130.488132},{147.938523,138.611626}],Rectangle[{147.938523,8.635720},{156.062017,16.759215}],Rectangle[{147.938523,16.759215},{156.062017,24.882709}],Rectangle[{147.938523,24.882709},{156.062017,33.006203}],Rectangle[{147.938523,33.006203},{156.062017,41.129697}],Rectangle[{147.938523,41.129697},{156.062017,49.253191}],Rectangle[{147.938523,49.253191},{156.062017,57.376685}],Rectangle[{147.938523,57.376685},{156.062017,65.500179}],Rectangle[{147.938523,65.500179},{156.062017,73.623673}],Rectangle[{147.938523,73.623673},{156.062017,81.747167}],Rectangle[{147.938523,81.747167},{156.062017,89.870661}],Rectangle[{147.938523,89.870661},{156.062017,97.994156}],Rectangle[{147.938523,97.994156},{156.062017,106.117650}],Rectangle[{147.938523,106.117650},{156.062017,114.241144}],Rectangle[{147.938523,114.241144},{156.062017,122.364638}],Rectangle[{147.938523,122.364638},{156.062017,130.488132}],Rectangle[{147.938523,130.488132},{156.062017,138.611626}],Rectangle[{156.062017,8.635720},{164.185511,16.759215}],Rectangle[{156.062017,16.759215},{164.185511,24.882709}],Rectangle[{156.062017,24.882709},{164.185511,33.006203}],Rectangle[{156.062017,33.006203},{164.185511,41.129697}],Rectangle[{156.062017,41.129697},{164.185511,49.253191}],Rectangle[{156.062017,49.253191},{164.185511,57.376685}],Rectangle[{156.062017,57.376685},{164.185511,65.500179}],Rectangle[{156.062017,65.500179},{164.185511,73.623673}],Rectangle[{156.062017,73.623673},{164.185511,81.747167}],Rectangle[{156.062017,81.747167},{164.185511,89.870661}],Rectangle[{156.062017,89.870661},{164.185511,97.994156}],Rectangle[{156.062017,97.994156},{164.185511,106.117650}],Rectangle[{156.062017,106.117650},{164.185511,114.241144}],Rectangle[{156.062017,114.241144},{164.185511,122.364638}],Rectangle[{156.062017,122.364638},{164.185511,130.488132}],Rectangle[{156.062017,130.488132},{164.185511,138.611626}],Rectangle[{164.185511,8.635720},{172.309005,16.759215}],Rectangle[{164.185511,16.759215},{172.309005,24.882709}],Rectangle[{164.185511,24.882709},{172.309005,33.006203}],Rectangle[{164.185511,33.006203},{172.309005,41.129697}],Rectangle[{164.185511,41.129697},{172.309005,49.253191}],Rectangle[{164.185511,49.253191},{172.309005,57.376685}],Rectangle[{164.185511,57.376685},{172.309005,65.500179}],Rectangle[{164.185511,65.500179},{172.309005,73.623673}],Rectangle[{164.185511,73.623673},{172.309005,81.747167}],Rectangle[{164.185511,81.747167},{172.309005,89.870661}],Rectangle[{164.185511,89.870661},{172.309005,97.994156}],Rectangle[{164.185511,97.994156},{172.309005,106.117650}],Rectangle[{164.185511,106.117650},{172.309005,114.241144}],Rectangle[{164.185511,114.241144},{172.309005,122.364638}],Rectangle[{164.185511,122.364638},{172.309005,130.488132}],Rectangle[{164.185511,130.488132},{172.309005,138.611626}],Rectangle[{172.309005,8.635720},{180.432499,16.759215}],Rectangle[{172.309005,16.759215},{180.432499,24.882709}],Rectangle[{172.309005,24.882709},{180.432499,33.006203}],Rectangle[{172.309005,33.006203},{180.432499,41.129697}],Rectangle[{172.309005,41.129697},{180.432499,49.253191}],Rectangle[{172.309005,49.253191},{180.432499,57.376685}],Rectangle[{172.309005,57.376685},{180.432499,65.500179}],Rectangle[{172.309005,65.500179},{180.432499,73.623673}],Rectangle[{172.309005,73.623673},{180.432499,81.747167}],Rectangle[{172.309005,81.747167},{180.432499,89.870661}],Rectangle[{172.309005,89.870661},{180.432499,97.994156}],Rectangle[{172.309005,97.994156},{180.432499,106.117650}],Rectangle[{172.309005,106.117650},{180.432499,114.241144}],Rectangle[{172.309005,114.241144},{180.432499,122.364638}],Rectangle[{172.309005,122.364638},{180.432499,130.488132}],Rectangle[{172.309005,130.488132},{180.432499,138.611626}],Rectangle[{172.309005,138.611626},{180.432499,146.735120}],Rectangle[{172.309005,146.735120},{180.432499,154.858614}],Rectangle[{172.309005,154.858614},{180.432499,162.982108}],Rectangle[{180.432499,8.635720},{188.555993,16.759215}],Rectangle[{180.432499,16.759215},{188.555993,24.882709}],Rectangle[{180.432499,24.882709},{188.555993,33.006203}],Rectangle[{180.432499,33.006203},{188.555993,41.129697}],Rectangle[{180.432499,41.129697},{188.555993,49.253191}],Rectangle[{180.432499,49.253191},{188.555993,57.376685}],Rectangle[{180.432499,57.376685},{188.555993,65.500179}],Rectangle[{180.432499,65.500179},{188.555993,73.623673}],Rectangle[{180.432499,73.623673},{188.555993,81.747167}],Rectangle[{180.432499,81.747167},{188.555993,89.870661}],Rectangle[{180.432499,89.870661},{188.555993,97.994156}],Rectangle[{180.432499,97.994156},{188.555993,106.117650}],Rectangle[{180.432499,106.117650},{188.555993,114.241144}],Rectangle[{180.432499,114.241144},{188.555993,122.364638}],Rectangle[{180.432499,122.364638},{188.555993,130.488132}],Rectangle[{180.432499,130.488132},{188.555993,138.611626}],Rectangle[{180.432499,138.611626},{188.555993,146.735120}],Rectangle[{180.432499,146.735120},{188.555993,154.858614}],Rectangle[{180.432499,154.858614},{188.555993,162.982108}],Rectangle[{188.555993,-7.611268},{196.679487,0.512226}],Rectangle[{188.555993,0.512226},{196.679487,8.635720}],Rectangle[{188.555993,8.635720},{196.679487,16.759215}],Rectangle[{188.555993,16.759215},{196.679487,24.882709}],Rectangle[{188.555993,24.882709},{196.679487,33.006203}],Rectangle[{188.555993,33.006203},{196.679487,41.129697}],Rectangle[{188.555993,41.129697},{196.679487,49.253191}],Rectangle[{188.555993,49.253191},{196.679487,57.376685}],Rectangle[{188.555993,57.376685},{196.679487,65.500179}],Rectangle[{188.555993,65.500179},{196.679487,73.623673}],Rectangle[{188.555993,73.623673},{196.679487,81.747167}],Rectangle[{188.555993,81.747167},{196.679487,89.870661}],Rectangle[{188.555993,89.870661},{196.679487,97.994156}],Rectangle[{188.555993,97.994156},{196.679487,106.117650}],Rectangle[{188.555993,106.117650},{196.679487,114.241144}],Rectangle[{188.555993,114.241144},{196.679487,122.364638}],Rectangle[{188.555993,122.364638},{196.679487,130.488132}],Rectangle[{188.555993,130.488132},{196.679487,138.611626}],Rectangle[{188.555993,138.611626},{196.679487,146.735120}],Rectangle[{188.555993,146.735120},{196.679487,154.858614}],Rectangle[{188.555993,154.858614},{196.679487,162.982108}],Rectangle[{196.679487,-7.611268},{204.802981,0.512226}],Rectangle[{196.679487,0.512226},{204.802981,8.635720}],Rectangle[{196.679487,8.635720},{204.802981,16.759215}],Rectangle[{196.679487,16.759215},{204.802981,24.882709}],Rectangle[{196.679487,24.882709},{204.802981,33.006203}],Rectangle[{196.679487,33.006203},{204.802981,41.129697}],Rectangle[{196.679487,41.129697},{204.802981,49.253191}],Rectangle[{196.679487,49.253191},{204.802981,57.376685}],Rectangle[{196.679487,57.376685},{204.802981,65.500179}],Rectangle[{196.679487,65.500179},{204.802981,73.623673}],Rectangle[{196.679487,73.623673},{204.802981,81.747167}],Rectangle[{196.679487,81.747167},{204.802981,89.870661}],Rectangle[{196.679487,89.870661},{204.802981,97.994156}],Rectangle[{196.679487,97.994156},{204.802981,106.117650}],Rectangle[{196.679487,106.117650},{204.802981,114.241144}],Rectangle[{196.679487,114.241144},{204.802981,122.364638}],Rectangle[{196.679487,122.364638},{204.802981,130.488132}],Rectangle[{196.679487,130.488132},{204.802981,138.611626}],Rectangle[{196.679487,138.611626},{204.802981,146.735120}],Rectangle[{196.679487,146.735120},{204.802981,154.858614}],Rectangle[{196.679487,154.858614},{204.802981,162.982108}],Rectangle[{204.802981,-7.611268},{212.926475,0.512226}],Rectangle[{204.802981,0.512226},{212.926475,8.635720}],Rectangle[{204.802981,8.635720},{212.926475,16.759215}],Rectangle[{204.802981,16.759215},{212.926475,24.882709}],Rectangle[{204.802981,24.882709},{212.926475,33.006203}],Rectangle[{204.802981,33.006203},{212.926475,41.129697}],Rectangle[{204.802981,41.129697},{212.926475,49.253191}],Rectangle[{204.802981,49.253191},{212.926475,57.376685}],Rectangle[{204.802981,57.376685},{212.926475,65.500179}],Rectangle[{204.802981,65.500179},{212.926475,73.623673}],Rectangle[{204.802981,73.623673},{212.926475,81.747167}],Rectangle[{204.802981,81.747167},{212.926475,89.870661}],Rectangle[{204.802981,89.870661},{212.926475,97.994156}],Rectangle[{204.802981,97.994156},{212.926475,106.117650}],Rectangle[{204.802981,106.117650},{212.926475,114.241144}],Rectangle[{204.802981,114.241144},{212.926475,122.364638}],Rectangle[{204.802981,122.364638},{212.926475,130.488132}],Rectangle[{204.802981,130.488132},{212.926475,138.611626}],Rectangle[{204.802981,138.611626},{212.926475,146.735120}],Rectangle[{204.802981,146.735120},{212.926475,154.858614}],Rectangle[{204.802981,154.858614},{212.926475,162.982108}],Rectangle[{212.926475,-7.611268},{221.049970,0.512226}],Rectangle[{212.926475,0.512226},{221.049970,8.635720}],Rectangle[{212.926475,8.635720},{221.049970,16.759215}],Rectangle[{212.926475,16.759215},{221.049970,24.882709}],Rectangle[{212.926475,24.882709},{221.049970,33.006203}],Rectangle[{212.926475,33.006203},{221.049970,41.129697}],Rectangle[{212.926475,41.129697},{221.049970,49.253191}],Rectangle[{212.926475,49.253191},{221.049970,57.376685}],Rectangle[{212.926475,57.376685},{221.049970,65.500179}],Rectangle[{212.926475,65.500179},{221.049970,73.623673}],Rectangle[{212.926475,73.623673},{221.049970,81.747167}],Rectangle[{212.926475,81.747167},{221.049970,89.870661}],Rectangle[{212.926475,89.870661},{221.049970,97.994156}],Rectangle[{212.926475,97.994156},{221.049970,106.117650}],Rectangle[{212.926475,106.117650},{221.049970,114.241144}],Rectangle[{212.926475,114.241144},{221.049970,122.364638}],Rectangle[{212.926475,122.364638},{221.049970,130.488132}],Rectangle[{212.926475,130.488132},{221.049970,138.611626}],Rectangle[{212.926475,138.611626},{221.049970,146.735120}],Rectangle[{212.926475,146.735120},{221.049970,154.858614}],Rectangle[{212.926475,154.858614},{221.049970,162.982108}],Rectangle[{221.049970,-7.611268},{229.173464,0.512226}],Rectangle[{221.049970,0.512226},{229.173464,8.635720}],Rectangle[{221.049970,8.635720},{229.173464,16.759215}],Rectangle[{221.049970,16.759215},{229.173464,24.882709}],Rectangle[{221.049970,24.882709},{229.173464,33.006203}],Rectangle[{221.049970,33.006203},{229.173464,41.129697}],Rectangle[{221.049970,41.129697},{229.173464,49.253191}],Rectangle[{221.049970,49.253191},{229.173464,57.376685}],Rectangle[{221.049970,57.376685},{229.173464,65.500179}],Rectangle[{221.049970,65.500179},{229.173464,73.623673}],Rectangle[{221.049970,73.623673},{229.173464,81.747167}],Rectangle[{221.049970,81.747167},{229.173464,89.870661}],Rectangle[{221.049970,89.870661},{229.173464,97.994156}],Rectangle[{221.049970,97.994156},{229.173464,106.117650}],Rectangle[{221.049970,106.117650},{229.173464,114.241144}],Rectangle[{221.049970,114.241144},{229.173464,122.364638}],Rectangle[{221.049970,122.364638},{229.173464,130.488132}],Rectangle[{221.049970,130.488132},{229.173464,138.611626}],Rectangle[{221.049970,138.611626},{229.173464,146.735120}],Rectangle[{221.049970,146.735120},{229.173464,154.858614}],Rectangle[{229.173464,0.512226},{237.296958,8.635720}],Rectangle[{229.173464,8.635720},{237.296958,16.759215}],Rectangle[{229.173464,16.759215},{237.296958,24.882709}],Rectangle[{229.173464,24.882709},{237.296958,33.006203}],Rectangle[{229.173464,33.006203},{237.296958,41.129697}],Rectangle[{229.173464,41.129697},{237.296958,49.253191}],Rectangle[{229.173464,49.253191},{237.296958,57.376685}],Rectangle[{229.173464,57.376685},{237.296958,65.500179}],Rectangle[{229.173464,65.500179},{237.296958,73.623673}],Rectangle[{229.173464,73.623673},{237.296958,81.747167}],Rectangle[{229.173464,81.747167},{237.296958,89.870661}],Rectangle[{229.173464,89.870661},{237.296958,97.994156}],Rectangle[{229.173464,97.994156},{237.296958,106.117650}],Rectangle[{229.173464,106.117650},{237.296958,114.241144}],Rectangle[{229.173464,114.241144},{237.296958,122.364638}],Rectangle[{229.173464,122.364638},{237.296958,130.488132}],Rectangle[{229.173464,130.488132},{237.296958,138.611626}],Rectangle[{229.173464,138.611626},{237.296958,146.735120}],Rectangle[{229.173464,146.735120},{237.296958,154.858614}],Rectangle[{237.296958,0.512226},{245.420452,8.635720}],Rectangle[{237.296958,8.635720},{245.420452,16.759215}],Rectangle[{237.296958,16.759215},{245.420452,24.882709}],Rectangle[{237.296958,24.882709},{245.420452,33.006203}],Rectangle[{237.296958,33.006203},{245.420452,41.129697}],Rectangle[{237.296958,41.129697},{245.420452,49.253191}],Rectangle[{237.296958,49.253191},{245.420452,57.376685}],Rectangle[{237.296958,57.376685},{245.420452,65.500179}],Rectangle[{237.296958,65.500179},{245.420452,73.623673}],Rectangle[{237.296958,73.623673},{245.420452,81.747167}],Rectangle[{237.296958,81.747167},{245.420452,89.870661}],Rectangle[{237.296958,89.870661},{245.420452,97.994156}],Rectangle[{237.296958,97.994156},{245.420452,106.117650}],Rectangle[{237.296958,106.117650},{245.420452,114.241144}],Rectangle[{237.296958,114.241144},{245.420452,122.364638}],Rectangle[{237.296958,122.364638},{245.420452,130.488132}],Rectangle[{237.296958,130.488132},{245.420452,138.611626}],Rectangle[{237.296958,138.611626},{245.420452,146.735120}],Rectangle[{237.296958,146.735120},{245.420452,154.858614}],Rectangle[{245.420452,0.512226},{253.543946,8.635720}],Rectangle[{245.420452,8.635720},{253.543946,16.759215}],Rectangle[{245.420452,16.759215},{253.543946,24.882709}],Rectangle[{245.420452,24.882709},{253.543946,33.006203}],Rectangle[{245.420452,33.006203},{253.543946,41.129697}],Rectangle[{245.420452,41.129697},{253.543946,49.253191}],Rectangle[{245.420452,49.253191},{253.543946,57.376685}],Rectangle[{245.420452,57.376685},{253.543946,65.500179}],Rectangle[{245.420452,65.500179},{253.543946,73.623673}],Rectangle[{245.420452,73.623673},{253.543946,81.747167}],Rectangle[{245.420452,81.747167},{253.543946,89.870661}],Rectangle[{245.420452,89.870661},{253.543946,97.994156}],Rectangle[{245.420452,97.994156},{253.543946,106.117650}],Rectangle[{245.420452,106.117650},{253.543946,114.241144}],Rectangle[{245.420452,114.241144},{253.543946,122.364638}],Rectangle[{245.420452,122.364638},{253.543946,130.488132}],Rectangle[{245.420452,130.488132},{253.543946,138.611626}],Rectangle[{245.420452,138.611626},{253.543946,146.735120}],Rectangle[{245.420452,146.735120},{253.543946,154.858614}],Rectangle[{253.543946,0.512226},{261.667440,8.635720}],Rectangle[{253.543946,8.635720},{261.667440,16.759215}],Rectangle[{253.543946,16.759215},{261.667440,24.882709}],Rectangle[{253.543946,24.882709},{261.667440,33.006203}],Rectangle[{253.543946,33.006203},{261.667440,41.129697}],Rectangle[{253.543946,41.129697},{261.667440,49.253191}],Rectangle[{253.543946,49.253191},{261.667440,57.376685}],Rectangle[{253.543946,57.376685},{261.667440,65.500179}],Rectangle[{253.543946,65.500179},{261.667440,73.623673}],Rectangle[{253.543946,73.623673},{261.667440,81.747167}],Rectangle[{253.543946,81.747167},{261.667440,89.870661}],Rectangle[{253.543946,89.870661},{261.667440,97.994156}],Rectangle[{253.543946,97.994156},{261.667440,106.117650}],Rectangle[{253.543946,106.117650},{261.667440,114.241144}],Rectangle[{253.543946,114.241144},{261.667440,122.364638}],Rectangle[{253.543946,122.364638},{261.667440,130.488132}],Rectangle[{253.543946,130.488132},{261.667440,138.611626}],Rectangle[{253.543946,138.611626},{261.667440,146.735120}],Rectangle[{253.543946,146.735120},{261.667440,154.858614}],Rectangle[{261.667440,0.512226},{269.790934,8.635720}],Rectangle[{261.667440,8.635720},{269.790934,16.759215}],Rectangle[{261.667440,16.759215},{269.790934,24.882709}],Rectangle[{261.667440,24.882709},{269.790934,33.006203}],Rectangle[{261.667440,33.006203},{269.790934,41.129697}],Rectangle[{261.667440,41.129697},{269.790934,49.253191}],Rectangle[{261.667440,49.253191},{269.790934,57.376685}],Rectangle[{261.667440,57.376685},{269.790934,65.500179}],Rectangle[{261.667440,65.500179},{269.790934,73.623673}],Rectangle[{261.667440,73.623673},{269.790934,81.747167}],Rectangle[{261.667440,81.747167},{269.790934,89.870661}],Rectangle[{261.667440,89.870661},{269.790934,97.994156}],Rectangle[{261.667440,97.994156},{269.790934,106.117650}],Rectangle[{261.667440,106.117650},{269.790934,114.241144}],Rectangle[{261.667440,114.241144},{269.790934,122.364638}],Rectangle[{269.790934,0.512226},{277.914428,8.635720}],Rectangle[{269.790934,8.635720},{277.914428,16.759215}],Rectangle[{269.790934,16.759215},{277.914428,24.882709}],Rectangle[{269.790934,24.882709},{277.914428,33.006203}],Rectangle[{269.790934,33.006203},{277.914428,41.129697}],Rectangle[{269.790934,41.129697},{277.914428,49.253191}],Rectangle[{269.790934,49.253191},{277.914428,57.376685}],Rectangle[{269.790934,57.376685},{277.914428,65.500179}],Rectangle[{269.790934,65.500179},{277.914428,73.623673}],Rectangle[{269.790934,73.623673},{277.914428,81.747167}],Rectangle[{269.790934,81.747167},{277.914428,89.870661}],Rectangle[{269.790934,89.870661},{277.914428,97.994156}],Rectangle[{269.790934,97.994156},{277.914428,106.117650}],Rectangle[{269.790934,106.117650},{277.914428,114.241144}],Rectangle[{269.790934,114.241144},{277.914428,122.364638}],Rectangle[{277.914428,33.006203},{286.037922,41.129697}],Rectangle[{277.914428,41.129697},{286.037922,49.253191}],Rectangle[{277.914428,49.253191},{286.037922,57.376685}],Rectangle[{277.914428,57.376685},{286.037922,65.500179}],Rectangle[{277.914428,65.500179},{286.037922,73.623673}],Rectangle[{277.914428,73.623673},{286.037922,81.747167}],Rectangle[{277.914428,81.747167},{286.037922,89.870661}],Rectangle[{277.914428,89.870661},{286.037922,97.994156}],Rectangle[{277.914428,97.994156},{286.037922,106.117650}],Rectangle[{277.914428,106.117650},{286.037922,114.241144}],Rectangle[{277.914428,114.241144},{286.037922,122.364638}],Rectangle[{286.037922,33.006203},{294.161416,41.129697}],Rectangle[{286.037922,41.129697},{294.161416,49.253191}],Rectangle[{286.037922,49.253191},{294.161416,57.376685}],Rectangle[{286.037922,57.376685},{294.161416,65.500179}],Rectangle[{286.037922,65.500179},{294.161416,73.623673}],Rectangle[{286.037922,73.623673},{294.161416,81.747167}],Rectangle[{286.037922,81.747167},{294.161416,89.870661}],Rectangle[{286.037922,89.870661},{294.161416,97.994156}],Rectangle[{286.037922,97.994156},{294.161416,106.117650}],Rectangle[{286.037922,106.117650},{294.161416,114.241144}],Rectangle[{286.037922,114.241144},{294.161416,122.364638}],Rectangle[{294.161416,33.006203},{302.284911,41.129697}],Rectangle[{294.161416,41.129697},{302.284911,49.253191}],Rectangle[{294.161416,49.253191},{302.284911,57.376685}],Rectangle[{294.161416,57.376685},{302.284911,65.500179}],Rectangle[{294.161416,65.500179},{302.284911,73.623673}],Rectangle[{294.161416,73.623673},{302.284911,81.747167}],Rectangle[{294.161416,81.747167},{302.284911,89.870661}],Rectangle[{294.161416,89.870661},{302.284911,97.994156}],Rectangle[{294.161416,97.994156},{302.284911,106.117650}],Rectangle[{294.161416,106.117650},{302.284911,114.241144}],Rectangle[{294.161416,114.241144},{302.284911,122.364638}],Rectangle[{302.284911,57.376685},{310.408405,65.500179}],Rectangle[{302.284911,65.500179},{310.408405,73.623673}],Rectangle[{302.284911,73.623673},{310.408405,81.747167}],Rectangle[{302.284911,81.747167},{310.408405,89.870661}],Rectangle[{302.284911,89.870661},{310.408405,97.994156}]},{RGBColor[1,0,0,0],Rectangle[{213.651003,76.938937},{221.774497,85.062431}]},
{RGBColor[1,0,0,0.0],Rectangle[{-49.180968,145.263189},{-17.181288,170.062869}],Rectangle[{-5.855128,145.263189},{33.492872,170.062869}],Rectangle[{-37.180968,177.263189},{-5.181288,202.062869}],Rectangle[{2.144872,187.263189},{41.492872,212.062869}],Rectangle[{-42.855128,114.263189},{-3.507128,139.062869}],Rectangle[{51.144872,130.263189},{90.492872,155.062869}],Rectangle[{4.144872,101.263189},{43.492872,126.062869}],Rectangle[{49.144872,161.263189},{88.492872,186.062869}]},{GrayLevel[0.3,0.6],Line[{{-33.181128,157.663029},{13.818872,157.663029}}],Line[{{-33.181128,157.663029},{-21.181128,189.663029}}],Line[{{-33.181128,157.663029},{21.818872,199.663029}}],Line[{{-33.181128,157.663029},{-23.181128,126.663029}}],Line[{{-33.181128,157.663029},{70.818872,142.663029}}],Line[{{-33.181128,157.663029},{23.818872,113.663029}}],Line[{{-33.181128,157.663029},{68.818872,173.663029}}],Line[{{-21.181128,189.663029},{13.818872,157.663029}}],Line[{{-21.181128,189.663029},{21.818872,199.663029}}],Line[{{-21.181128,189.663029},{-23.181128,126.663029}}],Line[{{-21.181128,189.663029},{70.818872,142.663029}}],Line[{{-21.181128,189.663029},{23.818872,113.663029}}],Line[{{-21.181128,189.663029},{68.818872,173.663029}}],Line[{{21.818872,199.663029},{13.818872,157.663029}}],Line[{{21.818872,199.663029},{-23.181128,126.663029}}],Line[{{21.818872,199.663029},{70.818872,142.663029}}],Line[{{21.818872,199.663029},{23.818872,113.663029}}],Line[{{21.818872,199.663029},{68.818872,173.663029}}],Line[{{-23.181128,126.663029},{13.818872,157.663029}}],Line[{{-23.181128,126.663029},{70.818872,142.663029}}],Line[{{-23.181128,126.663029},{23.818872,113.663029}}],Line[{{-23.181128,126.663029},{68.818872,173.663029}}],Line[{{70.818872,142.663029},{13.818872,157.663029}}],Line[{{70.818872,142.663029},{23.818872,113.663029}}],Line[{{70.818872,142.663029},{68.818872,173.663029}}],Line[{{23.818872,113.663029},{13.818872,157.663029}}],Line[{{23.818872,113.663029},{68.818872,173.663029}}],Line[{{68.818872,173.663029},{13.818872,157.663029}}]},{Black,PointSize[0.01],Point[{-33.181128,157.663029}],Point[{13.818872,157.663029}],Point[{-21.181128,189.663029}],Point[{21.818872,199.663029}],Point[{-23.181128,126.663029}],Point[{70.818872,142.663029}],Point[{23.818872,113.663029}],Point[{68.818872,173.663029}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{-53.242715,137.818912},{-45.119221,145.942406}],Rectangle[{-53.242715,145.942406},{-45.119221,154.065901}],Rectangle[{-53.242715,154.065901},{-45.119221,162.189395}],Rectangle[{-53.242715,162.189395},{-45.119221,170.312889}],Rectangle[{-45.119221,113.448430},{-36.995727,121.571924}],Rectangle[{-45.119221,121.571924},{-36.995727,129.695418}],Rectangle[{-45.119221,129.695418},{-36.995727,137.818912}],Rectangle[{-45.119221,137.818912},{-36.995727,145.942406}],Rectangle[{-45.119221,145.942406},{-36.995727,154.065901}],Rectangle[{-45.119221,154.065901},{-36.995727,162.189395}],Rectangle[{-45.119221,162.189395},{-36.995727,170.312889}],Rectangle[{-45.119221,170.312889},{-36.995727,178.436383}],Rectangle[{-45.119221,178.436383},{-36.995727,186.559877}],Rectangle[{-45.119221,186.559877},{-36.995727,194.683371}],Rectangle[{-45.119221,194.683371},{-36.995727,202.806865}],Rectangle[{-36.995727,113.448430},{-28.872233,121.571924}],Rectangle[{-36.995727,121.571924},{-28.872233,129.695418}],Rectangle[{-36.995727,129.695418},{-28.872233,137.818912}],Rectangle[{-36.995727,137.818912},{-28.872233,145.942406}],Rectangle[{-36.995727,145.942406},{-28.872233,154.065901}],Rectangle[{-36.995727,154.065901},{-28.872233,162.189395}],Rectangle[{-36.995727,162.189395},{-28.872233,170.312889}],Rectangle[{-36.995727,170.312889},{-28.872233,178.436383}],Rectangle[{-36.995727,178.436383},{-28.872233,186.559877}],Rectangle[{-36.995727,186.559877},{-28.872233,194.683371}],Rectangle[{-36.995727,194.683371},{-28.872233,202.806865}],Rectangle[{-28.872233,113.448430},{-20.748739,121.571924}],Rectangle[{-28.872233,121.571924},{-20.748739,129.695418}],Rectangle[{-28.872233,129.695418},{-20.748739,137.818912}],Rectangle[{-28.872233,137.818912},{-20.748739,145.942406}],Rectangle[{-28.872233,145.942406},{-20.748739,154.065901}],Rectangle[{-28.872233,154.065901},{-20.748739,162.189395}],Rectangle[{-28.872233,162.189395},{-20.748739,170.312889}],Rectangle[{-28.872233,170.312889},{-20.748739,178.436383}],Rectangle[{-28.872233,178.436383},{-20.748739,186.559877}],Rectangle[{-28.872233,186.559877},{-20.748739,194.683371}],Rectangle[{-28.872233,194.683371},{-20.748739,202.806865}],Rectangle[{-20.748739,113.448430},{-12.625244,121.571924}],Rectangle[{-20.748739,121.571924},{-12.625244,129.695418}],Rectangle[{-20.748739,129.695418},{-12.625244,137.818912}],Rectangle[{-20.748739,137.818912},{-12.625244,145.942406}],Rectangle[{-20.748739,145.942406},{-12.625244,154.065901}],Rectangle[{-20.748739,154.065901},{-12.625244,162.189395}],Rectangle[{-20.748739,162.189395},{-12.625244,170.312889}],Rectangle[{-20.748739,170.312889},{-12.625244,178.436383}],Rectangle[{-20.748739,178.436383},{-12.625244,186.559877}],Rectangle[{-20.748739,186.559877},{-12.625244,194.683371}],Rectangle[{-20.748739,194.683371},{-12.625244,202.806865}],Rectangle[{-12.625244,113.448430},{-4.501750,121.571924}],Rectangle[{-12.625244,121.571924},{-4.501750,129.695418}],Rectangle[{-12.625244,129.695418},{-4.501750,137.818912}],Rectangle[{-12.625244,137.818912},{-4.501750,145.942406}],Rectangle[{-12.625244,145.942406},{-4.501750,154.065901}],Rectangle[{-12.625244,154.065901},{-4.501750,162.189395}],Rectangle[{-12.625244,162.189395},{-4.501750,170.312889}],Rectangle[{-12.625244,170.312889},{-4.501750,178.436383}],Rectangle[{-12.625244,178.436383},{-4.501750,186.559877}],Rectangle[{-12.625244,186.559877},{-4.501750,194.683371}],Rectangle[{-12.625244,194.683371},{-4.501750,202.806865}],Rectangle[{-4.501750,113.448430},{3.621744,121.571924}],Rectangle[{-4.501750,121.571924},{3.621744,129.695418}],Rectangle[{-4.501750,129.695418},{3.621744,137.818912}],Rectangle[{-4.501750,137.818912},{3.621744,145.942406}],Rectangle[{-4.501750,145.942406},{3.621744,154.065901}],Rectangle[{-4.501750,154.065901},{3.621744,162.189395}],Rectangle[{-4.501750,162.189395},{3.621744,170.312889}],Rectangle[{-4.501750,170.312889},{3.621744,178.436383}],Rectangle[{-4.501750,178.436383},{3.621744,186.559877}],Rectangle[{-4.501750,186.559877},{3.621744,194.683371}],Rectangle[{-4.501750,194.683371},{3.621744,202.806865}],Rectangle[{-4.501750,202.806865},{3.621744,210.930359}],Rectangle[{-4.501750,210.930359},{3.621744,219.053853}],Rectangle[{3.621744,97.201442},{11.745238,105.324936}],Rectangle[{3.621744,105.324936},{11.745238,113.448430}],Rectangle[{3.621744,113.448430},{11.745238,121.571924}],Rectangle[{3.621744,121.571924},{11.745238,129.695418}],Rectangle[{3.621744,129.695418},{11.745238,137.818912}],Rectangle[{3.621744,137.818912},{11.745238,145.942406}],Rectangle[{3.621744,145.942406},{11.745238,154.065901}],Rectangle[{3.621744,154.065901},{11.745238,162.189395}],Rectangle[{3.621744,162.189395},{11.745238,170.312889}],Rectangle[{3.621744,170.312889},{11.745238,178.436383}],Rectangle[{3.621744,178.436383},{11.745238,186.559877}],Rectangle[{3.621744,186.559877},{11.745238,194.683371}],Rectangle[{3.621744,194.683371},{11.745238,202.806865}],Rectangle[{3.621744,202.806865},{11.745238,210.930359}],Rectangle[{3.621744,210.930359},{11.745238,219.053853}],Rectangle[{11.745238,97.201442},{19.868732,105.324936}],Rectangle[{11.745238,105.324936},{19.868732,113.448430}],Rectangle[{11.745238,113.448430},{19.868732,121.571924}],Rectangle[{11.745238,121.571924},{19.868732,129.695418}],Rectangle[{11.745238,129.695418},{19.868732,137.818912}],Rectangle[{11.745238,137.818912},{19.868732,145.942406}],Rectangle[{11.745238,145.942406},{19.868732,154.065901}],Rectangle[{11.745238,154.065901},{19.868732,162.189395}],Rectangle[{11.745238,162.189395},{19.868732,170.312889}],Rectangle[{11.745238,170.312889},{19.868732,178.436383}],Rectangle[{11.745238,178.436383},{19.868732,186.559877}],Rectangle[{11.745238,186.559877},{19.868732,194.683371}],Rectangle[{11.745238,194.683371},{19.868732,202.806865}],Rectangle[{11.745238,202.806865},{19.868732,210.930359}],Rectangle[{11.745238,210.930359},{19.868732,219.053853}],Rectangle[{19.868732,97.201442},{27.992226,105.324936}],Rectangle[{19.868732,105.324936},{27.992226,113.448430}],Rectangle[{19.868732,113.448430},{27.992226,121.571924}],Rectangle[{19.868732,121.571924},{27.992226,129.695418}],Rectangle[{19.868732,129.695418},{27.992226,137.818912}],Rectangle[{19.868732,137.818912},{27.992226,145.942406}],Rectangle[{19.868732,145.942406},{27.992226,154.065901}],Rectangle[{19.868732,154.065901},{27.992226,162.189395}],Rectangle[{19.868732,162.189395},{27.992226,170.312889}],Rectangle[{19.868732,170.312889},{27.992226,178.436383}],Rectangle[{19.868732,178.436383},{27.992226,186.559877}],Rectangle[{19.868732,186.559877},{27.992226,194.683371}],Rectangle[{19.868732,194.683371},{27.992226,202.806865}],Rectangle[{19.868732,202.806865},{27.992226,210.930359}],Rectangle[{19.868732,210.930359},{27.992226,219.053853}],Rectangle[{27.992226,97.201442},{36.115720,105.324936}],Rectangle[{27.992226,105.324936},{36.115720,113.448430}],Rectangle[{27.992226,113.448430},{36.115720,121.571924}],Rectangle[{27.992226,121.571924},{36.115720,129.695418}],Rectangle[{27.992226,129.695418},{36.115720,137.818912}],Rectangle[{27.992226,137.818912},{36.115720,145.942406}],Rectangle[{27.992226,145.942406},{36.115720,154.065901}],Rectangle[{27.992226,154.065901},{36.115720,162.189395}],Rectangle[{27.992226,162.189395},{36.115720,170.312889}],Rectangle[{27.992226,178.436383},{36.115720,186.559877}],Rectangle[{27.992226,186.559877},{36.115720,194.683371}],Rectangle[{27.992226,194.683371},{36.115720,202.806865}],Rectangle[{27.992226,202.806865},{36.115720,210.930359}],Rectangle[{27.992226,210.930359},{36.115720,219.053853}],Rectangle[{36.115720,97.201442},{44.239214,105.324936}],Rectangle[{36.115720,105.324936},{44.239214,113.448430}],Rectangle[{36.115720,113.448430},{44.239214,121.571924}],Rectangle[{36.115720,121.571924},{44.239214,129.695418}],Rectangle[{36.115720,129.695418},{44.239214,137.818912}],Rectangle[{36.115720,137.818912},{44.239214,145.942406}],Rectangle[{36.115720,145.942406},{44.239214,154.065901}],Rectangle[{36.115720,154.065901},{44.239214,162.189395}],Rectangle[{36.115720,162.189395},{44.239214,170.312889}],Rectangle[{36.115720,170.312889},{44.239214,178.436383}],Rectangle[{36.115720,178.436383},{44.239214,186.559877}],Rectangle[{36.115720,186.559877},{44.239214,194.683371}],Rectangle[{36.115720,194.683371},{44.239214,202.806865}],Rectangle[{36.115720,202.806865},{44.239214,210.930359}],Rectangle[{36.115720,210.930359},{44.239214,219.053853}],Rectangle[{44.239214,121.571924},{52.362708,129.695418}],Rectangle[{44.239214,129.695418},{52.362708,137.818912}],Rectangle[{44.239214,137.818912},{52.362708,145.942406}],Rectangle[{44.239214,145.942406},{52.362708,154.065901}],Rectangle[{44.239214,154.065901},{52.362708,162.189395}],Rectangle[{44.239214,162.189395},{52.362708,170.312889}],Rectangle[{44.239214,170.312889},{52.362708,178.436383}],Rectangle[{44.239214,178.436383},{52.362708,186.559877}],Rectangle[{52.362708,129.695418},{60.486202,137.818912}],Rectangle[{52.362708,137.818912},{60.486202,145.942406}],Rectangle[{52.362708,145.942406},{60.486202,154.065901}],Rectangle[{52.362708,154.065901},{60.486202,162.189395}],Rectangle[{52.362708,162.189395},{60.486202,170.312889}],Rectangle[{52.362708,170.312889},{60.486202,178.436383}],Rectangle[{52.362708,178.436383},{60.486202,186.559877}],Rectangle[{60.486202,129.695418},{68.609697,137.818912}],Rectangle[{60.486202,137.818912},{68.609697,145.942406}],Rectangle[{60.486202,145.942406},{68.609697,154.065901}],Rectangle[{60.486202,154.065901},{68.609697,162.189395}],Rectangle[{60.486202,162.189395},{68.609697,170.312889}],Rectangle[{60.486202,170.312889},{68.609697,178.436383}],Rectangle[{60.486202,178.436383},{68.609697,186.559877}],Rectangle[{68.609697,129.695418},{76.733191,137.818912}],Rectangle[{68.609697,137.818912},{76.733191,145.942406}],Rectangle[{68.609697,145.942406},{76.733191,154.065901}],Rectangle[{68.609697,154.065901},{76.733191,162.189395}],Rectangle[{68.609697,162.189395},{76.733191,170.312889}],Rectangle[{68.609697,170.312889},{76.733191,178.436383}],Rectangle[{68.609697,178.436383},{76.733191,186.559877}],Rectangle[{76.733191,129.695418},{84.856685,137.818912}],Rectangle[{76.733191,137.818912},{84.856685,145.942406}],Rectangle[{76.733191,145.942406},{84.856685,154.065901}],Rectangle[{76.733191,154.065901},{84.856685,162.189395}],Rectangle[{76.733191,162.189395},{84.856685,170.312889}],Rectangle[{76.733191,170.312889},{84.856685,178.436383}],Rectangle[{76.733191,178.436383},{84.856685,186.559877}],Rectangle[{84.856685,129.695418},{92.980179,137.818912}],Rectangle[{84.856685,137.818912},{92.980179,145.942406}],Rectangle[{84.856685,145.942406},{92.980179,154.065901}],Rectangle[{84.856685,154.065901},{92.980179,162.189395}],Rectangle[{84.856685,162.189395},{92.980179,170.312889}],Rectangle[{84.856685,170.312889},{92.980179,178.436383}],Rectangle[{84.856685,178.436383},{92.980179,186.559877}]},{RGBColor[1,0,0,0],Rectangle[{16.537670,158.342555},{24.661164,166.466049}]},
{RGBColor[1,0,0,0.0],Rectangle[{15.936713,-54.760518},{47.936393,-29.960838}],Rectangle[{55.936713,-27.760518},{87.936393,-2.960838}],Rectangle[{46.936713,4.239482},{78.936393,29.039162}],Rectangle[{57.936713,35.239482},{89.936393,60.039162}],Rectangle[{6.936713,-1.760518},{38.936393,23.039162}],Rectangle[{95.936713,-0.760518},{127.936393,24.039162}]},{GrayLevel[0.3,0.6],Line[{{31.936553,-42.360678},{71.936553,-15.360678}}],Line[{{31.936553,-42.360678},{62.936553,16.639322}}],Line[{{31.936553,-42.360678},{73.936553,47.639322}}],Line[{{31.936553,-42.360678},{22.936553,10.639322}}],Line[{{31.936553,-42.360678},{111.936553,11.639322}}],Line[{{71.936553,-15.360678},{73.936553,47.639322}}],Line[{{62.936553,16.639322},{71.936553,-15.360678}}],Line[{{62.936553,16.639322},{73.936553,47.639322}}],Line[{{62.936553,16.639322},{111.936553,11.639322}}],Line[{{22.936553,10.639322},{71.936553,-15.360678}}],Line[{{22.936553,10.639322},{62.936553,16.639322}}],Line[{{22.936553,10.639322},{73.936553,47.639322}}],Line[{{22.936553,10.639322},{111.936553,11.639322}}],Line[{{111.936553,11.639322},{71.936553,-15.360678}}],Line[{{111.936553,11.639322},{73.936553,47.639322}}]},{Black,PointSize[0.01],Point[{31.936553,-42.360678}],Point[{71.936553,-15.360678}],Point[{62.936553,16.639322}],Point[{73.936553,47.639322}],Point[{22.936553,10.639322}],Point[{111.936553,11.639322}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{2.874966,-1.957806},{10.998460,6.165688}],Rectangle[{2.874966,6.165688},{10.998460,14.289182}],Rectangle[{2.874966,14.289182},{10.998460,22.412676}],Rectangle[{2.874966,22.412676},{10.998460,30.536171}],Rectangle[{10.998460,-58.822265},{19.121954,-50.698770}],Rectangle[{10.998460,-50.698770},{19.121954,-42.575276}],Rectangle[{10.998460,-42.575276},{19.121954,-34.451782}],Rectangle[{10.998460,-34.451782},{19.121954,-26.328288}],Rectangle[{10.998460,-1.957806},{19.121954,6.165688}],Rectangle[{10.998460,6.165688},{19.121954,14.289182}],Rectangle[{10.998460,14.289182},{19.121954,22.412676}],Rectangle[{10.998460,22.412676},{19.121954,30.536171}],Rectangle[{19.121954,-58.822265},{27.245448,-50.698770}],Rectangle[{19.121954,-50.698770},{27.245448,-42.575276}],Rectangle[{19.121954,-42.575276},{27.245448,-34.451782}],Rectangle[{19.121954,-34.451782},{27.245448,-26.328288}],Rectangle[{19.121954,-10.081300},{27.245448,-1.957806}],Rectangle[{19.121954,-1.957806},{27.245448,6.165688}],Rectangle[{19.121954,6.165688},{27.245448,14.289182}],Rectangle[{19.121954,14.289182},{27.245448,22.412676}],Rectangle[{19.121954,22.412676},{27.245448,30.536171}],Rectangle[{27.245448,-58.822265},{35.368943,-50.698770}],Rectangle[{27.245448,-50.698770},{35.368943,-42.575276}],Rectangle[{27.245448,-42.575276},{35.368943,-34.451782}],Rectangle[{27.245448,-34.451782},{35.368943,-26.328288}],Rectangle[{27.245448,-26.328288},{35.368943,-18.204794}],Rectangle[{27.245448,-18.204794},{35.368943,-10.081300}],Rectangle[{27.245448,-1.957806},{35.368943,6.165688}],Rectangle[{27.245448,6.165688},{35.368943,14.289182}],Rectangle[{27.245448,14.289182},{35.368943,22.412676}],Rectangle[{27.245448,22.412676},{35.368943,30.536171}],Rectangle[{35.368943,-58.822265},{43.492437,-50.698770}],Rectangle[{35.368943,-50.698770},{43.492437,-42.575276}],Rectangle[{35.368943,-42.575276},{43.492437,-34.451782}],Rectangle[{35.368943,-34.451782},{43.492437,-26.328288}],Rectangle[{35.368943,-26.328288},{43.492437,-18.204794}],Rectangle[{35.368943,-18.204794},{43.492437,-10.081300}],Rectangle[{35.368943,-1.957806},{43.492437,6.165688}],Rectangle[{35.368943,6.165688},{43.492437,14.289182}],Rectangle[{35.368943,14.289182},{43.492437,22.412676}],Rectangle[{35.368943,22.412676},{43.492437,30.536171}],Rectangle[{43.492437,-58.822265},{51.615931,-50.698770}],Rectangle[{43.492437,-50.698770},{51.615931,-42.575276}],Rectangle[{43.492437,-42.575276},{51.615931,-34.451782}],Rectangle[{43.492437,-34.451782},{51.615931,-26.328288}],Rectangle[{43.492437,-18.204794},{51.615931,-10.081300}],Rectangle[{43.492437,-10.081300},{51.615931,-1.957806}],Rectangle[{43.492437,-1.957806},{51.615931,6.165688}],Rectangle[{43.492437,6.165688},{51.615931,14.289182}],Rectangle[{43.492437,14.289182},{51.615931,22.412676}],Rectangle[{43.492437,22.412676},{51.615931,30.536171}],Rectangle[{51.615931,-34.451782},{59.739425,-26.328288}],Rectangle[{51.615931,-26.328288},{59.739425,-18.204794}],Rectangle[{51.615931,-18.204794},{59.739425,-10.081300}],Rectangle[{51.615931,-10.081300},{59.739425,-1.957806}],Rectangle[{51.615931,-1.957806},{59.739425,6.165688}],Rectangle[{51.615931,6.165688},{59.739425,14.289182}],Rectangle[{51.615931,14.289182},{59.739425,22.412676}],Rectangle[{51.615931,22.412676},{59.739425,30.536171}],Rectangle[{51.615931,30.536171},{59.739425,38.659665}],Rectangle[{51.615931,38.659665},{59.739425,46.783159}],Rectangle[{51.615931,46.783159},{59.739425,54.906653}],Rectangle[{51.615931,54.906653},{59.739425,63.030147}],Rectangle[{59.739425,-34.451782},{67.862919,-26.328288}],Rectangle[{59.739425,-26.328288},{67.862919,-18.204794}],Rectangle[{59.739425,-18.204794},{67.862919,-10.081300}],Rectangle[{59.739425,-10.081300},{67.862919,-1.957806}],Rectangle[{59.739425,-1.957806},{67.862919,6.165688}],Rectangle[{59.739425,6.165688},{67.862919,14.289182}],Rectangle[{59.739425,14.289182},{67.862919,22.412676}],Rectangle[{59.739425,22.412676},{67.862919,30.536171}],Rectangle[{59.739425,30.536171},{67.862919,38.659665}],Rectangle[{59.739425,38.659665},{67.862919,46.783159}],Rectangle[{59.739425,46.783159},{67.862919,54.906653}],Rectangle[{59.739425,54.906653},{67.862919,63.030147}],Rectangle[{67.862919,-34.451782},{75.986413,-26.328288}],Rectangle[{67.862919,-26.328288},{75.986413,-18.204794}],Rectangle[{67.862919,-18.204794},{75.986413,-10.081300}],Rectangle[{67.862919,-10.081300},{75.986413,-1.957806}],Rectangle[{67.862919,-1.957806},{75.986413,6.165688}],Rectangle[{67.862919,6.165688},{75.986413,14.289182}],Rectangle[{67.862919,14.289182},{75.986413,22.412676}],Rectangle[{67.862919,22.412676},{75.986413,30.536171}],Rectangle[{67.862919,30.536171},{75.986413,38.659665}],Rectangle[{67.862919,38.659665},{75.986413,46.783159}],Rectangle[{67.862919,46.783159},{75.986413,54.906653}],Rectangle[{67.862919,54.906653},{75.986413,63.030147}],Rectangle[{75.986413,-34.451782},{84.109907,-26.328288}],Rectangle[{75.986413,-26.328288},{84.109907,-18.204794}],Rectangle[{75.986413,-18.204794},{84.109907,-10.081300}],Rectangle[{75.986413,-10.081300},{84.109907,-1.957806}],Rectangle[{75.986413,-1.957806},{84.109907,6.165688}],Rectangle[{75.986413,6.165688},{84.109907,14.289182}],Rectangle[{75.986413,14.289182},{84.109907,22.412676}],Rectangle[{75.986413,22.412676},{84.109907,30.536171}],Rectangle[{75.986413,30.536171},{84.109907,38.659665}],Rectangle[{75.986413,38.659665},{84.109907,46.783159}],Rectangle[{75.986413,46.783159},{84.109907,54.906653}],Rectangle[{75.986413,54.906653},{84.109907,63.030147}],Rectangle[{84.109907,-34.451782},{92.233401,-26.328288}],Rectangle[{84.109907,-26.328288},{92.233401,-18.204794}],Rectangle[{84.109907,-18.204794},{92.233401,-10.081300}],Rectangle[{84.109907,-10.081300},{92.233401,-1.957806}],Rectangle[{84.109907,-1.957806},{92.233401,6.165688}],Rectangle[{84.109907,6.165688},{92.233401,14.289182}],Rectangle[{84.109907,30.536171},{92.233401,38.659665}],Rectangle[{84.109907,38.659665},{92.233401,46.783159}],Rectangle[{84.109907,46.783159},{92.233401,54.906653}],Rectangle[{84.109907,54.906653},{92.233401,63.030147}],Rectangle[{92.233401,-1.957806},{100.356895,6.165688}],Rectangle[{92.233401,6.165688},{100.356895,14.289182}],Rectangle[{92.233401,14.289182},{100.356895,22.412676}],Rectangle[{92.233401,22.412676},{100.356895,30.536171}],Rectangle[{100.356895,-1.957806},{108.480389,6.165688}],Rectangle[{100.356895,6.165688},{108.480389,14.289182}],Rectangle[{100.356895,14.289182},{108.480389,22.412676}],Rectangle[{100.356895,22.412676},{108.480389,30.536171}],Rectangle[{108.480389,-1.957806},{116.603884,6.165688}],Rectangle[{108.480389,6.165688},{116.603884,14.289182}],Rectangle[{108.480389,14.289182},{116.603884,22.412676}],Rectangle[{108.480389,22.412676},{116.603884,30.536171}],Rectangle[{116.603884,-1.957806},{124.727378,6.165688}],Rectangle[{116.603884,6.165688},{124.727378,14.289182}],Rectangle[{116.603884,14.289182},{124.727378,22.412676}],Rectangle[{116.603884,22.412676},{124.727378,30.536171}],Rectangle[{124.727378,-1.957806},{132.850872,6.165688}],Rectangle[{124.727378,6.165688},{132.850872,14.289182}],Rectangle[{124.727378,14.289182},{132.850872,22.412676}],Rectangle[{124.727378,22.412676},{132.850872,30.536171}]},{RGBColor[1,0,0,0],Rectangle[{61.471177,3.804207},{69.594672,11.927701}]},
{RGBColor[1,0,0,0.0],Rectangle[{139.023744,223.141302},{171.023424,247.940982}],Rectangle[{174.349584,192.141302},{213.697584,216.940982}],Rectangle[{178.349584,237.141302},{217.697584,261.940982}],Rectangle[{134.023744,188.141302},{166.023424,212.940982}],Rectangle[{223.349584,172.141302},{262.697584,196.940982}],Rectangle[{225.349584,223.141302},{264.697584,247.940982}]},{GrayLevel[0.3,0.6],Line[{{155.023584,235.541142},{194.023584,204.541142}}],Line[{{155.023584,235.541142},{198.023584,249.541142}}],Line[{{155.023584,235.541142},{150.023584,200.541142}}],Line[{{155.023584,235.541142},{243.023584,184.541142}}],Line[{{155.023584,235.541142},{245.023584,235.541142}}],Line[{{194.023584,204.541142},{198.023584,249.541142}}],Line[{{194.023584,204.541142},{245.023584,235.541142}}],Line[{{198.023584,249.541142},{245.023584,235.541142}}],Line[{{150.023584,200.541142},{194.023584,204.541142}}],Line[{{150.023584,200.541142},{198.023584,249.541142}}],Line[{{150.023584,200.541142},{243.023584,184.541142}}],Line[{{150.023584,200.541142},{245.023584,235.541142}}],Line[{{243.023584,184.541142},{194.023584,204.541142}}],Line[{{243.023584,184.541142},{198.023584,249.541142}}],Line[{{243.023584,184.541142},{245.023584,235.541142}}]},{Black,PointSize[0.01],Point[{155.023584,235.541142}],Point[{194.023584,204.541142}],Point[{198.023584,249.541142}],Point[{150.023584,200.541142}],Point[{243.023584,184.541142}],Point[{245.023584,235.541142}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{129.961997,184.326543},{138.085491,192.450037}],Rectangle[{129.961997,192.450037},{138.085491,200.573531}],Rectangle[{129.961997,200.573531},{138.085491,208.697025}],Rectangle[{129.961997,208.697025},{138.085491,216.820519}],Rectangle[{138.085491,184.326543},{146.208985,192.450037}],Rectangle[{138.085491,192.450037},{146.208985,200.573531}],Rectangle[{138.085491,200.573531},{146.208985,208.697025}],Rectangle[{138.085491,208.697025},{146.208985,216.820519}],Rectangle[{138.085491,216.820519},{146.208985,224.944013}],Rectangle[{138.085491,224.944013},{146.208985,233.067508}],Rectangle[{138.085491,233.067508},{146.208985,241.191002}],Rectangle[{138.085491,241.191002},{146.208985,249.314496}],Rectangle[{146.208985,184.326543},{154.332479,192.450037}],Rectangle[{146.208985,192.450037},{154.332479,200.573531}],Rectangle[{146.208985,200.573531},{154.332479,208.697025}],Rectangle[{146.208985,208.697025},{154.332479,216.820519}],Rectangle[{146.208985,216.820519},{154.332479,224.944013}],Rectangle[{146.208985,224.944013},{154.332479,233.067508}],Rectangle[{146.208985,233.067508},{154.332479,241.191002}],Rectangle[{146.208985,241.191002},{154.332479,249.314496}],Rectangle[{154.332479,184.326543},{162.455973,192.450037}],Rectangle[{154.332479,192.450037},{162.455973,200.573531}],Rectangle[{154.332479,200.573531},{162.455973,208.697025}],Rectangle[{154.332479,208.697025},{162.455973,216.820519}],Rectangle[{154.332479,216.820519},{162.455973,224.944013}],Rectangle[{154.332479,224.944013},{162.455973,233.067508}],Rectangle[{154.332479,233.067508},{162.455973,241.191002}],Rectangle[{154.332479,241.191002},{162.455973,249.314496}],Rectangle[{162.455973,184.326543},{170.579467,192.450037}],Rectangle[{162.455973,192.450037},{170.579467,200.573531}],Rectangle[{162.455973,200.573531},{170.579467,208.697025}],Rectangle[{162.455973,208.697025},{170.579467,216.820519}],Rectangle[{162.455973,216.820519},{170.579467,224.944013}],Rectangle[{162.455973,224.944013},{170.579467,233.067508}],Rectangle[{162.455973,233.067508},{170.579467,241.191002}],Rectangle[{162.455973,241.191002},{170.579467,249.314496}],Rectangle[{170.579467,184.326543},{178.702961,192.450037}],Rectangle[{170.579467,192.450037},{178.702961,200.573531}],Rectangle[{170.579467,200.573531},{178.702961,208.697025}],Rectangle[{170.579467,208.697025},{178.702961,216.820519}],Rectangle[{170.579467,216.820519},{178.702961,224.944013}],Rectangle[{170.579467,224.944013},{178.702961,233.067508}],Rectangle[{170.579467,233.067508},{178.702961,241.191002}],Rectangle[{170.579467,241.191002},{178.702961,249.314496}],Rectangle[{170.579467,249.314496},{178.702961,257.437990}],Rectangle[{170.579467,257.437990},{178.702961,265.561484}],Rectangle[{178.702961,184.326543},{186.826456,192.450037}],Rectangle[{178.702961,192.450037},{186.826456,200.573531}],Rectangle[{178.702961,200.573531},{186.826456,208.697025}],Rectangle[{178.702961,208.697025},{186.826456,216.820519}],Rectangle[{178.702961,216.820519},{186.826456,224.944013}],Rectangle[{178.702961,224.944013},{186.826456,233.067508}],Rectangle[{178.702961,233.067508},{186.826456,241.191002}],Rectangle[{178.702961,241.191002},{186.826456,249.314496}],Rectangle[{178.702961,249.314496},{186.826456,257.437990}],Rectangle[{178.702961,257.437990},{186.826456,265.561484}],Rectangle[{186.826456,184.326543},{194.949950,192.450037}],Rectangle[{186.826456,192.450037},{194.949950,200.573531}],Rectangle[{186.826456,200.573531},{194.949950,208.697025}],Rectangle[{186.826456,208.697025},{194.949950,216.820519}],Rectangle[{186.826456,216.820519},{194.949950,224.944013}],Rectangle[{186.826456,233.067508},{194.949950,241.191002}],Rectangle[{186.826456,241.191002},{194.949950,249.314496}],Rectangle[{186.826456,249.314496},{194.949950,257.437990}],Rectangle[{186.826456,257.437990},{194.949950,265.561484}],Rectangle[{194.949950,184.326543},{203.073444,192.450037}],Rectangle[{194.949950,192.450037},{203.073444,200.573531}],Rectangle[{194.949950,200.573531},{203.073444,208.697025}],Rectangle[{194.949950,208.697025},{203.073444,216.820519}],Rectangle[{194.949950,216.820519},{203.073444,224.944013}],Rectangle[{194.949950,224.944013},{203.073444,233.067508}],Rectangle[{194.949950,233.067508},{203.073444,241.191002}],Rectangle[{194.949950,241.191002},{203.073444,249.314496}],Rectangle[{194.949950,249.314496},{203.073444,257.437990}],Rectangle[{194.949950,257.437990},{203.073444,265.561484}],Rectangle[{203.073444,184.326543},{211.196938,192.450037}],Rectangle[{203.073444,192.450037},{211.196938,200.573531}],Rectangle[{203.073444,200.573531},{211.196938,208.697025}],Rectangle[{203.073444,208.697025},{211.196938,216.820519}],Rectangle[{203.073444,216.820519},{211.196938,224.944013}],Rectangle[{203.073444,224.944013},{211.196938,233.067508}],Rectangle[{203.073444,233.067508},{211.196938,241.191002}],Rectangle[{203.073444,241.191002},{211.196938,249.314496}],Rectangle[{203.073444,249.314496},{211.196938,257.437990}],Rectangle[{203.073444,257.437990},{211.196938,265.561484}],Rectangle[{211.196938,184.326543},{219.320432,192.450037}],Rectangle[{211.196938,192.450037},{219.320432,200.573531}],Rectangle[{211.196938,200.573531},{219.320432,208.697025}],Rectangle[{211.196938,208.697025},{219.320432,216.820519}],Rectangle[{211.196938,216.820519},{219.320432,224.944013}],Rectangle[{211.196938,224.944013},{219.320432,233.067508}],Rectangle[{211.196938,233.067508},{219.320432,241.191002}],Rectangle[{211.196938,241.191002},{219.320432,249.314496}],Rectangle[{211.196938,249.314496},{219.320432,257.437990}],Rectangle[{211.196938,257.437990},{219.320432,265.561484}],Rectangle[{219.320432,168.079555},{227.443926,176.203049}],Rectangle[{219.320432,176.203049},{227.443926,184.326543}],Rectangle[{219.320432,184.326543},{227.443926,192.450037}],Rectangle[{219.320432,192.450037},{227.443926,200.573531}],Rectangle[{219.320432,200.573531},{227.443926,208.697025}],Rectangle[{219.320432,208.697025},{227.443926,216.820519}],Rectangle[{219.320432,216.820519},{227.443926,224.944013}],Rectangle[{219.320432,224.944013},{227.443926,233.067508}],Rectangle[{219.320432,233.067508},{227.443926,241.191002}],Rectangle[{219.320432,241.191002},{227.443926,249.314496}],Rectangle[{227.443926,168.079555},{235.567420,176.203049}],Rectangle[{227.443926,176.203049},{235.567420,184.326543}],Rectangle[{227.443926,184.326543},{235.567420,192.450037}],Rectangle[{227.443926,192.450037},{235.567420,200.573531}],Rectangle[{227.443926,200.573531},{235.567420,208.697025}],Rectangle[{227.443926,216.820519},{235.567420,224.944013}],Rectangle[{227.443926,224.944013},{235.567420,233.067508}],Rectangle[{227.443926,233.067508},{235.567420,241.191002}],Rectangle[{227.443926,241.191002},{235.567420,249.314496}],Rectangle[{235.567420,168.079555},{243.690914,176.203049}],Rectangle[{235.567420,176.203049},{243.690914,184.326543}],Rectangle[{235.567420,184.326543},{243.690914,192.450037}],Rectangle[{235.567420,192.450037},{243.690914,200.573531}],Rectangle[{235.567420,200.573531},{243.690914,208.697025}],Rectangle[{235.567420,216.820519},{243.690914,224.944013}],Rectangle[{235.567420,224.944013},{243.690914,233.067508}],Rectangle[{235.567420,233.067508},{243.690914,241.191002}],Rectangle[{235.567420,241.191002},{243.690914,249.314496}],Rectangle[{243.690914,168.079555},{251.814408,176.203049}],Rectangle[{243.690914,176.203049},{251.814408,184.326543}],Rectangle[{243.690914,184.326543},{251.814408,192.450037}],Rectangle[{243.690914,192.450037},{251.814408,200.573531}],Rectangle[{243.690914,208.697025},{251.814408,216.820519}],Rectangle[{243.690914,216.820519},{251.814408,224.944013}],Rectangle[{243.690914,224.944013},{251.814408,233.067508}],Rectangle[{243.690914,233.067508},{251.814408,241.191002}],Rectangle[{243.690914,241.191002},{251.814408,249.314496}],Rectangle[{251.814408,168.079555},{259.937902,176.203049}],Rectangle[{251.814408,176.203049},{259.937902,184.326543}],Rectangle[{251.814408,184.326543},{259.937902,192.450037}],Rectangle[{251.814408,192.450037},{259.937902,200.573531}],Rectangle[{251.814408,216.820519},{259.937902,224.944013}],Rectangle[{251.814408,224.944013},{259.937902,233.067508}],Rectangle[{251.814408,233.067508},{259.937902,241.191002}],Rectangle[{251.814408,241.191002},{259.937902,249.314496}],Rectangle[{259.937902,168.079555},{268.061397,176.203049}],Rectangle[{259.937902,176.203049},{268.061397,184.326543}],Rectangle[{259.937902,184.326543},{268.061397,192.450037}],Rectangle[{259.937902,192.450037},{268.061397,200.573531}],Rectangle[{259.937902,216.820519},{268.061397,224.944013}],Rectangle[{259.937902,224.944013},{268.061397,233.067508}],Rectangle[{259.937902,233.067508},{268.061397,241.191002}],Rectangle[{259.937902,241.191002},{268.061397,249.314496}]},{RGBColor[1,0,0,0],Rectangle[{201.646343,216.655854},{209.769838,224.779348}]},
{RGBColor[1,0,0,0.0],Rectangle[{-102.955340,25.885510},{-70.955660,50.685190}],Rectangle[{-117.629500,-4.114490},{-78.281500,20.685190}],Rectangle[{-56.629500,62.885510},{-17.281500,87.685190}],Rectangle[{-128.629500,57.885510},{-89.281500,82.685190}],Rectangle[{-45.629500,0.885510},{-6.281500,25.685190}],Rectangle[{-62.955340,31.885510},{-30.955660,56.685190}]},{GrayLevel[0.3,0.6],Line[{{-86.955500,38.285350},{-97.955500,8.285350}}],Line[{{-86.955500,38.285350},{-36.955500,75.285350}}],Line[{{-86.955500,38.285350},{-108.955500,70.285350}}],Line[{{-86.955500,38.285350},{-25.955500,13.285350}}],Line[{{-86.955500,38.285350},{-46.955500,44.285350}}],Line[{{-97.955500,8.285350},{-36.955500,75.285350}}],Line[{{-97.955500,8.285350},{-108.955500,70.285350}}],Line[{{-97.955500,8.285350},{-25.955500,13.285350}}],Line[{{-36.955500,75.285350},{-108.955500,70.285350}}],Line[{{-36.955500,75.285350},{-25.955500,13.285350}}],Line[{{-108.955500,70.285350},{-25.955500,13.285350}}],Line[{{-46.955500,44.285350},{-97.955500,8.285350}}],Line[{{-46.955500,44.285350},{-36.955500,75.285350}}],Line[{{-46.955500,44.285350},{-108.955500,70.285350}}],Line[{{-46.955500,44.285350},{-25.955500,13.285350}}]},{Black,PointSize[0.01],Point[{-86.955500,38.285350}],Point[{-97.955500,8.285350}],Point[{-36.955500,75.285350}],Point[{-108.955500,70.285350}],Point[{-25.955500,13.285350}],Point[{-46.955500,44.285350}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{-132.691248,56.811716},{-124.567753,64.935210}],Rectangle[{-132.691248,64.935210},{-124.567753,73.058704}],Rectangle[{-132.691248,73.058704},{-124.567753,81.182198}],Rectangle[{-132.691248,81.182198},{-124.567753,89.305692}],Rectangle[{-124.567753,-8.176237},{-116.444259,-0.052743}],Rectangle[{-124.567753,-0.052743},{-116.444259,8.070751}],Rectangle[{-124.567753,8.070751},{-116.444259,16.194245}],Rectangle[{-124.567753,16.194245},{-116.444259,24.317739}],Rectangle[{-124.567753,56.811716},{-116.444259,64.935210}],Rectangle[{-124.567753,64.935210},{-116.444259,73.058704}],Rectangle[{-124.567753,73.058704},{-116.444259,81.182198}],Rectangle[{-124.567753,81.182198},{-116.444259,89.305692}],Rectangle[{-116.444259,-8.176237},{-108.320765,-0.052743}],Rectangle[{-116.444259,-0.052743},{-108.320765,8.070751}],Rectangle[{-116.444259,8.070751},{-108.320765,16.194245}],Rectangle[{-116.444259,16.194245},{-108.320765,24.317739}],Rectangle[{-116.444259,56.811716},{-108.320765,64.935210}],Rectangle[{-116.444259,64.935210},{-108.320765,73.058704}],Rectangle[{-116.444259,73.058704},{-108.320765,81.182198}],Rectangle[{-116.444259,81.182198},{-108.320765,89.305692}],Rectangle[{-108.320765,-8.176237},{-100.197271,-0.052743}],Rectangle[{-108.320765,-0.052743},{-100.197271,8.070751}],Rectangle[{-108.320765,8.070751},{-100.197271,16.194245}],Rectangle[{-108.320765,16.194245},{-100.197271,24.317739}],Rectangle[{-108.320765,24.317739},{-100.197271,32.441233}],Rectangle[{-108.320765,32.441233},{-100.197271,40.564727}],Rectangle[{-108.320765,40.564727},{-100.197271,48.688222}],Rectangle[{-108.320765,48.688222},{-100.197271,56.811716}],Rectangle[{-108.320765,56.811716},{-100.197271,64.935210}],Rectangle[{-108.320765,64.935210},{-100.197271,73.058704}],Rectangle[{-108.320765,73.058704},{-100.197271,81.182198}],Rectangle[{-108.320765,81.182198},{-100.197271,89.305692}],Rectangle[{-100.197271,-8.176237},{-92.073777,-0.052743}],Rectangle[{-100.197271,-0.052743},{-92.073777,8.070751}],Rectangle[{-100.197271,8.070751},{-92.073777,16.194245}],Rectangle[{-100.197271,16.194245},{-92.073777,24.317739}],Rectangle[{-100.197271,24.317739},{-92.073777,32.441233}],Rectangle[{-100.197271,32.441233},{-92.073777,40.564727}],Rectangle[{-100.197271,40.564727},{-92.073777,48.688222}],Rectangle[{-100.197271,48.688222},{-92.073777,56.811716}],Rectangle[{-100.197271,56.811716},{-92.073777,64.935210}],Rectangle[{-100.197271,64.935210},{-92.073777,73.058704}],Rectangle[{-100.197271,73.058704},{-92.073777,81.182198}],Rectangle[{-100.197271,81.182198},{-92.073777,89.305692}],Rectangle[{-92.073777,-8.176237},{-83.950283,-0.052743}],Rectangle[{-92.073777,-0.052743},{-83.950283,8.070751}],Rectangle[{-92.073777,8.070751},{-83.950283,16.194245}],Rectangle[{-92.073777,16.194245},{-83.950283,24.317739}],Rectangle[{-92.073777,24.317739},{-83.950283,32.441233}],Rectangle[{-92.073777,32.441233},{-83.950283,40.564727}],Rectangle[{-92.073777,40.564727},{-83.950283,48.688222}],Rectangle[{-92.073777,48.688222},{-83.950283,56.811716}],Rectangle[{-92.073777,56.811716},{-83.950283,64.935210}],Rectangle[{-92.073777,64.935210},{-83.950283,73.058704}],Rectangle[{-92.073777,73.058704},{-83.950283,81.182198}],Rectangle[{-92.073777,81.182198},{-83.950283,89.305692}],Rectangle[{-83.950283,-8.176237},{-75.826789,-0.052743}],Rectangle[{-83.950283,-0.052743},{-75.826789,8.070751}],Rectangle[{-83.950283,8.070751},{-75.826789,16.194245}],Rectangle[{-83.950283,16.194245},{-75.826789,24.317739}],Rectangle[{-83.950283,24.317739},{-75.826789,32.441233}],Rectangle[{-83.950283,32.441233},{-75.826789,40.564727}],Rectangle[{-83.950283,40.564727},{-75.826789,48.688222}],Rectangle[{-83.950283,48.688222},{-75.826789,56.811716}],Rectangle[{-83.950283,56.811716},{-75.826789,64.935210}],Rectangle[{-83.950283,64.935210},{-75.826789,73.058704}],Rectangle[{-75.826789,8.070751},{-67.703295,16.194245}],Rectangle[{-75.826789,24.317739},{-67.703295,32.441233}],Rectangle[{-75.826789,32.441233},{-67.703295,40.564727}],Rectangle[{-75.826789,40.564727},{-67.703295,48.688222}],Rectangle[{-75.826789,48.688222},{-67.703295,56.811716}],Rectangle[{-75.826789,64.935210},{-67.703295,73.058704}],Rectangle[{-67.703295,8.070751},{-59.579801,16.194245}],Rectangle[{-67.703295,24.317739},{-59.579801,32.441233}],Rectangle[{-67.703295,32.441233},{-59.579801,40.564727}],Rectangle[{-67.703295,40.564727},{-59.579801,48.688222}],Rectangle[{-67.703295,48.688222},{-59.579801,56.811716}],Rectangle[{-67.703295,73.058704},{-59.579801,81.182198}],Rectangle[{-59.579801,8.070751},{-51.456307,16.194245}],Rectangle[{-59.579801,24.317739},{-51.456307,32.441233}],Rectangle[{-59.579801,32.441233},{-51.456307,40.564727}],Rectangle[{-59.579801,40.564727},{-51.456307,48.688222}],Rectangle[{-59.579801,48.688222},{-51.456307,56.811716}],Rectangle[{-59.579801,56.811716},{-51.456307,64.935210}],Rectangle[{-59.579801,64.935210},{-51.456307,73.058704}],Rectangle[{-59.579801,73.058704},{-51.456307,81.182198}],Rectangle[{-59.579801,81.182198},{-51.456307,89.305692}],Rectangle[{-51.456307,-0.052743},{-43.332812,8.070751}],Rectangle[{-51.456307,8.070751},{-43.332812,16.194245}],Rectangle[{-51.456307,16.194245},{-43.332812,24.317739}],Rectangle[{-51.456307,24.317739},{-43.332812,32.441233}],Rectangle[{-51.456307,32.441233},{-43.332812,40.564727}],Rectangle[{-51.456307,40.564727},{-43.332812,48.688222}],Rectangle[{-51.456307,48.688222},{-43.332812,56.811716}],Rectangle[{-51.456307,56.811716},{-43.332812,64.935210}],Rectangle[{-51.456307,64.935210},{-43.332812,73.058704}],Rectangle[{-51.456307,73.058704},{-43.332812,81.182198}],Rectangle[{-51.456307,81.182198},{-43.332812,89.305692}],Rectangle[{-43.332812,-0.052743},{-35.209318,8.070751}],Rectangle[{-43.332812,8.070751},{-35.209318,16.194245}],Rectangle[{-43.332812,16.194245},{-35.209318,24.317739}],Rectangle[{-43.332812,24.317739},{-35.209318,32.441233}],Rectangle[{-43.332812,32.441233},{-35.209318,40.564727}],Rectangle[{-43.332812,40.564727},{-35.209318,48.688222}],Rectangle[{-43.332812,48.688222},{-35.209318,56.811716}],Rectangle[{-43.332812,56.811716},{-35.209318,64.935210}],Rectangle[{-43.332812,64.935210},{-35.209318,73.058704}],Rectangle[{-43.332812,73.058704},{-35.209318,81.182198}],Rectangle[{-43.332812,81.182198},{-35.209318,89.305692}],Rectangle[{-35.209318,-0.052743},{-27.085824,8.070751}],Rectangle[{-35.209318,8.070751},{-27.085824,16.194245}],Rectangle[{-35.209318,16.194245},{-27.085824,24.317739}],Rectangle[{-35.209318,24.317739},{-27.085824,32.441233}],Rectangle[{-35.209318,32.441233},{-27.085824,40.564727}],Rectangle[{-35.209318,40.564727},{-27.085824,48.688222}],Rectangle[{-35.209318,48.688222},{-27.085824,56.811716}],Rectangle[{-35.209318,56.811716},{-27.085824,64.935210}],Rectangle[{-35.209318,64.935210},{-27.085824,73.058704}],Rectangle[{-35.209318,73.058704},{-27.085824,81.182198}],Rectangle[{-35.209318,81.182198},{-27.085824,89.305692}],Rectangle[{-27.085824,-0.052743},{-18.962330,8.070751}],Rectangle[{-27.085824,8.070751},{-18.962330,16.194245}],Rectangle[{-27.085824,16.194245},{-18.962330,24.317739}],Rectangle[{-27.085824,24.317739},{-18.962330,32.441233}],Rectangle[{-27.085824,56.811716},{-18.962330,64.935210}],Rectangle[{-27.085824,64.935210},{-18.962330,73.058704}],Rectangle[{-27.085824,73.058704},{-18.962330,81.182198}],Rectangle[{-27.085824,81.182198},{-18.962330,89.305692}],Rectangle[{-18.962330,-0.052743},{-10.838836,8.070751}],Rectangle[{-18.962330,8.070751},{-10.838836,16.194245}],Rectangle[{-18.962330,16.194245},{-10.838836,24.317739}],Rectangle[{-18.962330,24.317739},{-10.838836,32.441233}],Rectangle[{-18.962330,56.811716},{-10.838836,64.935210}],Rectangle[{-18.962330,64.935210},{-10.838836,73.058704}],Rectangle[{-18.962330,73.058704},{-10.838836,81.182198}],Rectangle[{-18.962330,81.182198},{-10.838836,89.305692}],Rectangle[{-10.838836,-0.052743},{-2.715342,8.070751}],Rectangle[{-10.838836,8.070751},{-2.715342,16.194245}],Rectangle[{-10.838836,16.194245},{-2.715342,24.317739}],Rectangle[{-10.838836,24.317739},{-2.715342,32.441233}]},{RGBColor[1,0,0,0],Rectangle[{-68.399594,42.421526},{-60.276100,50.545020}]},
{RGBColor[1,0,0,0.0],Rectangle[{136.216051,-104.704070},{175.564051,-79.904390}],Rectangle[{181.216051,-73.704070},{220.564051,-48.904390}],Rectangle[{194.216051,-105.704070},{233.564051,-80.904390}],Rectangle[{134.216051,-47.704070},{173.564051,-22.904390}],Rectangle[{228.216051,-72.704070},{267.564051,-47.904390}],Rectangle[{191.216051,-39.704070},{230.564051,-14.904390}]},{GrayLevel[0.3,0.6],Line[{{155.890051,-92.304230},{200.890051,-61.304230}}],Line[{{155.890051,-92.304230},{213.890051,-93.304230}}],Line[{{155.890051,-92.304230},{153.890051,-35.304230}}],Line[{{155.890051,-92.304230},{247.890051,-60.304230}}],Line[{{155.890051,-92.304230},{210.890051,-27.304230}}],Line[{{200.890051,-61.304230},{210.890051,-27.304230}}],Line[{{213.890051,-93.304230},{200.890051,-61.304230}}],Line[{{213.890051,-93.304230},{153.890051,-35.304230}}],Line[{{213.890051,-93.304230},{247.890051,-60.304230}}],Line[{{213.890051,-93.304230},{210.890051,-27.304230}}],Line[{{153.890051,-35.304230},{200.890051,-61.304230}}],Line[{{153.890051,-35.304230},{247.890051,-60.304230}}],Line[{{153.890051,-35.304230},{210.890051,-27.304230}}],Line[{{247.890051,-60.304230},{200.890051,-61.304230}}],Line[{{247.890051,-60.304230},{210.890051,-27.304230}}]},{Black,PointSize[0.01],Point[{155.890051,-92.304230}],Point[{200.890051,-61.304230}],Point[{213.890051,-93.304230}],Point[{153.890051,-35.304230}],Point[{247.890051,-60.304230}],Point[{210.890051,-27.304230}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{130.154304,-109.765817},{138.277798,-101.642322}],Rectangle[{130.154304,-101.642322},{138.277798,-93.518828}],Rectangle[{130.154304,-93.518828},{138.277798,-85.395334}],Rectangle[{130.154304,-85.395334},{138.277798,-77.271840}],Rectangle[{130.154304,-52.901358},{138.277798,-44.777864}],Rectangle[{130.154304,-44.777864},{138.277798,-36.654370}],Rectangle[{130.154304,-36.654370},{138.277798,-28.530876}],Rectangle[{130.154304,-28.530876},{138.277798,-20.407381}],Rectangle[{138.277798,-109.765817},{146.401292,-101.642322}],Rectangle[{138.277798,-101.642322},{146.401292,-93.518828}],Rectangle[{138.277798,-93.518828},{146.401292,-85.395334}],Rectangle[{138.277798,-85.395334},{146.401292,-77.271840}],Rectangle[{138.277798,-52.901358},{146.401292,-44.777864}],Rectangle[{138.277798,-44.777864},{146.401292,-36.654370}],Rectangle[{138.277798,-36.654370},{146.401292,-28.530876}],Rectangle[{138.277798,-28.530876},{146.401292,-20.407381}],Rectangle[{146.401292,-109.765817},{154.524787,-101.642322}],Rectangle[{146.401292,-101.642322},{154.524787,-93.518828}],Rectangle[{146.401292,-93.518828},{154.524787,-85.395334}],Rectangle[{146.401292,-85.395334},{154.524787,-77.271840}],Rectangle[{146.401292,-52.901358},{154.524787,-44.777864}],Rectangle[{146.401292,-44.777864},{154.524787,-36.654370}],Rectangle[{146.401292,-36.654370},{154.524787,-28.530876}],Rectangle[{146.401292,-28.530876},{154.524787,-20.407381}],Rectangle[{154.524787,-109.765817},{162.648281,-101.642322}],Rectangle[{154.524787,-101.642322},{162.648281,-93.518828}],Rectangle[{154.524787,-93.518828},{162.648281,-85.395334}],Rectangle[{154.524787,-85.395334},{162.648281,-77.271840}],Rectangle[{154.524787,-77.271840},{162.648281,-69.148346}],Rectangle[{154.524787,-69.148346},{162.648281,-61.024852}],Rectangle[{154.524787,-61.024852},{162.648281,-52.901358}],Rectangle[{154.524787,-52.901358},{162.648281,-44.777864}],Rectangle[{154.524787,-44.777864},{162.648281,-36.654370}],Rectangle[{154.524787,-36.654370},{162.648281,-28.530876}],Rectangle[{154.524787,-28.530876},{162.648281,-20.407381}],Rectangle[{162.648281,-109.765817},{170.771775,-101.642322}],Rectangle[{162.648281,-101.642322},{170.771775,-93.518828}],Rectangle[{162.648281,-93.518828},{170.771775,-85.395334}],Rectangle[{162.648281,-85.395334},{170.771775,-77.271840}],Rectangle[{162.648281,-77.271840},{170.771775,-69.148346}],Rectangle[{162.648281,-52.901358},{170.771775,-44.777864}],Rectangle[{162.648281,-44.777864},{170.771775,-36.654370}],Rectangle[{162.648281,-36.654370},{170.771775,-28.530876}],Rectangle[{162.648281,-28.530876},{170.771775,-20.407381}],Rectangle[{170.771775,-109.765817},{178.895269,-101.642322}],Rectangle[{170.771775,-101.642322},{178.895269,-93.518828}],Rectangle[{170.771775,-93.518828},{178.895269,-85.395334}],Rectangle[{170.771775,-85.395334},{178.895269,-77.271840}],Rectangle[{170.771775,-77.271840},{178.895269,-69.148346}],Rectangle[{170.771775,-69.148346},{178.895269,-61.024852}],Rectangle[{170.771775,-61.024852},{178.895269,-52.901358}],Rectangle[{170.771775,-52.901358},{178.895269,-44.777864}],Rectangle[{170.771775,-44.777864},{178.895269,-36.654370}],Rectangle[{170.771775,-36.654370},{178.895269,-28.530876}],Rectangle[{170.771775,-28.530876},{178.895269,-20.407381}],Rectangle[{178.895269,-93.518828},{187.018763,-85.395334}],Rectangle[{178.895269,-85.395334},{187.018763,-77.271840}],Rectangle[{178.895269,-77.271840},{187.018763,-69.148346}],Rectangle[{178.895269,-69.148346},{187.018763,-61.024852}],Rectangle[{178.895269,-61.024852},{187.018763,-52.901358}],Rectangle[{178.895269,-52.901358},{187.018763,-44.777864}],Rectangle[{178.895269,-44.777864},{187.018763,-36.654370}],Rectangle[{178.895269,-36.654370},{187.018763,-28.530876}],Rectangle[{187.018763,-109.765817},{195.142257,-101.642322}],Rectangle[{187.018763,-101.642322},{195.142257,-93.518828}],Rectangle[{187.018763,-93.518828},{195.142257,-85.395334}],Rectangle[{187.018763,-85.395334},{195.142257,-77.271840}],Rectangle[{187.018763,-77.271840},{195.142257,-69.148346}],Rectangle[{187.018763,-69.148346},{195.142257,-61.024852}],Rectangle[{187.018763,-61.024852},{195.142257,-52.901358}],Rectangle[{187.018763,-52.901358},{195.142257,-44.777864}],Rectangle[{187.018763,-44.777864},{195.142257,-36.654370}],Rectangle[{187.018763,-36.654370},{195.142257,-28.530876}],Rectangle[{187.018763,-28.530876},{195.142257,-20.407381}],Rectangle[{187.018763,-20.407381},{195.142257,-12.283887}],Rectangle[{195.142257,-109.765817},{203.265751,-101.642322}],Rectangle[{195.142257,-101.642322},{203.265751,-93.518828}],Rectangle[{195.142257,-93.518828},{203.265751,-85.395334}],Rectangle[{195.142257,-85.395334},{203.265751,-77.271840}],Rectangle[{195.142257,-77.271840},{203.265751,-69.148346}],Rectangle[{195.142257,-69.148346},{203.265751,-61.024852}],Rectangle[{195.142257,-61.024852},{203.265751,-52.901358}],Rectangle[{195.142257,-52.901358},{203.265751,-44.777864}],Rectangle[{195.142257,-44.777864},{203.265751,-36.654370}],Rectangle[{195.142257,-36.654370},{203.265751,-28.530876}],Rectangle[{195.142257,-28.530876},{203.265751,-20.407381}],Rectangle[{195.142257,-20.407381},{203.265751,-12.283887}],Rectangle[{203.265751,-109.765817},{211.389245,-101.642322}],Rectangle[{203.265751,-101.642322},{211.389245,-93.518828}],Rectangle[{203.265751,-93.518828},{211.389245,-85.395334}],Rectangle[{203.265751,-85.395334},{211.389245,-77.271840}],Rectangle[{203.265751,-77.271840},{211.389245,-69.148346}],Rectangle[{203.265751,-69.148346},{211.389245,-61.024852}],Rectangle[{203.265751,-61.024852},{211.389245,-52.901358}],Rectangle[{203.265751,-52.901358},{211.389245,-44.777864}],Rectangle[{203.265751,-44.777864},{211.389245,-36.654370}],Rectangle[{203.265751,-36.654370},{211.389245,-28.530876}],Rectangle[{203.265751,-28.530876},{211.389245,-20.407381}],Rectangle[{203.265751,-20.407381},{211.389245,-12.283887}],Rectangle[{211.389245,-109.765817},{219.512739,-101.642322}],Rectangle[{211.389245,-101.642322},{219.512739,-93.518828}],Rectangle[{211.389245,-93.518828},{219.512739,-85.395334}],Rectangle[{211.389245,-85.395334},{219.512739,-77.271840}],Rectangle[{211.389245,-77.271840},{219.512739,-69.148346}],Rectangle[{211.389245,-69.148346},{219.512739,-61.024852}],Rectangle[{211.389245,-61.024852},{219.512739,-52.901358}],Rectangle[{211.389245,-52.901358},{219.512739,-44.777864}],Rectangle[{211.389245,-44.777864},{219.512739,-36.654370}],Rectangle[{211.389245,-36.654370},{219.512739,-28.530876}],Rectangle[{211.389245,-28.530876},{219.512739,-20.407381}],Rectangle[{211.389245,-20.407381},{219.512739,-12.283887}],Rectangle[{219.512739,-109.765817},{227.636233,-101.642322}],Rectangle[{219.512739,-101.642322},{227.636233,-93.518828}],Rectangle[{219.512739,-93.518828},{227.636233,-85.395334}],Rectangle[{219.512739,-85.395334},{227.636233,-77.271840}],Rectangle[{219.512739,-77.271840},{227.636233,-69.148346}],Rectangle[{219.512739,-69.148346},{227.636233,-61.024852}],Rectangle[{219.512739,-61.024852},{227.636233,-52.901358}],Rectangle[{219.512739,-52.901358},{227.636233,-44.777864}],Rectangle[{219.512739,-44.777864},{227.636233,-36.654370}],Rectangle[{219.512739,-36.654370},{227.636233,-28.530876}],Rectangle[{219.512739,-28.530876},{227.636233,-20.407381}],Rectangle[{219.512739,-20.407381},{227.636233,-12.283887}],Rectangle[{227.636233,-109.765817},{235.759728,-101.642322}],Rectangle[{227.636233,-101.642322},{235.759728,-93.518828}],Rectangle[{227.636233,-93.518828},{235.759728,-85.395334}],Rectangle[{227.636233,-85.395334},{235.759728,-77.271840}],Rectangle[{227.636233,-77.271840},{235.759728,-69.148346}],Rectangle[{227.636233,-69.148346},{235.759728,-61.024852}],Rectangle[{227.636233,-61.024852},{235.759728,-52.901358}],Rectangle[{227.636233,-52.901358},{235.759728,-44.777864}],Rectangle[{227.636233,-44.777864},{235.759728,-36.654370}],Rectangle[{227.636233,-36.654370},{235.759728,-28.530876}],Rectangle[{227.636233,-28.530876},{235.759728,-20.407381}],Rectangle[{227.636233,-20.407381},{235.759728,-12.283887}],Rectangle[{235.759728,-77.271840},{243.883222,-69.148346}],Rectangle[{235.759728,-69.148346},{243.883222,-61.024852}],Rectangle[{235.759728,-61.024852},{243.883222,-52.901358}],Rectangle[{235.759728,-52.901358},{243.883222,-44.777864}],Rectangle[{243.883222,-77.271840},{252.006716,-69.148346}],Rectangle[{243.883222,-69.148346},{252.006716,-61.024852}],Rectangle[{243.883222,-61.024852},{252.006716,-52.901358}],Rectangle[{243.883222,-52.901358},{252.006716,-44.777864}],Rectangle[{252.006716,-77.271840},{260.130210,-69.148346}],Rectangle[{252.006716,-69.148346},{260.130210,-61.024852}],Rectangle[{252.006716,-61.024852},{260.130210,-52.901358}],Rectangle[{252.006716,-52.901358},{260.130210,-44.777864}],Rectangle[{260.130210,-77.271840},{268.253704,-69.148346}],Rectangle[{260.130210,-69.148346},{268.253704,-61.024852}],Rectangle[{260.130210,-61.024852},{268.253704,-52.901358}],Rectangle[{260.130210,-52.901358},{268.253704,-44.777864}]},{RGBColor[1,0,0,0],Rectangle[{194.039399,-62.558094},{202.162893,-54.434600}]}}]

==> DATA/SMALL_POLYMINOS/animate.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    901183,      13811]
NotebookOptionsPosition[    899794,      13763]
NotebookOutlinePosition[    900154,      13779]
CellTagsIndexPosition[    900111,      13776]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"\"\</tmp/\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.m\>\""}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "40"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.542973834059279*^9, 3.542973887885722*^9}, {
  3.542973920516879*^9, 3.5429739312702427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</tmp/1.gif\>\"", ",", "g"}], "]"}]], "Input",
 CellChangeTimes->{{3.542973935697166*^9, 3.542973942750843*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.542974032060714*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"\"\</tmp/\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.gif\>\""}], ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"g", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"\"\<Iteration \>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}]}]}]}], "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "12"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   "i"}], "]"}]], "Input",
 CellChangeTimes->{{3.542974034458085*^9, 3.54297409188932*^9}, {
   3.542988473277039*^9, 3.542988492668886*^9}, 3.5429885457983093`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "/tmp/42.m"}]], "Input",
 CellChangeTimes->{{3.5429742294721127`*^9, 3.5429742318277197`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{215.81404, 324.318777}, {247.81372, 349.118457}], 
    RectangleBox[{232.13988, 288.318777}, {271.48788, 313.118457}], 
    RectangleBox[{180.13988, 280.318777}, {219.48788, 305.118457}], 
    RectangleBox[{250.13988, 355.318777}, {289.48788, 380.118457}], 
    RectangleBox[{269.13988, 319.318777}, {308.48788, 344.118457}], 
    RectangleBox[{249.13988, 386.318777}, {288.48788, 411.118457}], 
    RectangleBox[{296.13988, 409.318777}, {335.48788, 434.118457}], 
    RectangleBox[{249.13988, 420.318777}, {288.48788, 445.118457}], 
    RectangleBox[{280.13988, 455.318777}, {319.48788, 480.118457}], 
    RectangleBox[{374.81404, 327.318777}, {406.81372, 352.118457}], 
    RectangleBox[{343.13988, 378.318777}, {382.48788, 403.118457}], 
    RectangleBox[{326.13988, 316.318777}, {365.48788, 341.118457}], 
    RectangleBox[{421.13988, 354.318777}, {460.48788, 379.118457}], 
    RectangleBox[{346.81404, 440.318777}, {378.81372, 465.118457}], 
    RectangleBox[{343.13988, 409.318777}, {382.48788, 434.118457}], 
    RectangleBox[{279.13988, 512.318777}, {318.48788, 537.118457}], 
    RectangleBox[{328.13988, 502.318777}, {367.48788, 527.118457}], 
    RectangleBox[{383.13988, 510.318777}, {422.48788, 535.118457}], 
    RectangleBox[{468.13988, 563.318777}, {507.48788, 588.118457}], 
    RectangleBox[{420.13988, 541.318777}, {459.48788, 566.118457}], 
    RectangleBox[{479.13988, 531.318777}, {518.48788, 556.118457}], 
    RectangleBox[{443.13988, 499.318777}, {482.48788, 524.118457}], 
    RectangleBox[{516.13988, 562.318777}, {555.48788, 587.118457}], 
    RectangleBox[{516.13988, 600.318777}, {555.48788, 625.118457}], 
    RectangleBox[{469.13988, 616.318777}, {508.48788, 641.118457}], 
    RectangleBox[{511.13988, 499.318777}, {550.48788, 524.118457}], 
    RectangleBox[{566.13988, 551.318777}, {605.48788, 576.118457}], 
    RectangleBox[{366.13988, 564.318777}, {405.48788, 589.118457}], 
    RectangleBox[{340.13988, 471.318777}, {379.48788, 496.118457}], 
    RectangleBox[{482.13988, 412.318777}, {521.48788, 437.118457}], 
    RectangleBox[{306.13988, 574.318777}, {345.48788, 599.118457}], 
    RectangleBox[{388.13988, 441.318777}, {427.48788, 466.118457}], 
    RectangleBox[{624.13988, 573.318777}, {663.48788, 598.118457}], 
    RectangleBox[{595.13988, 666.318777}, {634.48788, 691.118457}], 
    RectangleBox[{576.13988, 449.318777}, {615.48788, 474.118457}], 
    RectangleBox[{634.13988, 511.318777}, {673.48788, 536.118457}], 
    RectangleBox[{613.13988, 480.318777}, {652.48788, 505.118457}], 
    RectangleBox[{606.13988, 635.318777}, {645.48788, 660.118457}], 
    RectangleBox[{613.13988, 604.318777}, {652.48788, 629.118457}], 
    RectangleBox[{638.13988, 542.318777}, {677.48788, 567.118457}], 
    RectangleBox[{314.13988, 605.318777}, {353.48788, 630.118457}], 
    RectangleBox[{368.13988, 667.318777}, {407.48788, 692.118457}], 
    RectangleBox[{337.13988, 636.318777}, {376.48788, 661.118457}], 
    RectangleBox[{415.13988, 695.318777}, {454.48788, 720.118457}], 
    RectangleBox[{462.13988, 710.318777}, {501.48788, 735.118457}], 
    RectangleBox[{556.13988, 698.318777}, {595.48788, 723.118457}], 
    RectangleBox[{509.13988, 712.318777}, {548.48788, 737.118457}], 
    RectangleBox[{316.13988, 543.318777}, {355.48788, 568.118457}], 
    RectangleBox[{420.13988, 589.318777}, {459.48788, 614.118457}], 
    RectangleBox[{529.13988, 420.318777}, {568.48788, 445.118457}], 
    RectangleBox[{435.13988, 417.318777}, {474.48788, 442.118457}], 
    RectangleBox[{232.13988, 531.318777}, {271.48788, 556.118457}], 
    RectangleBox[{223.13988, 480.318777}, {262.48788, 505.118457}], 
    RectangleBox[{185.13988, 511.318777}, {224.48788, 536.118457}], 
    RectangleBox[{160.13988, 470.318777}, {199.48788, 495.118457}], 
    RectangleBox[{202.13988, 389.318777}, {241.48788, 414.118457}], 
    RectangleBox[{149.13988, 418.318777}, {188.48788, 443.118457}], 
    RectangleBox[{317.13988, 347.318777}, {356.48788, 372.118457}], 
    RectangleBox[{390.13988, 385.318777}, {429.48788, 410.118457}], 
    RectangleBox[{153.13988, 545.318777}, {192.48788, 570.118457}], 
    RectangleBox[{130.13988, 387.318777}, {169.48788, 412.118457}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{231.81388, 336.718617}, {251.81388, 300.718617}}], 
    LineBox[{{231.81388, 336.718617}, {199.81388, 292.718617}}], 
    LineBox[{{231.81388, 336.718617}, {269.81388, 367.718617}}], 
    LineBox[{{231.81388, 336.718617}, {288.81388, 331.718617}}], 
    LineBox[{{251.81388, 300.718617}, {288.81388, 331.718617}}], 
    LineBox[{{199.81388, 292.718617}, {288.81388, 331.718617}}], 
    LineBox[{{269.81388, 367.718617}, {288.81388, 331.718617}}], 
    LineBox[{{269.81388, 367.718617}, {268.81388, 398.718617}}], 
    LineBox[{{268.81388, 398.718617}, {315.81388, 421.718617}}], 
    LineBox[{{268.81388, 398.718617}, {268.81388, 432.718617}}], 
    LineBox[{{315.81388, 421.718617}, {299.81388, 467.718617}}], 
    LineBox[{{390.81388, 339.718617}, {362.81388, 390.718617}}], 
    LineBox[{{390.81388, 339.718617}, {345.81388, 328.718617}}], 
    LineBox[{{362.81388, 390.718617}, {315.81388, 421.718617}}], 
    LineBox[{{362.81388, 390.718617}, {345.81388, 328.718617}}], 
    LineBox[{{362.81388, 390.718617}, {440.81388, 366.718617}}], 
    LineBox[{{362.81388, 452.718617}, {315.81388, 421.718617}}], 
    LineBox[{{362.81388, 452.718617}, {299.81388, 467.718617}}], 
    LineBox[{{362.81388, 421.718617}, {362.81388, 390.718617}}], 
    LineBox[{{298.81388, 524.718617}, {299.81388, 467.718617}}], 
    LineBox[{{347.81388, 514.718617}, {268.81388, 398.718617}}], 
    LineBox[{{347.81388, 514.718617}, {402.81388, 522.718617}}], 
    LineBox[{{402.81388, 522.718617}, {487.81388, 575.718617}}], 
    LineBox[{{402.81388, 522.718617}, {439.81388, 553.718617}}], 
    LineBox[{{402.81388, 522.718617}, {498.81388, 543.718617}}], 
    LineBox[{{402.81388, 522.718617}, {462.81388, 511.718617}}], 
    LineBox[{{402.81388, 522.718617}, {535.81388, 574.718617}}], 
    LineBox[{{402.81388, 522.718617}, {535.81388, 612.718617}}], 
    LineBox[{{402.81388, 522.718617}, {488.81388, 628.718617}}], 
    LineBox[{{402.81388, 522.718617}, {530.81388, 511.718617}}], 
    LineBox[{{402.81388, 522.718617}, {585.81388, 563.718617}}], 
    LineBox[{{402.81388, 522.718617}, {385.81388, 576.718617}}], 
    LineBox[{{402.81388, 522.718617}, {359.81388, 483.718617}}], 
    LineBox[{{402.81388, 522.718617}, {501.81388, 424.718617}}], 
    LineBox[{{402.81388, 522.718617}, {325.81388, 586.718617}}], 
    LineBox[{{402.81388, 522.718617}, {407.81388, 453.718617}}], 
    LineBox[{{402.81388, 522.718617}, {643.81388, 585.718617}}], 
    LineBox[{{402.81388, 522.718617}, {614.81388, 678.718617}}], 
    LineBox[{{402.81388, 522.718617}, {595.81388, 461.718617}}], 
    LineBox[{{402.81388, 522.718617}, {653.81388, 523.718617}}], 
    LineBox[{{402.81388, 522.718617}, {632.81388, 492.718617}}], 
    LineBox[{{402.81388, 522.718617}, {625.81388, 647.718617}}], 
    LineBox[{{402.81388, 522.718617}, {632.81388, 616.718617}}], 
    LineBox[{{402.81388, 522.718617}, {657.81388, 554.718617}}], 
    LineBox[{{402.81388, 522.718617}, {333.81388, 617.718617}}], 
    LineBox[{{402.81388, 522.718617}, {387.81388, 679.718617}}], 
    LineBox[{{402.81388, 522.718617}, {356.81388, 648.718617}}], 
    LineBox[{{402.81388, 522.718617}, {434.81388, 707.718617}}], 
    LineBox[{{402.81388, 522.718617}, {481.81388, 722.718617}}], 
    LineBox[{{402.81388, 522.718617}, {575.81388, 710.718617}}], 
    LineBox[{{402.81388, 522.718617}, {528.81388, 724.718617}}], 
    LineBox[{{487.81388, 575.718617}, {439.81388, 553.718617}}], 
    LineBox[{{487.81388, 575.718617}, {498.81388, 543.718617}}], 
    LineBox[{{487.81388, 575.718617}, {462.81388, 511.718617}}], 
    LineBox[{{487.81388, 575.718617}, {535.81388, 574.718617}}], 
    LineBox[{{487.81388, 575.718617}, {535.81388, 612.718617}}], 
    LineBox[{{487.81388, 575.718617}, {488.81388, 628.718617}}], 
    LineBox[{{487.81388, 575.718617}, {530.81388, 511.718617}}], 
    LineBox[{{487.81388, 575.718617}, {585.81388, 563.718617}}], 
    LineBox[{{487.81388, 575.718617}, {385.81388, 576.718617}}], 
    LineBox[{{487.81388, 575.718617}, {501.81388, 424.718617}}], 
    LineBox[{{487.81388, 575.718617}, {325.81388, 586.718617}}], 
    LineBox[{{487.81388, 575.718617}, {407.81388, 453.718617}}], 
    LineBox[{{487.81388, 575.718617}, {643.81388, 585.718617}}], 
    LineBox[{{487.81388, 575.718617}, {614.81388, 678.718617}}], 
    LineBox[{{487.81388, 575.718617}, {595.81388, 461.718617}}], 
    LineBox[{{487.81388, 575.718617}, {653.81388, 523.718617}}], 
    LineBox[{{487.81388, 575.718617}, {632.81388, 492.718617}}], 
    LineBox[{{487.81388, 575.718617}, {625.81388, 647.718617}}], 
    LineBox[{{487.81388, 575.718617}, {632.81388, 616.718617}}], 
    LineBox[{{487.81388, 575.718617}, {657.81388, 554.718617}}], 
    LineBox[{{487.81388, 575.718617}, {333.81388, 617.718617}}], 
    LineBox[{{487.81388, 575.718617}, {387.81388, 679.718617}}], 
    LineBox[{{487.81388, 575.718617}, {356.81388, 648.718617}}], 
    LineBox[{{487.81388, 575.718617}, {434.81388, 707.718617}}], 
    LineBox[{{487.81388, 575.718617}, {481.81388, 722.718617}}], 
    LineBox[{{487.81388, 575.718617}, {575.81388, 710.718617}}], 
    LineBox[{{487.81388, 575.718617}, {528.81388, 724.718617}}], 
    LineBox[{{439.81388, 553.718617}, {498.81388, 543.718617}}], 
    LineBox[{{439.81388, 553.718617}, {462.81388, 511.718617}}], 
    LineBox[{{439.81388, 553.718617}, {535.81388, 574.718617}}], 
    LineBox[{{439.81388, 553.718617}, {535.81388, 612.718617}}], 
    LineBox[{{439.81388, 553.718617}, {488.81388, 628.718617}}], 
    LineBox[{{439.81388, 553.718617}, {530.81388, 511.718617}}], 
    LineBox[{{439.81388, 553.718617}, {585.81388, 563.718617}}], 
    LineBox[{{439.81388, 553.718617}, {385.81388, 576.718617}}], 
    LineBox[{{439.81388, 553.718617}, {325.81388, 586.718617}}], 
    LineBox[{{439.81388, 553.718617}, {407.81388, 453.718617}}], 
    LineBox[{{439.81388, 553.718617}, {643.81388, 585.718617}}], 
    LineBox[{{439.81388, 553.718617}, {614.81388, 678.718617}}], 
    LineBox[{{439.81388, 553.718617}, {595.81388, 461.718617}}], 
    LineBox[{{439.81388, 553.718617}, {653.81388, 523.718617}}], 
    LineBox[{{439.81388, 553.718617}, {632.81388, 492.718617}}], 
    LineBox[{{439.81388, 553.718617}, {625.81388, 647.718617}}], 
    LineBox[{{439.81388, 553.718617}, {632.81388, 616.718617}}], 
    LineBox[{{439.81388, 553.718617}, {657.81388, 554.718617}}], 
    LineBox[{{439.81388, 553.718617}, {333.81388, 617.718617}}], 
    LineBox[{{439.81388, 553.718617}, {387.81388, 679.718617}}], 
    LineBox[{{439.81388, 553.718617}, {356.81388, 648.718617}}], 
    LineBox[{{439.81388, 553.718617}, {434.81388, 707.718617}}], 
    LineBox[{{439.81388, 553.718617}, {481.81388, 722.718617}}], 
    LineBox[{{439.81388, 553.718617}, {575.81388, 710.718617}}], 
    LineBox[{{439.81388, 553.718617}, {528.81388, 724.718617}}], 
    LineBox[{{498.81388, 543.718617}, {462.81388, 511.718617}}], 
    LineBox[{{498.81388, 543.718617}, {535.81388, 574.718617}}], 
    LineBox[{{498.81388, 543.718617}, {535.81388, 612.718617}}], 
    LineBox[{{498.81388, 543.718617}, {488.81388, 628.718617}}], 
    LineBox[{{498.81388, 543.718617}, {530.81388, 511.718617}}], 
    LineBox[{{498.81388, 543.718617}, {585.81388, 563.718617}}], 
    LineBox[{{498.81388, 543.718617}, {385.81388, 576.718617}}], 
    LineBox[{{498.81388, 543.718617}, {325.81388, 586.718617}}], 
    LineBox[{{498.81388, 543.718617}, {407.81388, 453.718617}}], 
    LineBox[{{498.81388, 543.718617}, {643.81388, 585.718617}}], 
    LineBox[{{498.81388, 543.718617}, {614.81388, 678.718617}}], 
    LineBox[{{498.81388, 543.718617}, {595.81388, 461.718617}}], 
    LineBox[{{498.81388, 543.718617}, {653.81388, 523.718617}}], 
    LineBox[{{498.81388, 543.718617}, {632.81388, 492.718617}}], 
    LineBox[{{498.81388, 543.718617}, {625.81388, 647.718617}}], 
    LineBox[{{498.81388, 543.718617}, {632.81388, 616.718617}}], 
    LineBox[{{498.81388, 543.718617}, {657.81388, 554.718617}}], 
    LineBox[{{498.81388, 543.718617}, {333.81388, 617.718617}}], 
    LineBox[{{498.81388, 543.718617}, {387.81388, 679.718617}}], 
    LineBox[{{498.81388, 543.718617}, {356.81388, 648.718617}}], 
    LineBox[{{498.81388, 543.718617}, {434.81388, 707.718617}}], 
    LineBox[{{498.81388, 543.718617}, {481.81388, 722.718617}}], 
    LineBox[{{498.81388, 543.718617}, {575.81388, 710.718617}}], 
    LineBox[{{498.81388, 543.718617}, {528.81388, 724.718617}}], 
    LineBox[{{462.81388, 511.718617}, {535.81388, 574.718617}}], 
    LineBox[{{462.81388, 511.718617}, {535.81388, 612.718617}}], 
    LineBox[{{462.81388, 511.718617}, {488.81388, 628.718617}}], 
    LineBox[{{462.81388, 511.718617}, {530.81388, 511.718617}}], 
    LineBox[{{462.81388, 511.718617}, {585.81388, 563.718617}}], 
    LineBox[{{462.81388, 511.718617}, {385.81388, 576.718617}}], 
    LineBox[{{462.81388, 511.718617}, {407.81388, 453.718617}}], 
    LineBox[{{462.81388, 511.718617}, {643.81388, 585.718617}}], 
    LineBox[{{462.81388, 511.718617}, {614.81388, 678.718617}}], 
    LineBox[{{462.81388, 511.718617}, {595.81388, 461.718617}}], 
    LineBox[{{462.81388, 511.718617}, {653.81388, 523.718617}}], 
    LineBox[{{462.81388, 511.718617}, {632.81388, 492.718617}}], 
    LineBox[{{462.81388, 511.718617}, {625.81388, 647.718617}}], 
    LineBox[{{462.81388, 511.718617}, {632.81388, 616.718617}}], 
    LineBox[{{462.81388, 511.718617}, {657.81388, 554.718617}}], 
    LineBox[{{462.81388, 511.718617}, {333.81388, 617.718617}}], 
    LineBox[{{462.81388, 511.718617}, {387.81388, 679.718617}}], 
    LineBox[{{462.81388, 511.718617}, {356.81388, 648.718617}}], 
    LineBox[{{462.81388, 511.718617}, {434.81388, 707.718617}}], 
    LineBox[{{462.81388, 511.718617}, {481.81388, 722.718617}}], 
    LineBox[{{462.81388, 511.718617}, {575.81388, 710.718617}}], 
    LineBox[{{462.81388, 511.718617}, {528.81388, 724.718617}}], 
    LineBox[{{535.81388, 574.718617}, {535.81388, 612.718617}}], 
    LineBox[{{535.81388, 574.718617}, {488.81388, 628.718617}}], 
    LineBox[{{535.81388, 574.718617}, {530.81388, 511.718617}}], 
    LineBox[{{535.81388, 574.718617}, {585.81388, 563.718617}}], 
    LineBox[{{535.81388, 574.718617}, {407.81388, 453.718617}}], 
    LineBox[{{535.81388, 574.718617}, {643.81388, 585.718617}}], 
    LineBox[{{535.81388, 574.718617}, {614.81388, 678.718617}}], 
    LineBox[{{535.81388, 574.718617}, {595.81388, 461.718617}}], 
    LineBox[{{535.81388, 574.718617}, {653.81388, 523.718617}}], 
    LineBox[{{535.81388, 574.718617}, {632.81388, 492.718617}}], 
    LineBox[{{535.81388, 574.718617}, {625.81388, 647.718617}}], 
    LineBox[{{535.81388, 574.718617}, {632.81388, 616.718617}}], 
    LineBox[{{535.81388, 574.718617}, {657.81388, 554.718617}}], 
    LineBox[{{535.81388, 574.718617}, {333.81388, 617.718617}}], 
    LineBox[{{535.81388, 574.718617}, {387.81388, 679.718617}}], 
    LineBox[{{535.81388, 574.718617}, {356.81388, 648.718617}}], 
    LineBox[{{535.81388, 574.718617}, {434.81388, 707.718617}}], 
    LineBox[{{535.81388, 574.718617}, {481.81388, 722.718617}}], 
    LineBox[{{535.81388, 574.718617}, {575.81388, 710.718617}}], 
    LineBox[{{535.81388, 574.718617}, {528.81388, 724.718617}}], 
    LineBox[{{535.81388, 612.718617}, {488.81388, 628.718617}}], 
    LineBox[{{535.81388, 612.718617}, {530.81388, 511.718617}}], 
    LineBox[{{535.81388, 612.718617}, {407.81388, 453.718617}}], 
    LineBox[{{535.81388, 612.718617}, {643.81388, 585.718617}}], 
    LineBox[{{535.81388, 612.718617}, {614.81388, 678.718617}}], 
    LineBox[{{535.81388, 612.718617}, {595.81388, 461.718617}}], 
    LineBox[{{535.81388, 612.718617}, {653.81388, 523.718617}}], 
    LineBox[{{535.81388, 612.718617}, {632.81388, 492.718617}}], 
    LineBox[{{535.81388, 612.718617}, {625.81388, 647.718617}}], 
    LineBox[{{535.81388, 612.718617}, {632.81388, 616.718617}}], 
    LineBox[{{535.81388, 612.718617}, {657.81388, 554.718617}}], 
    LineBox[{{535.81388, 612.718617}, {333.81388, 617.718617}}], 
    LineBox[{{535.81388, 612.718617}, {387.81388, 679.718617}}], 
    LineBox[{{535.81388, 612.718617}, {356.81388, 648.718617}}], 
    LineBox[{{535.81388, 612.718617}, {434.81388, 707.718617}}], 
    LineBox[{{535.81388, 612.718617}, {481.81388, 722.718617}}], 
    LineBox[{{535.81388, 612.718617}, {575.81388, 710.718617}}], 
    LineBox[{{535.81388, 612.718617}, {528.81388, 724.718617}}], 
    LineBox[{{488.81388, 628.718617}, {530.81388, 511.718617}}], 
    LineBox[{{488.81388, 628.718617}, {407.81388, 453.718617}}], 
    LineBox[{{488.81388, 628.718617}, {643.81388, 585.718617}}], 
    LineBox[{{488.81388, 628.718617}, {614.81388, 678.718617}}], 
    LineBox[{{488.81388, 628.718617}, {595.81388, 461.718617}}], 
    LineBox[{{488.81388, 628.718617}, {653.81388, 523.718617}}], 
    LineBox[{{488.81388, 628.718617}, {632.81388, 492.718617}}], 
    LineBox[{{488.81388, 628.718617}, {625.81388, 647.718617}}], 
    LineBox[{{488.81388, 628.718617}, {632.81388, 616.718617}}], 
    LineBox[{{488.81388, 628.718617}, {657.81388, 554.718617}}], 
    LineBox[{{488.81388, 628.718617}, {333.81388, 617.718617}}], 
    LineBox[{{488.81388, 628.718617}, {387.81388, 679.718617}}], 
    LineBox[{{488.81388, 628.718617}, {356.81388, 648.718617}}], 
    LineBox[{{488.81388, 628.718617}, {434.81388, 707.718617}}], 
    LineBox[{{488.81388, 628.718617}, {481.81388, 722.718617}}], 
    LineBox[{{488.81388, 628.718617}, {575.81388, 710.718617}}], 
    LineBox[{{488.81388, 628.718617}, {528.81388, 724.718617}}], 
    LineBox[{{530.81388, 511.718617}, {643.81388, 585.718617}}], 
    LineBox[{{530.81388, 511.718617}, {614.81388, 678.718617}}], 
    LineBox[{{530.81388, 511.718617}, {595.81388, 461.718617}}], 
    LineBox[{{530.81388, 511.718617}, {653.81388, 523.718617}}], 
    LineBox[{{530.81388, 511.718617}, {632.81388, 492.718617}}], 
    LineBox[{{530.81388, 511.718617}, {625.81388, 647.718617}}], 
    LineBox[{{530.81388, 511.718617}, {632.81388, 616.718617}}], 
    LineBox[{{530.81388, 511.718617}, {657.81388, 554.718617}}], 
    LineBox[{{530.81388, 511.718617}, {333.81388, 617.718617}}], 
    LineBox[{{530.81388, 511.718617}, {387.81388, 679.718617}}], 
    LineBox[{{530.81388, 511.718617}, {356.81388, 648.718617}}], 
    LineBox[{{530.81388, 511.718617}, {434.81388, 707.718617}}], 
    LineBox[{{530.81388, 511.718617}, {481.81388, 722.718617}}], 
    LineBox[{{530.81388, 511.718617}, {575.81388, 710.718617}}], 
    LineBox[{{530.81388, 511.718617}, {528.81388, 724.718617}}], 
    LineBox[{{585.81388, 563.718617}, {535.81388, 612.718617}}], 
    LineBox[{{585.81388, 563.718617}, {488.81388, 628.718617}}], 
    LineBox[{{585.81388, 563.718617}, {530.81388, 511.718617}}], 
    LineBox[{{585.81388, 563.718617}, {407.81388, 453.718617}}], 
    LineBox[{{585.81388, 563.718617}, {643.81388, 585.718617}}], 
    LineBox[{{585.81388, 563.718617}, {614.81388, 678.718617}}], 
    LineBox[{{585.81388, 563.718617}, {595.81388, 461.718617}}], 
    LineBox[{{585.81388, 563.718617}, {653.81388, 523.718617}}], 
    LineBox[{{585.81388, 563.718617}, {632.81388, 492.718617}}], 
    LineBox[{{585.81388, 563.718617}, {625.81388, 647.718617}}], 
    LineBox[{{585.81388, 563.718617}, {632.81388, 616.718617}}], 
    LineBox[{{585.81388, 563.718617}, {657.81388, 554.718617}}], 
    LineBox[{{585.81388, 563.718617}, {333.81388, 617.718617}}], 
    LineBox[{{585.81388, 563.718617}, {387.81388, 679.718617}}], 
    LineBox[{{585.81388, 563.718617}, {356.81388, 648.718617}}], 
    LineBox[{{585.81388, 563.718617}, {434.81388, 707.718617}}], 
    LineBox[{{585.81388, 563.718617}, {481.81388, 722.718617}}], 
    LineBox[{{585.81388, 563.718617}, {575.81388, 710.718617}}], 
    LineBox[{{585.81388, 563.718617}, {528.81388, 724.718617}}], 
    LineBox[{{385.81388, 576.718617}, {535.81388, 574.718617}}], 
    LineBox[{{385.81388, 576.718617}, {535.81388, 612.718617}}], 
    LineBox[{{385.81388, 576.718617}, {488.81388, 628.718617}}], 
    LineBox[{{385.81388, 576.718617}, {530.81388, 511.718617}}], 
    LineBox[{{385.81388, 576.718617}, {585.81388, 563.718617}}], 
    LineBox[{{385.81388, 576.718617}, {407.81388, 453.718617}}], 
    LineBox[{{385.81388, 576.718617}, {643.81388, 585.718617}}], 
    LineBox[{{385.81388, 576.718617}, {614.81388, 678.718617}}], 
    LineBox[{{385.81388, 576.718617}, {595.81388, 461.718617}}], 
    LineBox[{{385.81388, 576.718617}, {653.81388, 523.718617}}], 
    LineBox[{{385.81388, 576.718617}, {632.81388, 492.718617}}], 
    LineBox[{{385.81388, 576.718617}, {625.81388, 647.718617}}], 
    LineBox[{{385.81388, 576.718617}, {632.81388, 616.718617}}], 
    LineBox[{{385.81388, 576.718617}, {657.81388, 554.718617}}], 
    LineBox[{{385.81388, 576.718617}, {333.81388, 617.718617}}], 
    LineBox[{{385.81388, 576.718617}, {387.81388, 679.718617}}], 
    LineBox[{{385.81388, 576.718617}, {356.81388, 648.718617}}], 
    LineBox[{{385.81388, 576.718617}, {434.81388, 707.718617}}], 
    LineBox[{{385.81388, 576.718617}, {481.81388, 722.718617}}], 
    LineBox[{{385.81388, 576.718617}, {575.81388, 710.718617}}], 
    LineBox[{{385.81388, 576.718617}, {528.81388, 724.718617}}], 
    LineBox[{{359.81388, 483.718617}, {487.81388, 575.718617}}], 
    LineBox[{{359.81388, 483.718617}, {439.81388, 553.718617}}], 
    LineBox[{{359.81388, 483.718617}, {498.81388, 543.718617}}], 
    LineBox[{{359.81388, 483.718617}, {462.81388, 511.718617}}], 
    LineBox[{{359.81388, 483.718617}, {535.81388, 574.718617}}], 
    LineBox[{{359.81388, 483.718617}, {535.81388, 612.718617}}], 
    LineBox[{{359.81388, 483.718617}, {488.81388, 628.718617}}], 
    LineBox[{{359.81388, 483.718617}, {530.81388, 511.718617}}], 
    LineBox[{{359.81388, 483.718617}, {585.81388, 563.718617}}], 
    LineBox[{{359.81388, 483.718617}, {385.81388, 576.718617}}], 
    LineBox[{{359.81388, 483.718617}, {501.81388, 424.718617}}], 
    LineBox[{{359.81388, 483.718617}, {325.81388, 586.718617}}], 
    LineBox[{{359.81388, 483.718617}, {407.81388, 453.718617}}], 
    LineBox[{{359.81388, 483.718617}, {643.81388, 585.718617}}], 
    LineBox[{{359.81388, 483.718617}, {614.81388, 678.718617}}], 
    LineBox[{{359.81388, 483.718617}, {595.81388, 461.718617}}], 
    LineBox[{{359.81388, 483.718617}, {653.81388, 523.718617}}], 
    LineBox[{{359.81388, 483.718617}, {632.81388, 492.718617}}], 
    LineBox[{{359.81388, 483.718617}, {625.81388, 647.718617}}], 
    LineBox[{{359.81388, 483.718617}, {632.81388, 616.718617}}], 
    LineBox[{{359.81388, 483.718617}, {657.81388, 554.718617}}], 
    LineBox[{{359.81388, 483.718617}, {333.81388, 617.718617}}], 
    LineBox[{{359.81388, 483.718617}, {387.81388, 679.718617}}], 
    LineBox[{{359.81388, 483.718617}, {356.81388, 648.718617}}], 
    LineBox[{{359.81388, 483.718617}, {434.81388, 707.718617}}], 
    LineBox[{{359.81388, 483.718617}, {481.81388, 722.718617}}], 
    LineBox[{{359.81388, 483.718617}, {575.81388, 710.718617}}], 
    LineBox[{{359.81388, 483.718617}, {528.81388, 724.718617}}], 
    LineBox[{{501.81388, 424.718617}, {439.81388, 553.718617}}], 
    LineBox[{{501.81388, 424.718617}, {498.81388, 543.718617}}], 
    LineBox[{{501.81388, 424.718617}, {462.81388, 511.718617}}], 
    LineBox[{{501.81388, 424.718617}, {535.81388, 574.718617}}], 
    LineBox[{{501.81388, 424.718617}, {535.81388, 612.718617}}], 
    LineBox[{{501.81388, 424.718617}, {488.81388, 628.718617}}], 
    LineBox[{{501.81388, 424.718617}, {530.81388, 511.718617}}], 
    LineBox[{{501.81388, 424.718617}, {585.81388, 563.718617}}], 
    LineBox[{{501.81388, 424.718617}, {385.81388, 576.718617}}], 
    LineBox[{{501.81388, 424.718617}, {325.81388, 586.718617}}], 
    LineBox[{{501.81388, 424.718617}, {407.81388, 453.718617}}], 
    LineBox[{{501.81388, 424.718617}, {643.81388, 585.718617}}], 
    LineBox[{{501.81388, 424.718617}, {614.81388, 678.718617}}], 
    LineBox[{{501.81388, 424.718617}, {595.81388, 461.718617}}], 
    LineBox[{{501.81388, 424.718617}, {653.81388, 523.718617}}], 
    LineBox[{{501.81388, 424.718617}, {632.81388, 492.718617}}], 
    LineBox[{{501.81388, 424.718617}, {625.81388, 647.718617}}], 
    LineBox[{{501.81388, 424.718617}, {632.81388, 616.718617}}], 
    LineBox[{{501.81388, 424.718617}, {657.81388, 554.718617}}], 
    LineBox[{{501.81388, 424.718617}, {333.81388, 617.718617}}], 
    LineBox[{{501.81388, 424.718617}, {387.81388, 679.718617}}], 
    LineBox[{{501.81388, 424.718617}, {356.81388, 648.718617}}], 
    LineBox[{{501.81388, 424.718617}, {434.81388, 707.718617}}], 
    LineBox[{{501.81388, 424.718617}, {481.81388, 722.718617}}], 
    LineBox[{{501.81388, 424.718617}, {575.81388, 710.718617}}], 
    LineBox[{{501.81388, 424.718617}, {528.81388, 724.718617}}], 
    LineBox[{{325.81388, 586.718617}, {462.81388, 511.718617}}], 
    LineBox[{{325.81388, 586.718617}, {535.81388, 574.718617}}], 
    LineBox[{{325.81388, 586.718617}, {535.81388, 612.718617}}], 
    LineBox[{{325.81388, 586.718617}, {488.81388, 628.718617}}], 
    LineBox[{{325.81388, 586.718617}, {530.81388, 511.718617}}], 
    LineBox[{{325.81388, 586.718617}, {585.81388, 563.718617}}], 
    LineBox[{{325.81388, 586.718617}, {385.81388, 576.718617}}], 
    LineBox[{{325.81388, 586.718617}, {407.81388, 453.718617}}], 
    LineBox[{{325.81388, 586.718617}, {643.81388, 585.718617}}], 
    LineBox[{{325.81388, 586.718617}, {614.81388, 678.718617}}], 
    LineBox[{{325.81388, 586.718617}, {595.81388, 461.718617}}], 
    LineBox[{{325.81388, 586.718617}, {653.81388, 523.718617}}], 
    LineBox[{{325.81388, 586.718617}, {632.81388, 492.718617}}], 
    LineBox[{{325.81388, 586.718617}, {625.81388, 647.718617}}], 
    LineBox[{{325.81388, 586.718617}, {632.81388, 616.718617}}], 
    LineBox[{{325.81388, 586.718617}, {657.81388, 554.718617}}], 
    LineBox[{{325.81388, 586.718617}, {333.81388, 617.718617}}], 
    LineBox[{{325.81388, 586.718617}, {387.81388, 679.718617}}], 
    LineBox[{{325.81388, 586.718617}, {356.81388, 648.718617}}], 
    LineBox[{{325.81388, 586.718617}, {434.81388, 707.718617}}], 
    LineBox[{{325.81388, 586.718617}, {481.81388, 722.718617}}], 
    LineBox[{{325.81388, 586.718617}, {575.81388, 710.718617}}], 
    LineBox[{{325.81388, 586.718617}, {528.81388, 724.718617}}], 
    LineBox[{{407.81388, 453.718617}, {530.81388, 511.718617}}], 
    LineBox[{{407.81388, 453.718617}, {643.81388, 585.718617}}], 
    LineBox[{{407.81388, 453.718617}, {614.81388, 678.718617}}], 
    LineBox[{{407.81388, 453.718617}, {595.81388, 461.718617}}], 
    LineBox[{{407.81388, 453.718617}, {653.81388, 523.718617}}], 
    LineBox[{{407.81388, 453.718617}, {632.81388, 492.718617}}], 
    LineBox[{{407.81388, 453.718617}, {625.81388, 647.718617}}], 
    LineBox[{{407.81388, 453.718617}, {632.81388, 616.718617}}], 
    LineBox[{{407.81388, 453.718617}, {657.81388, 554.718617}}], 
    LineBox[{{407.81388, 453.718617}, {333.81388, 617.718617}}], 
    LineBox[{{407.81388, 453.718617}, {387.81388, 679.718617}}], 
    LineBox[{{407.81388, 453.718617}, {356.81388, 648.718617}}], 
    LineBox[{{407.81388, 453.718617}, {434.81388, 707.718617}}], 
    LineBox[{{407.81388, 453.718617}, {481.81388, 722.718617}}], 
    LineBox[{{407.81388, 453.718617}, {575.81388, 710.718617}}], 
    LineBox[{{407.81388, 453.718617}, {528.81388, 724.718617}}], 
    LineBox[{{643.81388, 585.718617}, {614.81388, 678.718617}}], 
    LineBox[{{643.81388, 585.718617}, {595.81388, 461.718617}}], 
    LineBox[{{643.81388, 585.718617}, {653.81388, 523.718617}}], 
    LineBox[{{643.81388, 585.718617}, {632.81388, 492.718617}}], 
    LineBox[{{643.81388, 585.718617}, {625.81388, 647.718617}}], 
    LineBox[{{643.81388, 585.718617}, {632.81388, 616.718617}}], 
    LineBox[{{643.81388, 585.718617}, {657.81388, 554.718617}}], 
    LineBox[{{643.81388, 585.718617}, {333.81388, 617.718617}}], 
    LineBox[{{643.81388, 585.718617}, {387.81388, 679.718617}}], 
    LineBox[{{643.81388, 585.718617}, {356.81388, 648.718617}}], 
    LineBox[{{643.81388, 585.718617}, {434.81388, 707.718617}}], 
    LineBox[{{643.81388, 585.718617}, {481.81388, 722.718617}}], 
    LineBox[{{643.81388, 585.718617}, {575.81388, 710.718617}}], 
    LineBox[{{643.81388, 585.718617}, {528.81388, 724.718617}}], 
    LineBox[{{614.81388, 678.718617}, {595.81388, 461.718617}}], 
    LineBox[{{614.81388, 678.718617}, {653.81388, 523.718617}}], 
    LineBox[{{614.81388, 678.718617}, {632.81388, 492.718617}}], 
    LineBox[{{614.81388, 678.718617}, {625.81388, 647.718617}}], 
    LineBox[{{614.81388, 678.718617}, {632.81388, 616.718617}}], 
    LineBox[{{614.81388, 678.718617}, {657.81388, 554.718617}}], 
    LineBox[{{614.81388, 678.718617}, {333.81388, 617.718617}}], 
    LineBox[{{614.81388, 678.718617}, {387.81388, 679.718617}}], 
    LineBox[{{614.81388, 678.718617}, {356.81388, 648.718617}}], 
    LineBox[{{614.81388, 678.718617}, {434.81388, 707.718617}}], 
    LineBox[{{614.81388, 678.718617}, {481.81388, 722.718617}}], 
    LineBox[{{614.81388, 678.718617}, {575.81388, 710.718617}}], 
    LineBox[{{614.81388, 678.718617}, {528.81388, 724.718617}}], 
    LineBox[{{595.81388, 461.718617}, {653.81388, 523.718617}}], 
    LineBox[{{595.81388, 461.718617}, {632.81388, 492.718617}}], 
    LineBox[{{595.81388, 461.718617}, {625.81388, 647.718617}}], 
    LineBox[{{595.81388, 461.718617}, {632.81388, 616.718617}}], 
    LineBox[{{595.81388, 461.718617}, {657.81388, 554.718617}}], 
    LineBox[{{595.81388, 461.718617}, {333.81388, 617.718617}}], 
    LineBox[{{595.81388, 461.718617}, {387.81388, 679.718617}}], 
    LineBox[{{595.81388, 461.718617}, {356.81388, 648.718617}}], 
    LineBox[{{595.81388, 461.718617}, {434.81388, 707.718617}}], 
    LineBox[{{595.81388, 461.718617}, {481.81388, 722.718617}}], 
    LineBox[{{595.81388, 461.718617}, {575.81388, 710.718617}}], 
    LineBox[{{595.81388, 461.718617}, {528.81388, 724.718617}}], 
    LineBox[{{653.81388, 523.718617}, {632.81388, 492.718617}}], 
    LineBox[{{653.81388, 523.718617}, {625.81388, 647.718617}}], 
    LineBox[{{653.81388, 523.718617}, {632.81388, 616.718617}}], 
    LineBox[{{653.81388, 523.718617}, {657.81388, 554.718617}}], 
    LineBox[{{653.81388, 523.718617}, {333.81388, 617.718617}}], 
    LineBox[{{653.81388, 523.718617}, {387.81388, 679.718617}}], 
    LineBox[{{653.81388, 523.718617}, {356.81388, 648.718617}}], 
    LineBox[{{653.81388, 523.718617}, {434.81388, 707.718617}}], 
    LineBox[{{653.81388, 523.718617}, {481.81388, 722.718617}}], 
    LineBox[{{653.81388, 523.718617}, {575.81388, 710.718617}}], 
    LineBox[{{653.81388, 523.718617}, {528.81388, 724.718617}}], 
    LineBox[{{632.81388, 492.718617}, {625.81388, 647.718617}}], 
    LineBox[{{632.81388, 492.718617}, {632.81388, 616.718617}}], 
    LineBox[{{632.81388, 492.718617}, {657.81388, 554.718617}}], 
    LineBox[{{632.81388, 492.718617}, {333.81388, 617.718617}}], 
    LineBox[{{632.81388, 492.718617}, {387.81388, 679.718617}}], 
    LineBox[{{632.81388, 492.718617}, {356.81388, 648.718617}}], 
    LineBox[{{632.81388, 492.718617}, {434.81388, 707.718617}}], 
    LineBox[{{632.81388, 492.718617}, {481.81388, 722.718617}}], 
    LineBox[{{632.81388, 492.718617}, {575.81388, 710.718617}}], 
    LineBox[{{632.81388, 492.718617}, {528.81388, 724.718617}}], 
    LineBox[{{625.81388, 647.718617}, {632.81388, 616.718617}}], 
    LineBox[{{625.81388, 647.718617}, {657.81388, 554.718617}}], 
    LineBox[{{625.81388, 647.718617}, {333.81388, 617.718617}}], 
    LineBox[{{625.81388, 647.718617}, {387.81388, 679.718617}}], 
    LineBox[{{625.81388, 647.718617}, {356.81388, 648.718617}}], 
    LineBox[{{625.81388, 647.718617}, {434.81388, 707.718617}}], 
    LineBox[{{625.81388, 647.718617}, {481.81388, 722.718617}}], 
    LineBox[{{625.81388, 647.718617}, {575.81388, 710.718617}}], 
    LineBox[{{625.81388, 647.718617}, {528.81388, 724.718617}}], 
    LineBox[{{632.81388, 616.718617}, {657.81388, 554.718617}}], 
    LineBox[{{632.81388, 616.718617}, {333.81388, 617.718617}}], 
    LineBox[{{632.81388, 616.718617}, {387.81388, 679.718617}}], 
    LineBox[{{632.81388, 616.718617}, {356.81388, 648.718617}}], 
    LineBox[{{632.81388, 616.718617}, {434.81388, 707.718617}}], 
    LineBox[{{632.81388, 616.718617}, {481.81388, 722.718617}}], 
    LineBox[{{632.81388, 616.718617}, {575.81388, 710.718617}}], 
    LineBox[{{632.81388, 616.718617}, {528.81388, 724.718617}}], 
    LineBox[{{657.81388, 554.718617}, {333.81388, 617.718617}}], 
    LineBox[{{657.81388, 554.718617}, {387.81388, 679.718617}}], 
    LineBox[{{657.81388, 554.718617}, {356.81388, 648.718617}}], 
    LineBox[{{657.81388, 554.718617}, {434.81388, 707.718617}}], 
    LineBox[{{657.81388, 554.718617}, {481.81388, 722.718617}}], 
    LineBox[{{657.81388, 554.718617}, {575.81388, 710.718617}}], 
    LineBox[{{657.81388, 554.718617}, {528.81388, 724.718617}}], 
    LineBox[{{333.81388, 617.718617}, {387.81388, 679.718617}}], 
    LineBox[{{333.81388, 617.718617}, {356.81388, 648.718617}}], 
    LineBox[{{333.81388, 617.718617}, {434.81388, 707.718617}}], 
    LineBox[{{333.81388, 617.718617}, {481.81388, 722.718617}}], 
    LineBox[{{333.81388, 617.718617}, {575.81388, 710.718617}}], 
    LineBox[{{333.81388, 617.718617}, {528.81388, 724.718617}}], 
    LineBox[{{387.81388, 679.718617}, {356.81388, 648.718617}}], 
    LineBox[{{387.81388, 679.718617}, {434.81388, 707.718617}}], 
    LineBox[{{387.81388, 679.718617}, {481.81388, 722.718617}}], 
    LineBox[{{387.81388, 679.718617}, {575.81388, 710.718617}}], 
    LineBox[{{387.81388, 679.718617}, {528.81388, 724.718617}}], 
    LineBox[{{356.81388, 648.718617}, {434.81388, 707.718617}}], 
    LineBox[{{356.81388, 648.718617}, {481.81388, 722.718617}}], 
    LineBox[{{356.81388, 648.718617}, {575.81388, 710.718617}}], 
    LineBox[{{356.81388, 648.718617}, {528.81388, 724.718617}}], 
    LineBox[{{434.81388, 707.718617}, {481.81388, 722.718617}}], 
    LineBox[{{434.81388, 707.718617}, {575.81388, 710.718617}}], 
    LineBox[{{434.81388, 707.718617}, {528.81388, 724.718617}}], 
    LineBox[{{481.81388, 722.718617}, {575.81388, 710.718617}}], 
    LineBox[{{481.81388, 722.718617}, {528.81388, 724.718617}}], 
    LineBox[{{575.81388, 710.718617}, {528.81388, 724.718617}}], 
    LineBox[{{335.81388, 555.718617}, {402.81388, 522.718617}}], 
    LineBox[{{335.81388, 555.718617}, {487.81388, 575.718617}}], 
    LineBox[{{335.81388, 555.718617}, {439.81388, 553.718617}}], 
    LineBox[{{335.81388, 555.718617}, {498.81388, 543.718617}}], 
    LineBox[{{335.81388, 555.718617}, {462.81388, 511.718617}}], 
    LineBox[{{335.81388, 555.718617}, {535.81388, 574.718617}}], 
    LineBox[{{335.81388, 555.718617}, {535.81388, 612.718617}}], 
    LineBox[{{335.81388, 555.718617}, {488.81388, 628.718617}}], 
    LineBox[{{335.81388, 555.718617}, {530.81388, 511.718617}}], 
    LineBox[{{335.81388, 555.718617}, {585.81388, 563.718617}}], 
    LineBox[{{335.81388, 555.718617}, {385.81388, 576.718617}}], 
    LineBox[{{335.81388, 555.718617}, {359.81388, 483.718617}}], 
    LineBox[{{335.81388, 555.718617}, {501.81388, 424.718617}}], 
    LineBox[{{335.81388, 555.718617}, {325.81388, 586.718617}}], 
    LineBox[{{335.81388, 555.718617}, {407.81388, 453.718617}}], 
    LineBox[{{335.81388, 555.718617}, {643.81388, 585.718617}}], 
    LineBox[{{335.81388, 555.718617}, {614.81388, 678.718617}}], 
    LineBox[{{335.81388, 555.718617}, {595.81388, 461.718617}}], 
    LineBox[{{335.81388, 555.718617}, {653.81388, 523.718617}}], 
    LineBox[{{335.81388, 555.718617}, {632.81388, 492.718617}}], 
    LineBox[{{335.81388, 555.718617}, {625.81388, 647.718617}}], 
    LineBox[{{335.81388, 555.718617}, {632.81388, 616.718617}}], 
    LineBox[{{335.81388, 555.718617}, {657.81388, 554.718617}}], 
    LineBox[{{335.81388, 555.718617}, {333.81388, 617.718617}}], 
    LineBox[{{335.81388, 555.718617}, {387.81388, 679.718617}}], 
    LineBox[{{335.81388, 555.718617}, {356.81388, 648.718617}}], 
    LineBox[{{335.81388, 555.718617}, {434.81388, 707.718617}}], 
    LineBox[{{335.81388, 555.718617}, {481.81388, 722.718617}}], 
    LineBox[{{335.81388, 555.718617}, {575.81388, 710.718617}}], 
    LineBox[{{335.81388, 555.718617}, {528.81388, 724.718617}}], 
    LineBox[{{335.81388, 555.718617}, {439.81388, 601.718617}}], 
    LineBox[{{335.81388, 555.718617}, {548.81388, 432.718617}}], 
    LineBox[{{335.81388, 555.718617}, {454.81388, 429.718617}}], 
    LineBox[{{439.81388, 601.718617}, {402.81388, 522.718617}}], 
    LineBox[{{439.81388, 601.718617}, {487.81388, 575.718617}}], 
    LineBox[{{439.81388, 601.718617}, {439.81388, 553.718617}}], 
    LineBox[{{439.81388, 601.718617}, {498.81388, 543.718617}}], 
    LineBox[{{439.81388, 601.718617}, {462.81388, 511.718617}}], 
    LineBox[{{439.81388, 601.718617}, {535.81388, 574.718617}}], 
    LineBox[{{439.81388, 601.718617}, {535.81388, 612.718617}}], 
    LineBox[{{439.81388, 601.718617}, {488.81388, 628.718617}}], 
    LineBox[{{439.81388, 601.718617}, {530.81388, 511.718617}}], 
    LineBox[{{439.81388, 601.718617}, {585.81388, 563.718617}}], 
    LineBox[{{439.81388, 601.718617}, {385.81388, 576.718617}}], 
    LineBox[{{439.81388, 601.718617}, {359.81388, 483.718617}}], 
    LineBox[{{439.81388, 601.718617}, {501.81388, 424.718617}}], 
    LineBox[{{439.81388, 601.718617}, {325.81388, 586.718617}}], 
    LineBox[{{439.81388, 601.718617}, {407.81388, 453.718617}}], 
    LineBox[{{439.81388, 601.718617}, {643.81388, 585.718617}}], 
    LineBox[{{439.81388, 601.718617}, {614.81388, 678.718617}}], 
    LineBox[{{439.81388, 601.718617}, {595.81388, 461.718617}}], 
    LineBox[{{439.81388, 601.718617}, {653.81388, 523.718617}}], 
    LineBox[{{439.81388, 601.718617}, {632.81388, 492.718617}}], 
    LineBox[{{439.81388, 601.718617}, {625.81388, 647.718617}}], 
    LineBox[{{439.81388, 601.718617}, {632.81388, 616.718617}}], 
    LineBox[{{439.81388, 601.718617}, {657.81388, 554.718617}}], 
    LineBox[{{439.81388, 601.718617}, {333.81388, 617.718617}}], 
    LineBox[{{439.81388, 601.718617}, {387.81388, 679.718617}}], 
    LineBox[{{439.81388, 601.718617}, {356.81388, 648.718617}}], 
    LineBox[{{439.81388, 601.718617}, {434.81388, 707.718617}}], 
    LineBox[{{439.81388, 601.718617}, {481.81388, 722.718617}}], 
    LineBox[{{439.81388, 601.718617}, {575.81388, 710.718617}}], 
    LineBox[{{439.81388, 601.718617}, {528.81388, 724.718617}}], 
    LineBox[{{439.81388, 601.718617}, {548.81388, 432.718617}}], 
    LineBox[{{439.81388, 601.718617}, {454.81388, 429.718617}}], 
    LineBox[{{548.81388, 432.718617}, {402.81388, 522.718617}}], 
    LineBox[{{548.81388, 432.718617}, {487.81388, 575.718617}}], 
    LineBox[{{548.81388, 432.718617}, {439.81388, 553.718617}}], 
    LineBox[{{548.81388, 432.718617}, {498.81388, 543.718617}}], 
    LineBox[{{548.81388, 432.718617}, {462.81388, 511.718617}}], 
    LineBox[{{548.81388, 432.718617}, {535.81388, 574.718617}}], 
    LineBox[{{548.81388, 432.718617}, {535.81388, 612.718617}}], 
    LineBox[{{548.81388, 432.718617}, {488.81388, 628.718617}}], 
    LineBox[{{548.81388, 432.718617}, {530.81388, 511.718617}}], 
    LineBox[{{548.81388, 432.718617}, {585.81388, 563.718617}}], 
    LineBox[{{548.81388, 432.718617}, {385.81388, 576.718617}}], 
    LineBox[{{548.81388, 432.718617}, {359.81388, 483.718617}}], 
    LineBox[{{548.81388, 432.718617}, {501.81388, 424.718617}}], 
    LineBox[{{548.81388, 432.718617}, {325.81388, 586.718617}}], 
    LineBox[{{548.81388, 432.718617}, {407.81388, 453.718617}}], 
    LineBox[{{548.81388, 432.718617}, {643.81388, 585.718617}}], 
    LineBox[{{548.81388, 432.718617}, {614.81388, 678.718617}}], 
    LineBox[{{548.81388, 432.718617}, {595.81388, 461.718617}}], 
    LineBox[{{548.81388, 432.718617}, {653.81388, 523.718617}}], 
    LineBox[{{548.81388, 432.718617}, {632.81388, 492.718617}}], 
    LineBox[{{548.81388, 432.718617}, {625.81388, 647.718617}}], 
    LineBox[{{548.81388, 432.718617}, {632.81388, 616.718617}}], 
    LineBox[{{548.81388, 432.718617}, {657.81388, 554.718617}}], 
    LineBox[{{548.81388, 432.718617}, {333.81388, 617.718617}}], 
    LineBox[{{548.81388, 432.718617}, {387.81388, 679.718617}}], 
    LineBox[{{548.81388, 432.718617}, {356.81388, 648.718617}}], 
    LineBox[{{548.81388, 432.718617}, {434.81388, 707.718617}}], 
    LineBox[{{548.81388, 432.718617}, {481.81388, 722.718617}}], 
    LineBox[{{548.81388, 432.718617}, {575.81388, 710.718617}}], 
    LineBox[{{548.81388, 432.718617}, {528.81388, 724.718617}}], 
    LineBox[{{548.81388, 432.718617}, {454.81388, 429.718617}}], 
    LineBox[{{454.81388, 429.718617}, {402.81388, 522.718617}}], 
    LineBox[{{454.81388, 429.718617}, {487.81388, 575.718617}}], 
    LineBox[{{454.81388, 429.718617}, {439.81388, 553.718617}}], 
    LineBox[{{454.81388, 429.718617}, {498.81388, 543.718617}}], 
    LineBox[{{454.81388, 429.718617}, {462.81388, 511.718617}}], 
    LineBox[{{454.81388, 429.718617}, {535.81388, 574.718617}}], 
    LineBox[{{454.81388, 429.718617}, {535.81388, 612.718617}}], 
    LineBox[{{454.81388, 429.718617}, {488.81388, 628.718617}}], 
    LineBox[{{454.81388, 429.718617}, {530.81388, 511.718617}}], 
    LineBox[{{454.81388, 429.718617}, {585.81388, 563.718617}}], 
    LineBox[{{454.81388, 429.718617}, {385.81388, 576.718617}}], 
    LineBox[{{454.81388, 429.718617}, {359.81388, 483.718617}}], 
    LineBox[{{454.81388, 429.718617}, {501.81388, 424.718617}}], 
    LineBox[{{454.81388, 429.718617}, {325.81388, 586.718617}}], 
    LineBox[{{454.81388, 429.718617}, {407.81388, 453.718617}}], 
    LineBox[{{454.81388, 429.718617}, {643.81388, 585.718617}}], 
    LineBox[{{454.81388, 429.718617}, {614.81388, 678.718617}}], 
    LineBox[{{454.81388, 429.718617}, {595.81388, 461.718617}}], 
    LineBox[{{454.81388, 429.718617}, {653.81388, 523.718617}}], 
    LineBox[{{454.81388, 429.718617}, {632.81388, 492.718617}}], 
    LineBox[{{454.81388, 429.718617}, {625.81388, 647.718617}}], 
    LineBox[{{454.81388, 429.718617}, {632.81388, 616.718617}}], 
    LineBox[{{454.81388, 429.718617}, {657.81388, 554.718617}}], 
    LineBox[{{454.81388, 429.718617}, {333.81388, 617.718617}}], 
    LineBox[{{454.81388, 429.718617}, {387.81388, 679.718617}}], 
    LineBox[{{454.81388, 429.718617}, {356.81388, 648.718617}}], 
    LineBox[{{454.81388, 429.718617}, {434.81388, 707.718617}}], 
    LineBox[{{454.81388, 429.718617}, {481.81388, 722.718617}}], 
    LineBox[{{454.81388, 429.718617}, {575.81388, 710.718617}}], 
    LineBox[{{454.81388, 429.718617}, {528.81388, 724.718617}}], 
    LineBox[{{251.81388, 543.718617}, {242.81388, 492.718617}}], 
    LineBox[{{242.81388, 492.718617}, {299.81388, 467.718617}}], 
    LineBox[{{242.81388, 492.718617}, {204.81388, 523.718617}}], 
    LineBox[{{242.81388, 492.718617}, {179.81388, 482.718617}}], 
    LineBox[{{221.81388, 401.718617}, {268.81388, 398.718617}}], 
    LineBox[{{221.81388, 401.718617}, {168.81388, 430.718617}}], 
    LineBox[{{336.81388, 359.718617}, {362.81388, 390.718617}}], 
    LineBox[{{409.81388, 397.718617}, {362.81388, 390.718617}}], 
    LineBox[{{172.81388, 557.718617}, {204.81388, 523.718617}}], 
    LineBox[{{149.81388, 399.718617}, {315.81388, 421.718617}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{231.81388, 336.718617}], 
    PointBox[{251.81388, 300.718617}], PointBox[{199.81388, 292.718617}], 
    PointBox[{269.81388, 367.718617}], PointBox[{288.81388, 331.718617}], 
    PointBox[{268.81388, 398.718617}], PointBox[{315.81388, 421.718617}], 
    PointBox[{268.81388, 432.718617}], PointBox[{299.81388, 467.718617}], 
    PointBox[{390.81388, 339.718617}], PointBox[{362.81388, 390.718617}], 
    PointBox[{345.81388, 328.718617}], PointBox[{440.81388, 366.718617}], 
    PointBox[{362.81388, 452.718617}], PointBox[{362.81388, 421.718617}], 
    PointBox[{298.81388, 524.718617}], PointBox[{347.81388, 514.718617}], 
    PointBox[{402.81388, 522.718617}], PointBox[{487.81388, 575.718617}], 
    PointBox[{439.81388, 553.718617}], PointBox[{498.81388, 543.718617}], 
    PointBox[{462.81388, 511.718617}], PointBox[{535.81388, 574.718617}], 
    PointBox[{535.81388, 612.718617}], PointBox[{488.81388, 628.718617}], 
    PointBox[{530.81388, 511.718617}], PointBox[{585.81388, 563.718617}], 
    PointBox[{385.81388, 576.718617}], PointBox[{359.81388, 483.718617}], 
    PointBox[{501.81388, 424.718617}], PointBox[{325.81388, 586.718617}], 
    PointBox[{407.81388, 453.718617}], PointBox[{643.81388, 585.718617}], 
    PointBox[{614.81388, 678.718617}], PointBox[{595.81388, 461.718617}], 
    PointBox[{653.81388, 523.718617}], PointBox[{632.81388, 492.718617}], 
    PointBox[{625.81388, 647.718617}], PointBox[{632.81388, 616.718617}], 
    PointBox[{657.81388, 554.718617}], PointBox[{333.81388, 617.718617}], 
    PointBox[{387.81388, 679.718617}], PointBox[{356.81388, 648.718617}], 
    PointBox[{434.81388, 707.718617}], PointBox[{481.81388, 722.718617}], 
    PointBox[{575.81388, 710.718617}], PointBox[{528.81388, 724.718617}], 
    PointBox[{335.81388, 555.718617}], PointBox[{439.81388, 601.718617}], 
    PointBox[{548.81388, 432.718617}], PointBox[{454.81388, 429.718617}], 
    PointBox[{251.81388, 543.718617}], PointBox[{242.81388, 492.718617}], 
    PointBox[{204.81388, 523.718617}], PointBox[{179.81388, 482.718617}], 
    PointBox[{221.81388, 401.718617}], PointBox[{168.81388, 430.718617}], 
    PointBox[{336.81388, 359.718617}], PointBox[{409.81388, 397.718617}], 
    PointBox[{172.81388, 557.718617}], PointBox[{149.81388, 399.718617}]}, 
   {RGBColor[0.619608, 0.003922, 0.258824], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{130.13988, 362.420977}, {157.50728, 389.788377}], 
    RectangleBox[{130.13988, 389.788377}, {157.50728, 417.155777}], 
    RectangleBox[{130.13988, 417.155777}, {157.50728, 444.523177}], 
    RectangleBox[{130.13988, 526.625377}, {157.50728, 553.992777}], 
    RectangleBox[{130.13988, 553.992777}, {157.50728, 581.360177}], 
    RectangleBox[{157.50728, 280.318777}, {184.87468, 307.686177}], 
    RectangleBox[{157.50728, 362.420977}, {184.87468, 389.788377}], 
    RectangleBox[{157.50728, 389.788377}, {184.87468, 417.155777}], 
    RectangleBox[{157.50728, 417.155777}, {184.87468, 444.523177}], 
    RectangleBox[{157.50728, 444.523177}, {184.87468, 471.890577}], 
    RectangleBox[{157.50728, 471.890577}, {184.87468, 499.257977}], 
    RectangleBox[{157.50728, 526.625377}, {184.87468, 553.992777}], 
    RectangleBox[{157.50728, 553.992777}, {184.87468, 581.360177}], 
    RectangleBox[{184.87468, 280.318777}, {212.24208, 307.686177}], 
    RectangleBox[{184.87468, 307.686177}, {212.24208, 335.053577}], 
    RectangleBox[{184.87468, 362.420977}, {212.24208, 389.788377}], 
    RectangleBox[{184.87468, 389.788377}, {212.24208, 417.155777}], 
    RectangleBox[{184.87468, 417.155777}, {212.24208, 444.523177}], 
    RectangleBox[{184.87468, 444.523177}, {212.24208, 471.890577}], 
    RectangleBox[{184.87468, 471.890577}, {212.24208, 499.257977}], 
    RectangleBox[{184.87468, 499.257977}, {212.24208, 526.625377}], 
    RectangleBox[{184.87468, 526.625377}, {212.24208, 553.992777}], 
    RectangleBox[{184.87468, 553.992777}, {212.24208, 581.360177}], 
    RectangleBox[{212.24208, 280.318777}, {239.60948, 307.686177}], 
    RectangleBox[{212.24208, 307.686177}, {239.60948, 335.053577}], 
    RectangleBox[{212.24208, 335.053577}, {239.60948, 362.420977}], 
    RectangleBox[{212.24208, 362.420977}, {239.60948, 389.788377}], 
    RectangleBox[{212.24208, 389.788377}, {239.60948, 417.155777}], 
    RectangleBox[{212.24208, 471.890577}, {239.60948, 499.257977}], 
    RectangleBox[{212.24208, 499.257977}, {239.60948, 526.625377}], 
    RectangleBox[{212.24208, 526.625377}, {239.60948, 553.992777}], 
    RectangleBox[{212.24208, 553.992777}, {239.60948, 581.360177}], 
    RectangleBox[{239.60948, 280.318777}, {266.97688, 307.686177}], 
    RectangleBox[{239.60948, 307.686177}, {266.97688, 335.053577}], 
    RectangleBox[{239.60948, 335.053577}, {266.97688, 362.420977}], 
    RectangleBox[{239.60948, 362.420977}, {266.97688, 389.788377}], 
    RectangleBox[{239.60948, 389.788377}, {266.97688, 417.155777}], 
    RectangleBox[{239.60948, 417.155777}, {266.97688, 444.523177}], 
    RectangleBox[{239.60948, 444.523177}, {266.97688, 471.890577}], 
    RectangleBox[{239.60948, 471.890577}, {266.97688, 499.257977}], 
    RectangleBox[{239.60948, 499.257977}, {266.97688, 526.625377}], 
    RectangleBox[{239.60948, 526.625377}, {266.97688, 553.992777}], 
    RectangleBox[{239.60948, 553.992777}, {266.97688, 581.360177}], 
    RectangleBox[{266.97688, 280.318777}, {294.34428, 307.686177}], 
    RectangleBox[{266.97688, 307.686177}, {294.34428, 335.053577}], 
    RectangleBox[{266.97688, 335.053577}, {294.34428, 362.420977}], 
    RectangleBox[{266.97688, 362.420977}, {294.34428, 389.788377}], 
    RectangleBox[{266.97688, 389.788377}, {294.34428, 417.155777}], 
    RectangleBox[{266.97688, 417.155777}, {294.34428, 444.523177}], 
    RectangleBox[{266.97688, 444.523177}, {294.34428, 471.890577}], 
    RectangleBox[{266.97688, 471.890577}, {294.34428, 499.257977}], 
    RectangleBox[{266.97688, 499.257977}, {294.34428, 526.625377}], 
    RectangleBox[{266.97688, 526.625377}, {294.34428, 553.992777}], 
    RectangleBox[{266.97688, 553.992777}, {294.34428, 581.360177}], 
    RectangleBox[{294.34428, 307.686177}, {321.71168, 335.053577}], 
    RectangleBox[{294.34428, 335.053577}, {321.71168, 362.420977}], 
    RectangleBox[{294.34428, 362.420977}, {321.71168, 389.788377}], 
    RectangleBox[{294.34428, 389.788377}, {321.71168, 417.155777}], 
    RectangleBox[{294.34428, 417.155777}, {321.71168, 444.523177}], 
    RectangleBox[{294.34428, 444.523177}, {321.71168, 471.890577}], 
    RectangleBox[{294.34428, 471.890577}, {321.71168, 499.257977}], 
    RectangleBox[{294.34428, 499.257977}, {321.71168, 526.625377}], 
    RectangleBox[{294.34428, 526.625377}, {321.71168, 553.992777}], 
    RectangleBox[{294.34428, 553.992777}, {321.71168, 581.360177}], 
    RectangleBox[{294.34428, 581.360177}, {321.71168, 608.727577}], 
    RectangleBox[{294.34428, 608.727577}, {321.71168, 636.094977}], 
    RectangleBox[{321.71168, 307.686177}, {349.07908, 335.053577}], 
    RectangleBox[{321.71168, 335.053577}, {349.07908, 362.420977}], 
    RectangleBox[{321.71168, 362.420977}, {349.07908, 389.788377}], 
    RectangleBox[{321.71168, 389.788377}, {349.07908, 417.155777}], 
    RectangleBox[{321.71168, 417.155777}, {349.07908, 444.523177}], 
    RectangleBox[{321.71168, 444.523177}, {349.07908, 471.890577}], 
    RectangleBox[{321.71168, 471.890577}, {349.07908, 499.257977}], 
    RectangleBox[{321.71168, 499.257977}, {349.07908, 526.625377}], 
    RectangleBox[{321.71168, 526.625377}, {349.07908, 553.992777}], 
    RectangleBox[{321.71168, 553.992777}, {349.07908, 581.360177}], 
    RectangleBox[{321.71168, 581.360177}, {349.07908, 608.727577}], 
    RectangleBox[{321.71168, 608.727577}, {349.07908, 636.094977}], 
    RectangleBox[{321.71168, 636.094977}, {349.07908, 663.462377}], 
    RectangleBox[{349.07908, 307.686177}, {376.44648, 335.053577}], 
    RectangleBox[{349.07908, 335.053577}, {376.44648, 362.420977}], 
    RectangleBox[{349.07908, 362.420977}, {376.44648, 389.788377}], 
    RectangleBox[{349.07908, 389.788377}, {376.44648, 417.155777}], 
    RectangleBox[{349.07908, 417.155777}, {376.44648, 444.523177}], 
    RectangleBox[{349.07908, 444.523177}, {376.44648, 471.890577}], 
    RectangleBox[{349.07908, 471.890577}, {376.44648, 499.257977}], 
    RectangleBox[{349.07908, 499.257977}, {376.44648, 526.625377}], 
    RectangleBox[{349.07908, 526.625377}, {376.44648, 553.992777}], 
    RectangleBox[{349.07908, 553.992777}, {376.44648, 581.360177}], 
    RectangleBox[{349.07908, 581.360177}, {376.44648, 608.727577}], 
    RectangleBox[{349.07908, 608.727577}, {376.44648, 636.094977}], 
    RectangleBox[{349.07908, 636.094977}, {376.44648, 663.462377}], 
    RectangleBox[{349.07908, 663.462377}, {376.44648, 690.829777}], 
    RectangleBox[{349.07908, 690.829777}, {376.44648, 718.197177}], 
    RectangleBox[{376.44648, 307.686177}, {403.81388, 335.053577}], 
    RectangleBox[{376.44648, 335.053577}, {403.81388, 362.420977}], 
    RectangleBox[{376.44648, 362.420977}, {403.81388, 389.788377}], 
    RectangleBox[{376.44648, 389.788377}, {403.81388, 417.155777}], 
    RectangleBox[{376.44648, 417.155777}, {403.81388, 444.523177}], 
    RectangleBox[{376.44648, 444.523177}, {403.81388, 471.890577}], 
    RectangleBox[{376.44648, 471.890577}, {403.81388, 499.257977}], 
    RectangleBox[{376.44648, 499.257977}, {403.81388, 526.625377}], 
    RectangleBox[{376.44648, 526.625377}, {403.81388, 553.992777}], 
    RectangleBox[{376.44648, 553.992777}, {403.81388, 581.360177}], 
    RectangleBox[{376.44648, 581.360177}, {403.81388, 608.727577}], 
    RectangleBox[{376.44648, 608.727577}, {403.81388, 636.094977}], 
    RectangleBox[{376.44648, 636.094977}, {403.81388, 663.462377}], 
    RectangleBox[{376.44648, 663.462377}, {403.81388, 690.829777}], 
    RectangleBox[{376.44648, 690.829777}, {403.81388, 718.197177}], 
    RectangleBox[{403.81388, 307.686177}, {431.18128, 335.053577}], 
    RectangleBox[{403.81388, 335.053577}, {431.18128, 362.420977}], 
    RectangleBox[{403.81388, 362.420977}, {431.18128, 389.788377}], 
    RectangleBox[{403.81388, 389.788377}, {431.18128, 417.155777}], 
    RectangleBox[{403.81388, 417.155777}, {431.18128, 444.523177}], 
    RectangleBox[{403.81388, 444.523177}, {431.18128, 471.890577}], 
    RectangleBox[{403.81388, 471.890577}, {431.18128, 499.257977}], 
    RectangleBox[{403.81388, 499.257977}, {431.18128, 526.625377}], 
    RectangleBox[{403.81388, 526.625377}, {431.18128, 553.992777}], 
    RectangleBox[{403.81388, 553.992777}, {431.18128, 581.360177}], 
    RectangleBox[{403.81388, 581.360177}, {431.18128, 608.727577}], 
    RectangleBox[{403.81388, 608.727577}, {431.18128, 636.094977}], 
    RectangleBox[{403.81388, 636.094977}, {431.18128, 663.462377}], 
    RectangleBox[{403.81388, 663.462377}, {431.18128, 690.829777}], 
    RectangleBox[{403.81388, 690.829777}, {431.18128, 718.197177}], 
    RectangleBox[{403.81388, 718.197177}, {431.18128, 745.564577}], 
    RectangleBox[{431.18128, 335.053577}, {458.54868, 362.420977}], 
    RectangleBox[{431.18128, 362.420977}, {458.54868, 389.788377}], 
    RectangleBox[{431.18128, 417.155777}, {458.54868, 444.523177}], 
    RectangleBox[{431.18128, 444.523177}, {458.54868, 471.890577}], 
    RectangleBox[{431.18128, 471.890577}, {458.54868, 499.257977}], 
    RectangleBox[{431.18128, 499.257977}, {458.54868, 526.625377}], 
    RectangleBox[{431.18128, 526.625377}, {458.54868, 553.992777}], 
    RectangleBox[{431.18128, 553.992777}, {458.54868, 581.360177}], 
    RectangleBox[{431.18128, 581.360177}, {458.54868, 608.727577}], 
    RectangleBox[{431.18128, 608.727577}, {458.54868, 636.094977}], 
    RectangleBox[{431.18128, 636.094977}, {458.54868, 663.462377}], 
    RectangleBox[{431.18128, 663.462377}, {458.54868, 690.829777}], 
    RectangleBox[{431.18128, 690.829777}, {458.54868, 718.197177}], 
    RectangleBox[{431.18128, 718.197177}, {458.54868, 745.564577}], 
    RectangleBox[{458.54868, 335.053577}, {485.91608, 362.420977}], 
    RectangleBox[{458.54868, 362.420977}, {485.91608, 389.788377}], 
    RectangleBox[{458.54868, 389.788377}, {485.91608, 417.155777}], 
    RectangleBox[{458.54868, 417.155777}, {485.91608, 444.523177}], 
    RectangleBox[{458.54868, 444.523177}, {485.91608, 471.890577}], 
    RectangleBox[{458.54868, 471.890577}, {485.91608, 499.257977}], 
    RectangleBox[{458.54868, 499.257977}, {485.91608, 526.625377}], 
    RectangleBox[{458.54868, 526.625377}, {485.91608, 553.992777}], 
    RectangleBox[{458.54868, 553.992777}, {485.91608, 581.360177}], 
    RectangleBox[{458.54868, 581.360177}, {485.91608, 608.727577}], 
    RectangleBox[{458.54868, 608.727577}, {485.91608, 636.094977}], 
    RectangleBox[{458.54868, 636.094977}, {485.91608, 663.462377}], 
    RectangleBox[{458.54868, 663.462377}, {485.91608, 690.829777}], 
    RectangleBox[{458.54868, 690.829777}, {485.91608, 718.197177}], 
    RectangleBox[{458.54868, 718.197177}, {485.91608, 745.564577}], 
    RectangleBox[{485.91608, 389.788377}, {513.28348, 417.155777}], 
    RectangleBox[{485.91608, 417.155777}, {513.28348, 444.523177}], 
    RectangleBox[{485.91608, 444.523177}, {513.28348, 471.890577}], 
    RectangleBox[{485.91608, 471.890577}, {513.28348, 499.257977}], 
    RectangleBox[{485.91608, 499.257977}, {513.28348, 526.625377}], 
    RectangleBox[{485.91608, 526.625377}, {513.28348, 553.992777}], 
    RectangleBox[{485.91608, 553.992777}, {513.28348, 581.360177}], 
    RectangleBox[{485.91608, 581.360177}, {513.28348, 608.727577}], 
    RectangleBox[{485.91608, 608.727577}, {513.28348, 636.094977}], 
    RectangleBox[{485.91608, 636.094977}, {513.28348, 663.462377}], 
    RectangleBox[{485.91608, 663.462377}, {513.28348, 690.829777}], 
    RectangleBox[{485.91608, 690.829777}, {513.28348, 718.197177}], 
    RectangleBox[{485.91608, 718.197177}, {513.28348, 745.564577}], 
    RectangleBox[{513.28348, 389.788377}, {540.65088, 417.155777}], 
    RectangleBox[{513.28348, 417.155777}, {540.65088, 444.523177}], 
    RectangleBox[{513.28348, 444.523177}, {540.65088, 471.890577}], 
    RectangleBox[{513.28348, 471.890577}, {540.65088, 499.257977}], 
    RectangleBox[{513.28348, 499.257977}, {540.65088, 526.625377}], 
    RectangleBox[{513.28348, 526.625377}, {540.65088, 553.992777}], 
    RectangleBox[{513.28348, 553.992777}, {540.65088, 581.360177}], 
    RectangleBox[{513.28348, 581.360177}, {540.65088, 608.727577}], 
    RectangleBox[{513.28348, 608.727577}, {540.65088, 636.094977}], 
    RectangleBox[{513.28348, 636.094977}, {540.65088, 663.462377}], 
    RectangleBox[{513.28348, 663.462377}, {540.65088, 690.829777}], 
    RectangleBox[{513.28348, 690.829777}, {540.65088, 718.197177}], 
    RectangleBox[{513.28348, 718.197177}, {540.65088, 745.564577}], 
    RectangleBox[{540.65088, 417.155777}, {568.01828, 444.523177}], 
    RectangleBox[{540.65088, 444.523177}, {568.01828, 471.890577}], 
    RectangleBox[{540.65088, 471.890577}, {568.01828, 499.257977}], 
    RectangleBox[{540.65088, 499.257977}, {568.01828, 526.625377}], 
    RectangleBox[{540.65088, 526.625377}, {568.01828, 553.992777}], 
    RectangleBox[{540.65088, 553.992777}, {568.01828, 581.360177}], 
    RectangleBox[{540.65088, 581.360177}, {568.01828, 608.727577}], 
    RectangleBox[{540.65088, 608.727577}, {568.01828, 636.094977}], 
    RectangleBox[{540.65088, 636.094977}, {568.01828, 663.462377}], 
    RectangleBox[{540.65088, 663.462377}, {568.01828, 690.829777}], 
    RectangleBox[{540.65088, 690.829777}, {568.01828, 718.197177}], 
    RectangleBox[{540.65088, 718.197177}, {568.01828, 745.564577}], 
    RectangleBox[{568.01828, 417.155777}, {595.38568, 444.523177}], 
    RectangleBox[{568.01828, 444.523177}, {595.38568, 471.890577}], 
    RectangleBox[{568.01828, 471.890577}, {595.38568, 499.257977}], 
    RectangleBox[{568.01828, 499.257977}, {595.38568, 526.625377}], 
    RectangleBox[{568.01828, 526.625377}, {595.38568, 553.992777}], 
    RectangleBox[{568.01828, 553.992777}, {595.38568, 581.360177}], 
    RectangleBox[{568.01828, 581.360177}, {595.38568, 608.727577}], 
    RectangleBox[{568.01828, 608.727577}, {595.38568, 636.094977}], 
    RectangleBox[{568.01828, 636.094977}, {595.38568, 663.462377}], 
    RectangleBox[{568.01828, 663.462377}, {595.38568, 690.829777}], 
    RectangleBox[{568.01828, 690.829777}, {595.38568, 718.197177}], 
    RectangleBox[{568.01828, 718.197177}, {595.38568, 745.564577}], 
    RectangleBox[{595.38568, 444.523177}, {622.75308, 471.890577}], 
    RectangleBox[{595.38568, 471.890577}, {622.75308, 499.257977}], 
    RectangleBox[{595.38568, 499.257977}, {622.75308, 526.625377}], 
    RectangleBox[{595.38568, 526.625377}, {622.75308, 553.992777}], 
    RectangleBox[{595.38568, 553.992777}, {622.75308, 581.360177}], 
    RectangleBox[{595.38568, 581.360177}, {622.75308, 608.727577}], 
    RectangleBox[{595.38568, 608.727577}, {622.75308, 636.094977}], 
    RectangleBox[{595.38568, 636.094977}, {622.75308, 663.462377}], 
    RectangleBox[{595.38568, 663.462377}, {622.75308, 690.829777}], 
    RectangleBox[{595.38568, 690.829777}, {622.75308, 718.197177}], 
    RectangleBox[{595.38568, 718.197177}, {622.75308, 745.564577}], 
    RectangleBox[{622.75308, 471.890577}, {650.12048, 499.257977}], 
    RectangleBox[{622.75308, 499.257977}, {650.12048, 526.625377}], 
    RectangleBox[{622.75308, 526.625377}, {650.12048, 553.992777}], 
    RectangleBox[{622.75308, 553.992777}, {650.12048, 581.360177}], 
    RectangleBox[{622.75308, 581.360177}, {650.12048, 608.727577}], 
    RectangleBox[{622.75308, 608.727577}, {650.12048, 636.094977}], 
    RectangleBox[{622.75308, 636.094977}, {650.12048, 663.462377}], 
    RectangleBox[{622.75308, 663.462377}, {650.12048, 690.829777}], 
    RectangleBox[{622.75308, 690.829777}, {650.12048, 718.197177}], 
    RectangleBox[{650.12048, 471.890577}, {677.48788, 499.257977}], 
    RectangleBox[{650.12048, 499.257977}, {677.48788, 526.625377}], 
    RectangleBox[{650.12048, 526.625377}, {677.48788, 553.992777}], 
    RectangleBox[{650.12048, 553.992777}, {677.48788, 581.360177}], 
    RectangleBox[{650.12048, 581.360177}, {677.48788, 608.727577}], 
    RectangleBox[{650.12048, 608.727577}, {677.48788, 636.094977}], 
    RectangleBox[{677.48788, 526.625377}, {704.85528, 553.992777}], 
    RectangleBox[{677.48788, 553.992777}, {704.85528, 581.360177}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{414.194618, 518.250008}, {441.562018, 545.617408}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{584.280546, 834.180533}, {623.628546, 858.980213}], 
    RectangleBox[{730.346395, 855.854659}, {769.694395, 880.654339}], 
    RectangleBox[{660.795906, 788.121878}, {700.143906, 812.921558}], 
    RectangleBox[{638.202286, 817.98035}, {677.550286, 842.78003}], 
    RectangleBox[{685.033205, 822.437376}, {724.381205, 847.237056}], 
    RectangleBox[{613.803726, 767.634444}, {653.151726, 792.434124}], 
    RectangleBox[{777.281984, 858.314425}, {816.629984, 883.114105}], 
    RectangleBox[{664.201967, 742.237254}, {703.549967, 767.036934}], 
    RectangleBox[{585.902945, 803.223016}, {625.250945, 828.022696}], 
    RectangleBox[{756.685624, 888.277568}, {796.033624, 913.077248}], 
    RectangleBox[{717.115301, 917.246337}, {756.463301, 942.046017}], 
    RectangleBox[{717.548017, 737.021997}, {756.896017, 761.821677}], 
    RectangleBox[{771.164257, 764.866186}, {810.512257, 789.665866}], 
    RectangleBox[{622.821183, 901.289543}, {662.169183, 926.089223}], 
    RectangleBox[{582.658147, 865.138049}, {622.006147, 889.937729}], 
    RectangleBox[{668.97174, 918.728753}, {708.31974, 943.528433}], 
    RectangleBox[{630.535774, 849.622483}, {669.883774, 874.422163}], 
    RectangleBox[{676.005971, 880.043878}, {715.353971, 904.843558}], 
    RectangleBox[{724.603527, 793.468607}, {763.951527, 818.268287}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{603.954546, 846.580373}, {750.020395, 868.254499}}], 
    LineBox[{{603.954546, 846.580373}, {680.469906, 800.521718}}], 
    LineBox[{{603.954546, 846.580373}, {657.876286, 830.38019}}], 
    LineBox[{{603.954546, 846.580373}, {704.707205, 834.837216}}], 
    LineBox[{{603.954546, 846.580373}, {633.477726, 780.034284}}], 
    LineBox[{{603.954546, 846.580373}, {796.955984, 870.714265}}], 
    LineBox[{{603.954546, 846.580373}, {683.875967, 754.637094}}], 
    LineBox[{{603.954546, 846.580373}, {605.576945, 815.622856}}], 
    LineBox[{{603.954546, 846.580373}, {776.359624, 900.677408}}], 
    LineBox[{{603.954546, 846.580373}, {736.789301, 929.646177}}], 
    LineBox[{{603.954546, 846.580373}, {737.222017, 749.421837}}], 
    LineBox[{{603.954546, 846.580373}, {790.838257, 777.266026}}], 
    LineBox[{{603.954546, 846.580373}, {642.495183, 913.689383}}], 
    LineBox[{{603.954546, 846.580373}, {602.332147, 877.537889}}], 
    LineBox[{{603.954546, 846.580373}, {688.64574, 931.128593}}], 
    LineBox[{{750.020395, 868.254499}, {680.469906, 800.521718}}], 
    LineBox[{{750.020395, 868.254499}, {657.876286, 830.38019}}], 
    LineBox[{{750.020395, 868.254499}, {704.707205, 834.837216}}], 
    LineBox[{{750.020395, 868.254499}, {683.875967, 754.637094}}], 
    LineBox[{{750.020395, 868.254499}, {605.576945, 815.622856}}], 
    LineBox[{{750.020395, 868.254499}, {776.359624, 900.677408}}], 
    LineBox[{{750.020395, 868.254499}, {736.789301, 929.646177}}], 
    LineBox[{{750.020395, 868.254499}, {790.838257, 777.266026}}], 
    LineBox[{{750.020395, 868.254499}, {642.495183, 913.689383}}], 
    LineBox[{{750.020395, 868.254499}, {602.332147, 877.537889}}], 
    LineBox[{{750.020395, 868.254499}, {688.64574, 931.128593}}], 
    LineBox[{{750.020395, 868.254499}, {650.209774, 862.022323}}], 
    LineBox[{{750.020395, 868.254499}, {695.679971, 892.443718}}], 
    LineBox[{{680.469906, 800.521718}, {657.876286, 830.38019}}], 
    LineBox[{{680.469906, 800.521718}, {704.707205, 834.837216}}], 
    LineBox[{{680.469906, 800.521718}, {776.359624, 900.677408}}], 
    LineBox[{{680.469906, 800.521718}, {736.789301, 929.646177}}], 
    LineBox[{{680.469906, 800.521718}, {602.332147, 877.537889}}], 
    LineBox[{{680.469906, 800.521718}, {688.64574, 931.128593}}], 
    LineBox[{{680.469906, 800.521718}, {695.679971, 892.443718}}], 
    LineBox[{{657.876286, 830.38019}, {704.707205, 834.837216}}], 
    LineBox[{{657.876286, 830.38019}, {776.359624, 900.677408}}], 
    LineBox[{{657.876286, 830.38019}, {736.789301, 929.646177}}], 
    LineBox[{{657.876286, 830.38019}, {688.64574, 931.128593}}], 
    LineBox[{{704.707205, 834.837216}, {776.359624, 900.677408}}], 
    LineBox[{{704.707205, 834.837216}, {736.789301, 929.646177}}], 
    LineBox[{{704.707205, 834.837216}, {688.64574, 931.128593}}], 
    LineBox[{{633.477726, 780.034284}, {750.020395, 868.254499}}], 
    LineBox[{{633.477726, 780.034284}, {680.469906, 800.521718}}], 
    LineBox[{{633.477726, 780.034284}, {657.876286, 830.38019}}], 
    LineBox[{{633.477726, 780.034284}, {704.707205, 834.837216}}], 
    LineBox[{{633.477726, 780.034284}, {796.955984, 870.714265}}], 
    LineBox[{{633.477726, 780.034284}, {683.875967, 754.637094}}], 
    LineBox[{{633.477726, 780.034284}, {605.576945, 815.622856}}], 
    LineBox[{{633.477726, 780.034284}, {776.359624, 900.677408}}], 
    LineBox[{{633.477726, 780.034284}, {736.789301, 929.646177}}], 
    LineBox[{{633.477726, 780.034284}, {737.222017, 749.421837}}], 
    LineBox[{{633.477726, 780.034284}, {790.838257, 777.266026}}], 
    LineBox[{{633.477726, 780.034284}, {642.495183, 913.689383}}], 
    LineBox[{{633.477726, 780.034284}, {602.332147, 877.537889}}], 
    LineBox[{{633.477726, 780.034284}, {688.64574, 931.128593}}], 
    LineBox[{{633.477726, 780.034284}, {650.209774, 862.022323}}], 
    LineBox[{{633.477726, 780.034284}, {695.679971, 892.443718}}], 
    LineBox[{{633.477726, 780.034284}, {744.277527, 805.868447}}], 
    LineBox[{{796.955984, 870.714265}, {750.020395, 868.254499}}], 
    LineBox[{{796.955984, 870.714265}, {680.469906, 800.521718}}], 
    LineBox[{{796.955984, 870.714265}, {657.876286, 830.38019}}], 
    LineBox[{{796.955984, 870.714265}, {704.707205, 834.837216}}], 
    LineBox[{{796.955984, 870.714265}, {683.875967, 754.637094}}], 
    LineBox[{{796.955984, 870.714265}, {605.576945, 815.622856}}], 
    LineBox[{{796.955984, 870.714265}, {776.359624, 900.677408}}], 
    LineBox[{{796.955984, 870.714265}, {736.789301, 929.646177}}], 
    LineBox[{{796.955984, 870.714265}, {790.838257, 777.266026}}], 
    LineBox[{{796.955984, 870.714265}, {642.495183, 913.689383}}], 
    LineBox[{{796.955984, 870.714265}, {602.332147, 877.537889}}], 
    LineBox[{{796.955984, 870.714265}, {688.64574, 931.128593}}], 
    LineBox[{{796.955984, 870.714265}, {650.209774, 862.022323}}], 
    LineBox[{{796.955984, 870.714265}, {695.679971, 892.443718}}], 
    LineBox[{{683.875967, 754.637094}, {680.469906, 800.521718}}], 
    LineBox[{{683.875967, 754.637094}, {657.876286, 830.38019}}], 
    LineBox[{{683.875967, 754.637094}, {704.707205, 834.837216}}], 
    LineBox[{{683.875967, 754.637094}, {605.576945, 815.622856}}], 
    LineBox[{{683.875967, 754.637094}, {776.359624, 900.677408}}], 
    LineBox[{{683.875967, 754.637094}, {736.789301, 929.646177}}], 
    LineBox[{{683.875967, 754.637094}, {602.332147, 877.537889}}], 
    LineBox[{{683.875967, 754.637094}, {688.64574, 931.128593}}], 
    LineBox[{{683.875967, 754.637094}, {695.679971, 892.443718}}], 
    LineBox[{{605.576945, 815.622856}, {680.469906, 800.521718}}], 
    LineBox[{{605.576945, 815.622856}, {657.876286, 830.38019}}], 
    LineBox[{{605.576945, 815.622856}, {704.707205, 834.837216}}], 
    LineBox[{{605.576945, 815.622856}, {776.359624, 900.677408}}], 
    LineBox[{{605.576945, 815.622856}, {736.789301, 929.646177}}], 
    LineBox[{{605.576945, 815.622856}, {602.332147, 877.537889}}], 
    LineBox[{{605.576945, 815.622856}, {688.64574, 931.128593}}], 
    LineBox[{{605.576945, 815.622856}, {695.679971, 892.443718}}], 
    LineBox[{{776.359624, 900.677408}, {736.789301, 929.646177}}], 
    LineBox[{{737.222017, 749.421837}, {750.020395, 868.254499}}], 
    LineBox[{{737.222017, 749.421837}, {680.469906, 800.521718}}], 
    LineBox[{{737.222017, 749.421837}, {657.876286, 830.38019}}], 
    LineBox[{{737.222017, 749.421837}, {704.707205, 834.837216}}], 
    LineBox[{{737.222017, 749.421837}, {796.955984, 870.714265}}], 
    LineBox[{{737.222017, 749.421837}, {683.875967, 754.637094}}], 
    LineBox[{{737.222017, 749.421837}, {605.576945, 815.622856}}], 
    LineBox[{{737.222017, 749.421837}, {776.359624, 900.677408}}], 
    LineBox[{{737.222017, 749.421837}, {736.789301, 929.646177}}], 
    LineBox[{{737.222017, 749.421837}, {790.838257, 777.266026}}], 
    LineBox[{{737.222017, 749.421837}, {642.495183, 913.689383}}], 
    LineBox[{{737.222017, 749.421837}, {602.332147, 877.537889}}], 
    LineBox[{{737.222017, 749.421837}, {688.64574, 931.128593}}], 
    LineBox[{{790.838257, 777.266026}, {680.469906, 800.521718}}], 
    LineBox[{{790.838257, 777.266026}, {657.876286, 830.38019}}], 
    LineBox[{{790.838257, 777.266026}, {704.707205, 834.837216}}], 
    LineBox[{{790.838257, 777.266026}, {683.875967, 754.637094}}], 
    LineBox[{{790.838257, 777.266026}, {605.576945, 815.622856}}], 
    LineBox[{{790.838257, 777.266026}, {776.359624, 900.677408}}], 
    LineBox[{{790.838257, 777.266026}, {736.789301, 929.646177}}], 
    LineBox[{{790.838257, 777.266026}, {642.495183, 913.689383}}], 
    LineBox[{{790.838257, 777.266026}, {602.332147, 877.537889}}], 
    LineBox[{{790.838257, 777.266026}, {688.64574, 931.128593}}], 
    LineBox[{{642.495183, 913.689383}, {680.469906, 800.521718}}], 
    LineBox[{{642.495183, 913.689383}, {657.876286, 830.38019}}], 
    LineBox[{{642.495183, 913.689383}, {704.707205, 834.837216}}], 
    LineBox[{{642.495183, 913.689383}, {683.875967, 754.637094}}], 
    LineBox[{{642.495183, 913.689383}, {605.576945, 815.622856}}], 
    LineBox[{{642.495183, 913.689383}, {776.359624, 900.677408}}], 
    LineBox[{{642.495183, 913.689383}, {736.789301, 929.646177}}], 
    LineBox[{{642.495183, 913.689383}, {602.332147, 877.537889}}], 
    LineBox[{{642.495183, 913.689383}, {688.64574, 931.128593}}], 
    LineBox[{{602.332147, 877.537889}, {657.876286, 830.38019}}], 
    LineBox[{{602.332147, 877.537889}, {704.707205, 834.837216}}], 
    LineBox[{{602.332147, 877.537889}, {776.359624, 900.677408}}], 
    LineBox[{{602.332147, 877.537889}, {736.789301, 929.646177}}], 
    LineBox[{{602.332147, 877.537889}, {688.64574, 931.128593}}], 
    LineBox[{{688.64574, 931.128593}, {776.359624, 900.677408}}], 
    LineBox[{{688.64574, 931.128593}, {736.789301, 929.646177}}], 
    LineBox[{{650.209774, 862.022323}, {680.469906, 800.521718}}], 
    LineBox[{{650.209774, 862.022323}, {657.876286, 830.38019}}], 
    LineBox[{{650.209774, 862.022323}, {704.707205, 834.837216}}], 
    LineBox[{{650.209774, 862.022323}, {683.875967, 754.637094}}], 
    LineBox[{{650.209774, 862.022323}, {605.576945, 815.622856}}], 
    LineBox[{{650.209774, 862.022323}, {776.359624, 900.677408}}], 
    LineBox[{{650.209774, 862.022323}, {736.789301, 929.646177}}], 
    LineBox[{{650.209774, 862.022323}, {695.679971, 892.443718}}], 
    LineBox[{{695.679971, 892.443718}, {657.876286, 830.38019}}], 
    LineBox[{{695.679971, 892.443718}, {704.707205, 834.837216}}], 
    LineBox[{{695.679971, 892.443718}, {776.359624, 900.677408}}], 
    LineBox[{{695.679971, 892.443718}, {736.789301, 929.646177}}], 
    LineBox[{{744.277527, 805.868447}, {750.020395, 868.254499}}], 
    LineBox[{{744.277527, 805.868447}, {680.469906, 800.521718}}], 
    LineBox[{{744.277527, 805.868447}, {657.876286, 830.38019}}], 
    LineBox[{{744.277527, 805.868447}, {704.707205, 834.837216}}], 
    LineBox[{{744.277527, 805.868447}, {796.955984, 870.714265}}], 
    LineBox[{{744.277527, 805.868447}, {683.875967, 754.637094}}], 
    LineBox[{{744.277527, 805.868447}, {605.576945, 815.622856}}], 
    LineBox[{{744.277527, 805.868447}, {776.359624, 900.677408}}], 
    LineBox[{{744.277527, 805.868447}, {736.789301, 929.646177}}], 
    LineBox[{{744.277527, 805.868447}, {650.209774, 862.022323}}], 
    LineBox[{{744.277527, 805.868447}, {695.679971, 892.443718}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{603.954546, 846.580373}], 
    PointBox[{750.020395, 868.254499}], PointBox[{680.469906, 800.521718}], 
    PointBox[{657.876286, 830.38019}], PointBox[{704.707205, 834.837216}], 
    PointBox[{633.477726, 780.034284}], PointBox[{796.955984, 870.714265}], 
    PointBox[{683.875967, 754.637094}], PointBox[{605.576945, 815.622856}], 
    PointBox[{776.359624, 900.677408}], PointBox[{736.789301, 929.646177}], 
    PointBox[{737.222017, 749.421837}], PointBox[{790.838257, 777.266026}], 
    PointBox[{642.495183, 913.689383}], PointBox[{602.332147, 877.537889}], 
    PointBox[{688.64574, 931.128593}], PointBox[{650.209774, 862.022323}], 
    PointBox[{695.679971, 892.443718}], PointBox[{744.277527, 805.868447}]}, 
   {RGBColor[0.813725, 0.219216, 0.304706], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{582.658147, 795.514957}, {594.356739, 807.213548}], 
    RectangleBox[{582.658147, 807.213548}, {594.356739, 818.91214}], 
    RectangleBox[{582.658147, 818.91214}, {594.356739, 830.610732}], 
    RectangleBox[{582.658147, 830.610732}, {594.356739, 842.309324}], 
    RectangleBox[{582.658147, 842.309324}, {594.356739, 854.007916}], 
    RectangleBox[{582.658147, 854.007916}, {594.356739, 865.706508}], 
    RectangleBox[{582.658147, 865.706508}, {594.356739, 877.4051}], 
    RectangleBox[{582.658147, 877.4051}, {594.356739, 889.103691}], 
    RectangleBox[{582.658147, 889.103691}, {594.356739, 900.802283}], 
    RectangleBox[{594.356739, 795.514957}, {606.055331, 807.213548}], 
    RectangleBox[{594.356739, 807.213548}, {606.055331, 818.91214}], 
    RectangleBox[{594.356739, 818.91214}, {606.055331, 830.610732}], 
    RectangleBox[{594.356739, 830.610732}, {606.055331, 842.309324}], 
    RectangleBox[{594.356739, 842.309324}, {606.055331, 854.007916}], 
    RectangleBox[{594.356739, 854.007916}, {606.055331, 865.706508}], 
    RectangleBox[{594.356739, 865.706508}, {606.055331, 877.4051}], 
    RectangleBox[{594.356739, 877.4051}, {606.055331, 889.103691}], 
    RectangleBox[{594.356739, 889.103691}, {606.055331, 900.802283}], 
    RectangleBox[{606.055331, 760.419181}, {617.753922, 772.117773}], 
    RectangleBox[{606.055331, 772.117773}, {617.753922, 783.816365}], 
    RectangleBox[{606.055331, 783.816365}, {617.753922, 795.514957}], 
    RectangleBox[{606.055331, 795.514957}, {617.753922, 807.213548}], 
    RectangleBox[{606.055331, 807.213548}, {617.753922, 818.91214}], 
    RectangleBox[{606.055331, 818.91214}, {617.753922, 830.610732}], 
    RectangleBox[{606.055331, 830.610732}, {617.753922, 842.309324}], 
    RectangleBox[{606.055331, 842.309324}, {617.753922, 854.007916}], 
    RectangleBox[{606.055331, 854.007916}, {617.753922, 865.706508}], 
    RectangleBox[{606.055331, 865.706508}, {617.753922, 877.4051}], 
    RectangleBox[{606.055331, 877.4051}, {617.753922, 889.103691}], 
    RectangleBox[{606.055331, 889.103691}, {617.753922, 900.802283}], 
    RectangleBox[{617.753922, 760.419181}, {629.452514, 772.117773}], 
    RectangleBox[{617.753922, 772.117773}, {629.452514, 783.816365}], 
    RectangleBox[{617.753922, 783.816365}, {629.452514, 795.514957}], 
    RectangleBox[{617.753922, 795.514957}, {629.452514, 807.213548}], 
    RectangleBox[{617.753922, 807.213548}, {629.452514, 818.91214}], 
    RectangleBox[{617.753922, 818.91214}, {629.452514, 830.610732}], 
    RectangleBox[{617.753922, 830.610732}, {629.452514, 842.309324}], 
    RectangleBox[{617.753922, 842.309324}, {629.452514, 854.007916}], 
    RectangleBox[{617.753922, 854.007916}, {629.452514, 865.706508}], 
    RectangleBox[{617.753922, 865.706508}, {629.452514, 877.4051}], 
    RectangleBox[{617.753922, 877.4051}, {629.452514, 889.103691}], 
    RectangleBox[{617.753922, 889.103691}, {629.452514, 900.802283}], 
    RectangleBox[{617.753922, 900.802283}, {629.452514, 912.500875}], 
    RectangleBox[{617.753922, 912.500875}, {629.452514, 924.199467}], 
    RectangleBox[{617.753922, 924.199467}, {629.452514, 935.898059}], 
    RectangleBox[{629.452514, 760.419181}, {641.151106, 772.117773}], 
    RectangleBox[{629.452514, 772.117773}, {641.151106, 783.816365}], 
    RectangleBox[{629.452514, 783.816365}, {641.151106, 795.514957}], 
    RectangleBox[{629.452514, 795.514957}, {641.151106, 807.213548}], 
    RectangleBox[{629.452514, 807.213548}, {641.151106, 818.91214}], 
    RectangleBox[{629.452514, 818.91214}, {641.151106, 830.610732}], 
    RectangleBox[{629.452514, 830.610732}, {641.151106, 842.309324}], 
    RectangleBox[{629.452514, 842.309324}, {641.151106, 854.007916}], 
    RectangleBox[{629.452514, 854.007916}, {641.151106, 865.706508}], 
    RectangleBox[{629.452514, 865.706508}, {641.151106, 877.4051}], 
    RectangleBox[{629.452514, 877.4051}, {641.151106, 889.103691}], 
    RectangleBox[{629.452514, 889.103691}, {641.151106, 900.802283}], 
    RectangleBox[{629.452514, 900.802283}, {641.151106, 912.500875}], 
    RectangleBox[{629.452514, 912.500875}, {641.151106, 924.199467}], 
    RectangleBox[{629.452514, 924.199467}, {641.151106, 935.898059}], 
    RectangleBox[{641.151106, 760.419181}, {652.849698, 772.117773}], 
    RectangleBox[{641.151106, 772.117773}, {652.849698, 783.816365}], 
    RectangleBox[{641.151106, 783.816365}, {652.849698, 795.514957}], 
    RectangleBox[{641.151106, 795.514957}, {652.849698, 807.213548}], 
    RectangleBox[{641.151106, 807.213548}, {652.849698, 818.91214}], 
    RectangleBox[{641.151106, 818.91214}, {652.849698, 830.610732}], 
    RectangleBox[{641.151106, 830.610732}, {652.849698, 842.309324}], 
    RectangleBox[{641.151106, 842.309324}, {652.849698, 854.007916}], 
    RectangleBox[{641.151106, 854.007916}, {652.849698, 865.706508}], 
    RectangleBox[{641.151106, 865.706508}, {652.849698, 877.4051}], 
    RectangleBox[{641.151106, 877.4051}, {652.849698, 889.103691}], 
    RectangleBox[{641.151106, 889.103691}, {652.849698, 900.802283}], 
    RectangleBox[{641.151106, 900.802283}, {652.849698, 912.500875}], 
    RectangleBox[{641.151106, 912.500875}, {652.849698, 924.199467}], 
    RectangleBox[{641.151106, 924.199467}, {652.849698, 935.898059}], 
    RectangleBox[{652.849698, 737.021997}, {664.54829, 748.720589}], 
    RectangleBox[{652.849698, 748.720589}, {664.54829, 760.419181}], 
    RectangleBox[{652.849698, 760.419181}, {664.54829, 772.117773}], 
    RectangleBox[{652.849698, 772.117773}, {664.54829, 783.816365}], 
    RectangleBox[{652.849698, 783.816365}, {664.54829, 795.514957}], 
    RectangleBox[{652.849698, 795.514957}, {664.54829, 807.213548}], 
    RectangleBox[{652.849698, 807.213548}, {664.54829, 818.91214}], 
    RectangleBox[{652.849698, 818.91214}, {664.54829, 830.610732}], 
    RectangleBox[{652.849698, 830.610732}, {664.54829, 842.309324}], 
    RectangleBox[{652.849698, 842.309324}, {664.54829, 854.007916}], 
    RectangleBox[{652.849698, 854.007916}, {664.54829, 865.706508}], 
    RectangleBox[{652.849698, 865.706508}, {664.54829, 877.4051}], 
    RectangleBox[{652.849698, 877.4051}, {664.54829, 889.103691}], 
    RectangleBox[{652.849698, 889.103691}, {664.54829, 900.802283}], 
    RectangleBox[{652.849698, 900.802283}, {664.54829, 912.500875}], 
    RectangleBox[{652.849698, 912.500875}, {664.54829, 924.199467}], 
    RectangleBox[{652.849698, 924.199467}, {664.54829, 935.898059}], 
    RectangleBox[{664.54829, 737.021997}, {676.246882, 748.720589}], 
    RectangleBox[{664.54829, 748.720589}, {676.246882, 760.419181}], 
    RectangleBox[{664.54829, 760.419181}, {676.246882, 772.117773}], 
    RectangleBox[{664.54829, 772.117773}, {676.246882, 783.816365}], 
    RectangleBox[{664.54829, 783.816365}, {676.246882, 795.514957}], 
    RectangleBox[{664.54829, 795.514957}, {676.246882, 807.213548}], 
    RectangleBox[{664.54829, 807.213548}, {676.246882, 818.91214}], 
    RectangleBox[{664.54829, 818.91214}, {676.246882, 830.610732}], 
    RectangleBox[{664.54829, 830.610732}, {676.246882, 842.309324}], 
    RectangleBox[{664.54829, 842.309324}, {676.246882, 854.007916}], 
    RectangleBox[{664.54829, 854.007916}, {676.246882, 865.706508}], 
    RectangleBox[{664.54829, 865.706508}, {676.246882, 877.4051}], 
    RectangleBox[{664.54829, 877.4051}, {676.246882, 889.103691}], 
    RectangleBox[{664.54829, 889.103691}, {676.246882, 900.802283}], 
    RectangleBox[{664.54829, 900.802283}, {676.246882, 912.500875}], 
    RectangleBox[{664.54829, 912.500875}, {676.246882, 924.199467}], 
    RectangleBox[{664.54829, 924.199467}, {676.246882, 935.898059}], 
    RectangleBox[{664.54829, 935.898059}, {676.246882, 947.596651}], 
    RectangleBox[{676.246882, 737.021997}, {687.945474, 748.720589}], 
    RectangleBox[{676.246882, 748.720589}, {687.945474, 760.419181}], 
    RectangleBox[{676.246882, 760.419181}, {687.945474, 772.117773}], 
    RectangleBox[{676.246882, 772.117773}, {687.945474, 783.816365}], 
    RectangleBox[{676.246882, 783.816365}, {687.945474, 795.514957}], 
    RectangleBox[{676.246882, 795.514957}, {687.945474, 807.213548}], 
    RectangleBox[{676.246882, 807.213548}, {687.945474, 818.91214}], 
    RectangleBox[{676.246882, 818.91214}, {687.945474, 830.610732}], 
    RectangleBox[{676.246882, 830.610732}, {687.945474, 842.309324}], 
    RectangleBox[{676.246882, 842.309324}, {687.945474, 854.007916}], 
    RectangleBox[{676.246882, 854.007916}, {687.945474, 865.706508}], 
    RectangleBox[{676.246882, 865.706508}, {687.945474, 877.4051}], 
    RectangleBox[{676.246882, 877.4051}, {687.945474, 889.103691}], 
    RectangleBox[{676.246882, 889.103691}, {687.945474, 900.802283}], 
    RectangleBox[{676.246882, 900.802283}, {687.945474, 912.500875}], 
    RectangleBox[{676.246882, 912.500875}, {687.945474, 924.199467}], 
    RectangleBox[{676.246882, 924.199467}, {687.945474, 935.898059}], 
    RectangleBox[{676.246882, 935.898059}, {687.945474, 947.596651}], 
    RectangleBox[{687.945474, 737.021997}, {699.644065, 748.720589}], 
    RectangleBox[{687.945474, 748.720589}, {699.644065, 760.419181}], 
    RectangleBox[{687.945474, 760.419181}, {699.644065, 772.117773}], 
    RectangleBox[{687.945474, 772.117773}, {699.644065, 783.816365}], 
    RectangleBox[{687.945474, 783.816365}, {699.644065, 795.514957}], 
    RectangleBox[{687.945474, 795.514957}, {699.644065, 807.213548}], 
    RectangleBox[{687.945474, 807.213548}, {699.644065, 818.91214}], 
    RectangleBox[{687.945474, 818.91214}, {699.644065, 830.610732}], 
    RectangleBox[{687.945474, 830.610732}, {699.644065, 842.309324}], 
    RectangleBox[{687.945474, 842.309324}, {699.644065, 854.007916}], 
    RectangleBox[{687.945474, 854.007916}, {699.644065, 865.706508}], 
    RectangleBox[{687.945474, 865.706508}, {699.644065, 877.4051}], 
    RectangleBox[{687.945474, 877.4051}, {699.644065, 889.103691}], 
    RectangleBox[{687.945474, 889.103691}, {699.644065, 900.802283}], 
    RectangleBox[{687.945474, 900.802283}, {699.644065, 912.500875}], 
    RectangleBox[{687.945474, 912.500875}, {699.644065, 924.199467}], 
    RectangleBox[{687.945474, 924.199467}, {699.644065, 935.898059}], 
    RectangleBox[{687.945474, 935.898059}, {699.644065, 947.596651}], 
    RectangleBox[{699.644065, 737.021997}, {711.342657, 748.720589}], 
    RectangleBox[{699.644065, 748.720589}, {711.342657, 760.419181}], 
    RectangleBox[{699.644065, 760.419181}, {711.342657, 772.117773}], 
    RectangleBox[{699.644065, 772.117773}, {711.342657, 783.816365}], 
    RectangleBox[{699.644065, 783.816365}, {711.342657, 795.514957}], 
    RectangleBox[{699.644065, 795.514957}, {711.342657, 807.213548}], 
    RectangleBox[{699.644065, 807.213548}, {711.342657, 818.91214}], 
    RectangleBox[{699.644065, 818.91214}, {711.342657, 830.610732}], 
    RectangleBox[{699.644065, 830.610732}, {711.342657, 842.309324}], 
    RectangleBox[{699.644065, 842.309324}, {711.342657, 854.007916}], 
    RectangleBox[{699.644065, 854.007916}, {711.342657, 865.706508}], 
    RectangleBox[{699.644065, 865.706508}, {711.342657, 877.4051}], 
    RectangleBox[{699.644065, 877.4051}, {711.342657, 889.103691}], 
    RectangleBox[{699.644065, 889.103691}, {711.342657, 900.802283}], 
    RectangleBox[{699.644065, 900.802283}, {711.342657, 912.500875}], 
    RectangleBox[{699.644065, 912.500875}, {711.342657, 924.199467}], 
    RectangleBox[{699.644065, 924.199467}, {711.342657, 935.898059}], 
    RectangleBox[{699.644065, 935.898059}, {711.342657, 947.596651}], 
    RectangleBox[{711.342657, 737.021997}, {723.041249, 748.720589}], 
    RectangleBox[{711.342657, 748.720589}, {723.041249, 760.419181}], 
    RectangleBox[{711.342657, 760.419181}, {723.041249, 772.117773}], 
    RectangleBox[{711.342657, 772.117773}, {723.041249, 783.816365}], 
    RectangleBox[{711.342657, 783.816365}, {723.041249, 795.514957}], 
    RectangleBox[{711.342657, 795.514957}, {723.041249, 807.213548}], 
    RectangleBox[{711.342657, 807.213548}, {723.041249, 818.91214}], 
    RectangleBox[{711.342657, 818.91214}, {723.041249, 830.610732}], 
    RectangleBox[{711.342657, 830.610732}, {723.041249, 842.309324}], 
    RectangleBox[{711.342657, 842.309324}, {723.041249, 854.007916}], 
    RectangleBox[{711.342657, 854.007916}, {723.041249, 865.706508}], 
    RectangleBox[{711.342657, 865.706508}, {723.041249, 877.4051}], 
    RectangleBox[{711.342657, 877.4051}, {723.041249, 889.103691}], 
    RectangleBox[{711.342657, 889.103691}, {723.041249, 900.802283}], 
    RectangleBox[{711.342657, 900.802283}, {723.041249, 912.500875}], 
    RectangleBox[{711.342657, 912.500875}, {723.041249, 924.199467}], 
    RectangleBox[{711.342657, 924.199467}, {723.041249, 935.898059}], 
    RectangleBox[{711.342657, 935.898059}, {723.041249, 947.596651}], 
    RectangleBox[{723.041249, 737.021997}, {734.739841, 748.720589}], 
    RectangleBox[{723.041249, 748.720589}, {734.739841, 760.419181}], 
    RectangleBox[{723.041249, 760.419181}, {734.739841, 772.117773}], 
    RectangleBox[{723.041249, 772.117773}, {734.739841, 783.816365}], 
    RectangleBox[{723.041249, 783.816365}, {734.739841, 795.514957}], 
    RectangleBox[{723.041249, 795.514957}, {734.739841, 807.213548}], 
    RectangleBox[{723.041249, 807.213548}, {734.739841, 818.91214}], 
    RectangleBox[{723.041249, 818.91214}, {734.739841, 830.610732}], 
    RectangleBox[{723.041249, 830.610732}, {734.739841, 842.309324}], 
    RectangleBox[{723.041249, 842.309324}, {734.739841, 854.007916}], 
    RectangleBox[{723.041249, 854.007916}, {734.739841, 865.706508}], 
    RectangleBox[{723.041249, 865.706508}, {734.739841, 877.4051}], 
    RectangleBox[{723.041249, 877.4051}, {734.739841, 889.103691}], 
    RectangleBox[{723.041249, 889.103691}, {734.739841, 900.802283}], 
    RectangleBox[{723.041249, 900.802283}, {734.739841, 912.500875}], 
    RectangleBox[{723.041249, 912.500875}, {734.739841, 924.199467}], 
    RectangleBox[{723.041249, 924.199467}, {734.739841, 935.898059}], 
    RectangleBox[{723.041249, 935.898059}, {734.739841, 947.596651}], 
    RectangleBox[{734.739841, 737.021997}, {746.438433, 748.720589}], 
    RectangleBox[{734.739841, 748.720589}, {746.438433, 760.419181}], 
    RectangleBox[{734.739841, 760.419181}, {746.438433, 772.117773}], 
    RectangleBox[{734.739841, 772.117773}, {746.438433, 783.816365}], 
    RectangleBox[{734.739841, 783.816365}, {746.438433, 795.514957}], 
    RectangleBox[{734.739841, 795.514957}, {746.438433, 807.213548}], 
    RectangleBox[{734.739841, 807.213548}, {746.438433, 818.91214}], 
    RectangleBox[{734.739841, 818.91214}, {746.438433, 830.610732}], 
    RectangleBox[{734.739841, 830.610732}, {746.438433, 842.309324}], 
    RectangleBox[{734.739841, 842.309324}, {746.438433, 854.007916}], 
    RectangleBox[{734.739841, 854.007916}, {746.438433, 865.706508}], 
    RectangleBox[{734.739841, 865.706508}, {746.438433, 877.4051}], 
    RectangleBox[{734.739841, 877.4051}, {746.438433, 889.103691}], 
    RectangleBox[{734.739841, 889.103691}, {746.438433, 900.802283}], 
    RectangleBox[{734.739841, 900.802283}, {746.438433, 912.500875}], 
    RectangleBox[{734.739841, 912.500875}, {746.438433, 924.199467}], 
    RectangleBox[{734.739841, 924.199467}, {746.438433, 935.898059}], 
    RectangleBox[{734.739841, 935.898059}, {746.438433, 947.596651}], 
    RectangleBox[{746.438433, 737.021997}, {758.137025, 748.720589}], 
    RectangleBox[{746.438433, 748.720589}, {758.137025, 760.419181}], 
    RectangleBox[{746.438433, 760.419181}, {758.137025, 772.117773}], 
    RectangleBox[{746.438433, 772.117773}, {758.137025, 783.816365}], 
    RectangleBox[{746.438433, 783.816365}, {758.137025, 795.514957}], 
    RectangleBox[{746.438433, 795.514957}, {758.137025, 807.213548}], 
    RectangleBox[{746.438433, 807.213548}, {758.137025, 818.91214}], 
    RectangleBox[{746.438433, 818.91214}, {758.137025, 830.610732}], 
    RectangleBox[{746.438433, 830.610732}, {758.137025, 842.309324}], 
    RectangleBox[{746.438433, 842.309324}, {758.137025, 854.007916}], 
    RectangleBox[{746.438433, 854.007916}, {758.137025, 865.706508}], 
    RectangleBox[{746.438433, 865.706508}, {758.137025, 877.4051}], 
    RectangleBox[{746.438433, 877.4051}, {758.137025, 889.103691}], 
    RectangleBox[{746.438433, 889.103691}, {758.137025, 900.802283}], 
    RectangleBox[{746.438433, 900.802283}, {758.137025, 912.500875}], 
    RectangleBox[{746.438433, 912.500875}, {758.137025, 924.199467}], 
    RectangleBox[{746.438433, 924.199467}, {758.137025, 935.898059}], 
    RectangleBox[{746.438433, 935.898059}, {758.137025, 947.596651}], 
    RectangleBox[{758.137025, 760.419181}, {769.835617, 772.117773}], 
    RectangleBox[{758.137025, 772.117773}, {769.835617, 783.816365}], 
    RectangleBox[{758.137025, 783.816365}, {769.835617, 795.514957}], 
    RectangleBox[{758.137025, 795.514957}, {769.835617, 807.213548}], 
    RectangleBox[{758.137025, 807.213548}, {769.835617, 818.91214}], 
    RectangleBox[{758.137025, 818.91214}, {769.835617, 830.610732}], 
    RectangleBox[{758.137025, 830.610732}, {769.835617, 842.309324}], 
    RectangleBox[{758.137025, 842.309324}, {769.835617, 854.007916}], 
    RectangleBox[{758.137025, 854.007916}, {769.835617, 865.706508}], 
    RectangleBox[{758.137025, 865.706508}, {769.835617, 877.4051}], 
    RectangleBox[{758.137025, 877.4051}, {769.835617, 889.103691}], 
    RectangleBox[{758.137025, 889.103691}, {769.835617, 900.802283}], 
    RectangleBox[{758.137025, 900.802283}, {769.835617, 912.500875}], 
    RectangleBox[{758.137025, 912.500875}, {769.835617, 924.199467}], 
    RectangleBox[{769.835617, 760.419181}, {781.534208, 772.117773}], 
    RectangleBox[{769.835617, 772.117773}, {781.534208, 783.816365}], 
    RectangleBox[{769.835617, 783.816365}, {781.534208, 795.514957}], 
    RectangleBox[{769.835617, 795.514957}, {781.534208, 807.213548}], 
    RectangleBox[{769.835617, 807.213548}, {781.534208, 818.91214}], 
    RectangleBox[{769.835617, 818.91214}, {781.534208, 830.610732}], 
    RectangleBox[{769.835617, 830.610732}, {781.534208, 842.309324}], 
    RectangleBox[{769.835617, 842.309324}, {781.534208, 854.007916}], 
    RectangleBox[{769.835617, 854.007916}, {781.534208, 865.706508}], 
    RectangleBox[{769.835617, 865.706508}, {781.534208, 877.4051}], 
    RectangleBox[{769.835617, 877.4051}, {781.534208, 889.103691}], 
    RectangleBox[{769.835617, 889.103691}, {781.534208, 900.802283}], 
    RectangleBox[{769.835617, 900.802283}, {781.534208, 912.500875}], 
    RectangleBox[{769.835617, 912.500875}, {781.534208, 924.199467}], 
    RectangleBox[{781.534208, 760.419181}, {793.2328, 772.117773}], 
    RectangleBox[{781.534208, 772.117773}, {793.2328, 783.816365}], 
    RectangleBox[{781.534208, 783.816365}, {793.2328, 795.514957}], 
    RectangleBox[{781.534208, 795.514957}, {793.2328, 807.213548}], 
    RectangleBox[{781.534208, 807.213548}, {793.2328, 818.91214}], 
    RectangleBox[{781.534208, 818.91214}, {793.2328, 830.610732}], 
    RectangleBox[{781.534208, 830.610732}, {793.2328, 842.309324}], 
    RectangleBox[{781.534208, 842.309324}, {793.2328, 854.007916}], 
    RectangleBox[{781.534208, 854.007916}, {793.2328, 865.706508}], 
    RectangleBox[{781.534208, 865.706508}, {793.2328, 877.4051}], 
    RectangleBox[{781.534208, 877.4051}, {793.2328, 889.103691}], 
    RectangleBox[{781.534208, 889.103691}, {793.2328, 900.802283}], 
    RectangleBox[{781.534208, 900.802283}, {793.2328, 912.500875}], 
    RectangleBox[{781.534208, 912.500875}, {793.2328, 924.199467}], 
    RectangleBox[{793.2328, 760.419181}, {804.931392, 772.117773}], 
    RectangleBox[{793.2328, 772.117773}, {804.931392, 783.816365}], 
    RectangleBox[{793.2328, 783.816365}, {804.931392, 795.514957}], 
    RectangleBox[{793.2328, 818.91214}, {804.931392, 830.610732}], 
    RectangleBox[{793.2328, 830.610732}, {804.931392, 842.309324}], 
    RectangleBox[{793.2328, 842.309324}, {804.931392, 854.007916}], 
    RectangleBox[{793.2328, 854.007916}, {804.931392, 865.706508}], 
    RectangleBox[{793.2328, 865.706508}, {804.931392, 877.4051}], 
    RectangleBox[{793.2328, 877.4051}, {804.931392, 889.103691}], 
    RectangleBox[{793.2328, 889.103691}, {804.931392, 900.802283}], 
    RectangleBox[{793.2328, 900.802283}, {804.931392, 912.500875}], 
    RectangleBox[{793.2328, 912.500875}, {804.931392, 924.199467}], 
    RectangleBox[{804.931392, 760.419181}, {816.629984, 772.117773}], 
    RectangleBox[{804.931392, 772.117773}, {816.629984, 783.816365}], 
    RectangleBox[{804.931392, 783.816365}, {816.629984, 795.514957}], 
    RectangleBox[{804.931392, 854.007916}, {816.629984, 865.706508}], 
    RectangleBox[{804.931392, 865.706508}, {816.629984, 877.4051}], 
    RectangleBox[{804.931392, 877.4051}, {816.629984, 889.103691}], 
    RectangleBox[{816.629984, 854.007916}, {828.328576, 865.706508}], 
    RectangleBox[{816.629984, 865.706508}, {828.328576, 877.4051}], 
    RectangleBox[{816.629984, 877.4051}, {828.328576, 889.103691}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{701.541663, 842.915773}, {713.240255, 854.614365}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{688.801545, 154.733344}, {712.801305, 179.533024}], 
    RectangleBox[{708.788277, 116.397478}, {740.787957, 141.197158}], 
    RectangleBox[{720.665036, 161.49924}, {760.013036, 186.29892}], 
    RectangleBox[{745.629877, 135.774608}, {784.977877, 160.574288}], 
    RectangleBox[{672.100483, 71.064267}, {711.448483, 95.863947}], 
    RectangleBox[{746.155601, 199.803692}, {785.503601, 224.603372}], 
    RectangleBox[{620.206647, 84.921748}, {659.554647, 109.721428}], 
    RectangleBox[{663.391377, 105.994934}, {702.739377, 130.794614}], 
    RectangleBox[{628.673834, 50.961378}, {668.021834, 75.761058}], 
    RectangleBox[{641.024824, 22.091791}, {680.372824, 46.891471}], 
    RectangleBox[{730.055399, 53.564903}, {769.403399, 78.364583}], 
    RectangleBox[{583.123127, 66.514914}, {615.122807, 91.314594}], 
    RectangleBox[{689.289866, 22.788755}, {728.637866, 47.588435}], 
    RectangleBox[{725.466779, 84.369847}, {764.814779, 109.169527}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{700.801425, 167.133184}, {724.788117, 128.797318}}], 
    LineBox[{{700.801425, 167.133184}, {740.339036, 173.89908}}], 
    LineBox[{{724.788117, 128.797318}, {740.339036, 173.89908}}], 
    LineBox[{{724.788117, 128.797318}, {765.303877, 148.174448}}], 
    LineBox[{{724.788117, 128.797318}, {691.774483, 83.464107}}], 
    LineBox[{{740.339036, 173.89908}, {765.303877, 148.174448}}], 
    LineBox[{{740.339036, 173.89908}, {765.829601, 212.203532}}], 
    LineBox[{{691.774483, 83.464107}, {639.880647, 97.321588}}], 
    LineBox[{{691.774483, 83.464107}, {683.065377, 118.394774}}], 
    LineBox[{{691.774483, 83.464107}, {648.347834, 63.361218}}], 
    LineBox[{{691.774483, 83.464107}, {660.698824, 34.491631}}], 
    LineBox[{{691.774483, 83.464107}, {749.729399, 65.964743}}], 
    LineBox[{{639.880647, 97.321588}, {683.065377, 118.394774}}], 
    LineBox[{{660.698824, 34.491631}, {749.729399, 65.964743}}], 
    LineBox[{{599.122967, 78.914754}, {691.774483, 83.464107}}], 
    LineBox[{{708.963866, 35.188595}, {691.774483, 83.464107}}], 
    LineBox[{{745.140779, 96.769687}, {691.774483, 83.464107}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{700.801425, 167.133184}], 
    PointBox[{724.788117, 128.797318}], PointBox[{740.339036, 173.89908}], 
    PointBox[{765.303877, 148.174448}], PointBox[{691.774483, 83.464107}], 
    PointBox[{765.829601, 212.203532}], PointBox[{639.880647, 97.321588}], 
    PointBox[{683.065377, 118.394774}], PointBox[{648.347834, 63.361218}], 
    PointBox[{660.698824, 34.491631}], PointBox[{749.729399, 65.964743}], 
    PointBox[{599.122967, 78.914754}], PointBox[{708.963866, 35.188595}], 
    PointBox[{745.140779, 96.769687}]}, 
   {RGBColor[0.933765, 0.392431, 0.271686], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{583.123127, 62.594107}, {593.248706, 72.719686}], 
    RectangleBox[{583.123127, 72.719686}, {593.248706, 82.845265}], 
    RectangleBox[{583.123127, 82.845265}, {593.248706, 92.970844}], 
    RectangleBox[{593.248706, 62.594107}, {603.374286, 72.719686}], 
    RectangleBox[{593.248706, 72.719686}, {603.374286, 82.845265}], 
    RectangleBox[{593.248706, 82.845265}, {603.374286, 92.970844}], 
    RectangleBox[{603.374286, 62.594107}, {613.499865, 72.719686}], 
    RectangleBox[{603.374286, 72.719686}, {613.499865, 82.845265}], 
    RectangleBox[{603.374286, 82.845265}, {613.499865, 92.970844}], 
    RectangleBox[{613.499865, 62.594107}, {623.625444, 72.719686}], 
    RectangleBox[{613.499865, 72.719686}, {623.625444, 82.845265}], 
    RectangleBox[{613.499865, 82.845265}, {623.625444, 92.970844}], 
    RectangleBox[{613.499865, 92.970844}, {623.625444, 103.096423}], 
    RectangleBox[{613.499865, 103.096423}, {623.625444, 113.222003}], 
    RectangleBox[{623.625444, 42.342949}, {633.751023, 52.468528}], 
    RectangleBox[{623.625444, 52.468528}, {633.751023, 62.594107}], 
    RectangleBox[{623.625444, 62.594107}, {633.751023, 72.719686}], 
    RectangleBox[{623.625444, 72.719686}, {633.751023, 82.845265}], 
    RectangleBox[{623.625444, 82.845265}, {633.751023, 92.970844}], 
    RectangleBox[{623.625444, 92.970844}, {633.751023, 103.096423}], 
    RectangleBox[{623.625444, 103.096423}, {633.751023, 113.222003}], 
    RectangleBox[{633.751023, 22.091791}, {643.876602, 32.21737}], 
    RectangleBox[{633.751023, 32.21737}, {643.876602, 42.342949}], 
    RectangleBox[{633.751023, 42.342949}, {643.876602, 52.468528}], 
    RectangleBox[{633.751023, 52.468528}, {643.876602, 62.594107}], 
    RectangleBox[{633.751023, 62.594107}, {643.876602, 72.719686}], 
    RectangleBox[{633.751023, 72.719686}, {643.876602, 82.845265}], 
    RectangleBox[{633.751023, 82.845265}, {643.876602, 92.970844}], 
    RectangleBox[{633.751023, 92.970844}, {643.876602, 103.096423}], 
    RectangleBox[{633.751023, 103.096423}, {643.876602, 113.222003}], 
    RectangleBox[{643.876602, 22.091791}, {654.002181, 32.21737}], 
    RectangleBox[{643.876602, 32.21737}, {654.002181, 42.342949}], 
    RectangleBox[{643.876602, 42.342949}, {654.002181, 52.468528}], 
    RectangleBox[{643.876602, 52.468528}, {654.002181, 62.594107}], 
    RectangleBox[{643.876602, 62.594107}, {654.002181, 72.719686}], 
    RectangleBox[{643.876602, 72.719686}, {654.002181, 82.845265}], 
    RectangleBox[{643.876602, 82.845265}, {654.002181, 92.970844}], 
    RectangleBox[{643.876602, 92.970844}, {654.002181, 103.096423}], 
    RectangleBox[{643.876602, 103.096423}, {654.002181, 113.222003}], 
    RectangleBox[{654.002181, 22.091791}, {664.12776, 32.21737}], 
    RectangleBox[{654.002181, 32.21737}, {664.12776, 42.342949}], 
    RectangleBox[{654.002181, 42.342949}, {664.12776, 52.468528}], 
    RectangleBox[{654.002181, 52.468528}, {664.12776, 62.594107}], 
    RectangleBox[{654.002181, 62.594107}, {664.12776, 72.719686}], 
    RectangleBox[{654.002181, 72.719686}, {664.12776, 82.845265}], 
    RectangleBox[{654.002181, 82.845265}, {664.12776, 92.970844}], 
    RectangleBox[{654.002181, 92.970844}, {664.12776, 103.096423}], 
    RectangleBox[{654.002181, 103.096423}, {664.12776, 113.222003}], 
    RectangleBox[{654.002181, 113.222003}, {664.12776, 123.347582}], 
    RectangleBox[{654.002181, 123.347582}, {664.12776, 133.473161}], 
    RectangleBox[{664.12776, 22.091791}, {674.253339, 32.21737}], 
    RectangleBox[{664.12776, 32.21737}, {674.253339, 42.342949}], 
    RectangleBox[{664.12776, 42.342949}, {674.253339, 52.468528}], 
    RectangleBox[{664.12776, 52.468528}, {674.253339, 62.594107}], 
    RectangleBox[{664.12776, 62.594107}, {674.253339, 72.719686}], 
    RectangleBox[{664.12776, 72.719686}, {674.253339, 82.845265}], 
    RectangleBox[{664.12776, 82.845265}, {674.253339, 92.970844}], 
    RectangleBox[{664.12776, 92.970844}, {674.253339, 103.096423}], 
    RectangleBox[{664.12776, 103.096423}, {674.253339, 113.222003}], 
    RectangleBox[{664.12776, 113.222003}, {674.253339, 123.347582}], 
    RectangleBox[{664.12776, 123.347582}, {674.253339, 133.473161}], 
    RectangleBox[{674.253339, 22.091791}, {684.378918, 32.21737}], 
    RectangleBox[{674.253339, 32.21737}, {684.378918, 42.342949}], 
    RectangleBox[{674.253339, 42.342949}, {684.378918, 52.468528}], 
    RectangleBox[{674.253339, 62.594107}, {684.378918, 72.719686}], 
    RectangleBox[{674.253339, 72.719686}, {684.378918, 82.845265}], 
    RectangleBox[{674.253339, 82.845265}, {684.378918, 92.970844}], 
    RectangleBox[{674.253339, 92.970844}, {684.378918, 103.096423}], 
    RectangleBox[{674.253339, 103.096423}, {684.378918, 113.222003}], 
    RectangleBox[{674.253339, 113.222003}, {684.378918, 123.347582}], 
    RectangleBox[{674.253339, 123.347582}, {684.378918, 133.473161}], 
    RectangleBox[{684.378918, 22.091791}, {694.504497, 32.21737}], 
    RectangleBox[{684.378918, 32.21737}, {694.504497, 42.342949}], 
    RectangleBox[{684.378918, 42.342949}, {694.504497, 52.468528}], 
    RectangleBox[{684.378918, 62.594107}, {694.504497, 72.719686}], 
    RectangleBox[{684.378918, 72.719686}, {694.504497, 82.845265}], 
    RectangleBox[{684.378918, 82.845265}, {694.504497, 92.970844}], 
    RectangleBox[{684.378918, 92.970844}, {694.504497, 103.096423}], 
    RectangleBox[{684.378918, 103.096423}, {694.504497, 113.222003}], 
    RectangleBox[{684.378918, 113.222003}, {694.504497, 123.347582}], 
    RectangleBox[{684.378918, 123.347582}, {694.504497, 133.473161}], 
    RectangleBox[{684.378918, 153.724319}, {694.504497, 163.849898}], 
    RectangleBox[{684.378918, 163.849898}, {694.504497, 173.975477}], 
    RectangleBox[{684.378918, 173.975477}, {694.504497, 184.101056}], 
    RectangleBox[{694.504497, 22.091791}, {704.630076, 32.21737}], 
    RectangleBox[{694.504497, 32.21737}, {704.630076, 42.342949}], 
    RectangleBox[{694.504497, 42.342949}, {704.630076, 52.468528}], 
    RectangleBox[{694.504497, 52.468528}, {704.630076, 62.594107}], 
    RectangleBox[{694.504497, 62.594107}, {704.630076, 72.719686}], 
    RectangleBox[{694.504497, 72.719686}, {704.630076, 82.845265}], 
    RectangleBox[{694.504497, 82.845265}, {704.630076, 92.970844}], 
    RectangleBox[{694.504497, 92.970844}, {704.630076, 103.096423}], 
    RectangleBox[{694.504497, 103.096423}, {704.630076, 113.222003}], 
    RectangleBox[{694.504497, 113.222003}, {704.630076, 123.347582}], 
    RectangleBox[{694.504497, 123.347582}, {704.630076, 133.473161}], 
    RectangleBox[{694.504497, 153.724319}, {704.630076, 163.849898}], 
    RectangleBox[{694.504497, 163.849898}, {704.630076, 173.975477}], 
    RectangleBox[{694.504497, 173.975477}, {704.630076, 184.101056}], 
    RectangleBox[{704.630076, 22.091791}, {714.755655, 32.21737}], 
    RectangleBox[{704.630076, 32.21737}, {714.755655, 42.342949}], 
    RectangleBox[{704.630076, 42.342949}, {714.755655, 52.468528}], 
    RectangleBox[{704.630076, 62.594107}, {714.755655, 72.719686}], 
    RectangleBox[{704.630076, 72.719686}, {714.755655, 82.845265}], 
    RectangleBox[{704.630076, 82.845265}, {714.755655, 92.970844}], 
    RectangleBox[{704.630076, 92.970844}, {714.755655, 103.096423}], 
    RectangleBox[{704.630076, 103.096423}, {714.755655, 113.222003}], 
    RectangleBox[{704.630076, 113.222003}, {714.755655, 123.347582}], 
    RectangleBox[{704.630076, 123.347582}, {714.755655, 133.473161}], 
    RectangleBox[{704.630076, 133.473161}, {714.755655, 143.59874}], 
    RectangleBox[{704.630076, 143.59874}, {714.755655, 153.724319}], 
    RectangleBox[{704.630076, 153.724319}, {714.755655, 163.849898}], 
    RectangleBox[{704.630076, 163.849898}, {714.755655, 173.975477}], 
    RectangleBox[{704.630076, 173.975477}, {714.755655, 184.101056}], 
    RectangleBox[{714.755655, 22.091791}, {724.881234, 32.21737}], 
    RectangleBox[{714.755655, 32.21737}, {724.881234, 42.342949}], 
    RectangleBox[{714.755655, 42.342949}, {724.881234, 52.468528}], 
    RectangleBox[{714.755655, 52.468528}, {724.881234, 62.594107}], 
    RectangleBox[{714.755655, 72.719686}, {724.881234, 82.845265}], 
    RectangleBox[{714.755655, 82.845265}, {724.881234, 92.970844}], 
    RectangleBox[{714.755655, 113.222003}, {724.881234, 123.347582}], 
    RectangleBox[{714.755655, 123.347582}, {724.881234, 133.473161}], 
    RectangleBox[{714.755655, 133.473161}, {724.881234, 143.59874}], 
    RectangleBox[{714.755655, 153.724319}, {724.881234, 163.849898}], 
    RectangleBox[{714.755655, 163.849898}, {724.881234, 173.975477}], 
    RectangleBox[{714.755655, 173.975477}, {724.881234, 184.101056}], 
    RectangleBox[{714.755655, 184.101056}, {724.881234, 194.226635}], 
    RectangleBox[{724.881234, 22.091791}, {735.006813, 32.21737}], 
    RectangleBox[{724.881234, 32.21737}, {735.006813, 42.342949}], 
    RectangleBox[{724.881234, 42.342949}, {735.006813, 52.468528}], 
    RectangleBox[{724.881234, 52.468528}, {735.006813, 62.594107}], 
    RectangleBox[{724.881234, 62.594107}, {735.006813, 72.719686}], 
    RectangleBox[{724.881234, 72.719686}, {735.006813, 82.845265}], 
    RectangleBox[{724.881234, 82.845265}, {735.006813, 92.970844}], 
    RectangleBox[{724.881234, 92.970844}, {735.006813, 103.096423}], 
    RectangleBox[{724.881234, 103.096423}, {735.006813, 113.222003}], 
    RectangleBox[{724.881234, 113.222003}, {735.006813, 123.347582}], 
    RectangleBox[{724.881234, 123.347582}, {735.006813, 133.473161}], 
    RectangleBox[{724.881234, 133.473161}, {735.006813, 143.59874}], 
    RectangleBox[{724.881234, 143.59874}, {735.006813, 153.724319}], 
    RectangleBox[{724.881234, 153.724319}, {735.006813, 163.849898}], 
    RectangleBox[{724.881234, 163.849898}, {735.006813, 173.975477}], 
    RectangleBox[{724.881234, 173.975477}, {735.006813, 184.101056}], 
    RectangleBox[{724.881234, 184.101056}, {735.006813, 194.226635}], 
    RectangleBox[{735.006813, 52.468528}, {745.132392, 62.594107}], 
    RectangleBox[{735.006813, 62.594107}, {745.132392, 72.719686}], 
    RectangleBox[{735.006813, 72.719686}, {745.132392, 82.845265}], 
    RectangleBox[{735.006813, 82.845265}, {745.132392, 92.970844}], 
    RectangleBox[{735.006813, 92.970844}, {745.132392, 103.096423}], 
    RectangleBox[{735.006813, 103.096423}, {745.132392, 113.222003}], 
    RectangleBox[{735.006813, 113.222003}, {745.132392, 123.347582}], 
    RectangleBox[{735.006813, 123.347582}, {745.132392, 133.473161}], 
    RectangleBox[{735.006813, 133.473161}, {745.132392, 143.59874}], 
    RectangleBox[{735.006813, 153.724319}, {745.132392, 163.849898}], 
    RectangleBox[{735.006813, 163.849898}, {745.132392, 173.975477}], 
    RectangleBox[{735.006813, 173.975477}, {745.132392, 184.101056}], 
    RectangleBox[{735.006813, 184.101056}, {745.132392, 194.226635}], 
    RectangleBox[{745.132392, 52.468528}, {755.257971, 62.594107}], 
    RectangleBox[{745.132392, 62.594107}, {755.257971, 72.719686}], 
    RectangleBox[{745.132392, 72.719686}, {755.257971, 82.845265}], 
    RectangleBox[{745.132392, 82.845265}, {755.257971, 92.970844}], 
    RectangleBox[{745.132392, 92.970844}, {755.257971, 103.096423}], 
    RectangleBox[{745.132392, 103.096423}, {755.257971, 113.222003}], 
    RectangleBox[{745.132392, 133.473161}, {755.257971, 143.59874}], 
    RectangleBox[{745.132392, 143.59874}, {755.257971, 153.724319}], 
    RectangleBox[{745.132392, 153.724319}, {755.257971, 163.849898}], 
    RectangleBox[{745.132392, 163.849898}, {755.257971, 173.975477}], 
    RectangleBox[{745.132392, 173.975477}, {755.257971, 184.101056}], 
    RectangleBox[{745.132392, 184.101056}, {755.257971, 194.226635}], 
    RectangleBox[{745.132392, 194.226635}, {755.257971, 204.352214}], 
    RectangleBox[{745.132392, 204.352214}, {755.257971, 214.477793}], 
    RectangleBox[{745.132392, 214.477793}, {755.257971, 224.603372}], 
    RectangleBox[{745.132392, 224.603372}, {755.257971, 234.728951}], 
    RectangleBox[{755.257971, 52.468528}, {765.38355, 62.594107}], 
    RectangleBox[{755.257971, 62.594107}, {765.38355, 72.719686}], 
    RectangleBox[{755.257971, 72.719686}, {765.38355, 82.845265}], 
    RectangleBox[{755.257971, 82.845265}, {765.38355, 92.970844}], 
    RectangleBox[{755.257971, 92.970844}, {765.38355, 103.096423}], 
    RectangleBox[{755.257971, 103.096423}, {765.38355, 113.222003}], 
    RectangleBox[{755.257971, 133.473161}, {765.38355, 143.59874}], 
    RectangleBox[{755.257971, 143.59874}, {765.38355, 153.724319}], 
    RectangleBox[{755.257971, 153.724319}, {765.38355, 163.849898}], 
    RectangleBox[{755.257971, 163.849898}, {765.38355, 173.975477}], 
    RectangleBox[{755.257971, 173.975477}, {765.38355, 184.101056}], 
    RectangleBox[{755.257971, 184.101056}, {765.38355, 194.226635}], 
    RectangleBox[{755.257971, 194.226635}, {765.38355, 204.352214}], 
    RectangleBox[{755.257971, 204.352214}, {765.38355, 214.477793}], 
    RectangleBox[{755.257971, 214.477793}, {765.38355, 224.603372}], 
    RectangleBox[{755.257971, 224.603372}, {765.38355, 234.728951}], 
    RectangleBox[{765.38355, 52.468528}, {775.509129, 62.594107}], 
    RectangleBox[{765.38355, 62.594107}, {775.509129, 72.719686}], 
    RectangleBox[{765.38355, 72.719686}, {775.509129, 82.845265}], 
    RectangleBox[{765.38355, 133.473161}, {775.509129, 143.59874}], 
    RectangleBox[{765.38355, 143.59874}, {775.509129, 153.724319}], 
    RectangleBox[{765.38355, 153.724319}, {775.509129, 163.849898}], 
    RectangleBox[{765.38355, 194.226635}, {775.509129, 204.352214}], 
    RectangleBox[{765.38355, 204.352214}, {775.509129, 214.477793}], 
    RectangleBox[{765.38355, 214.477793}, {775.509129, 224.603372}], 
    RectangleBox[{765.38355, 224.603372}, {775.509129, 234.728951}], 
    RectangleBox[{775.509129, 133.473161}, {785.634708, 143.59874}], 
    RectangleBox[{775.509129, 143.59874}, {785.634708, 153.724319}], 
    RectangleBox[{775.509129, 153.724319}, {785.634708, 163.849898}], 
    RectangleBox[{775.509129, 194.226635}, {785.634708, 204.352214}], 
    RectangleBox[{775.509129, 204.352214}, {785.634708, 214.477793}], 
    RectangleBox[{775.509129, 214.477793}, {785.634708, 224.603372}], 
    RectangleBox[{775.509129, 224.603372}, {785.634708, 234.728951}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{702.432084, 107.270138}, {712.557664, 117.395717}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{774.461984, 273.027179}, {798.461744, 297.826859}], 
    RectangleBox[{728.230881, 298.705167}, {767.578881, 323.504847}], 
    RectangleBox[{705.486083, 332.172146}, {737.485763, 356.971826}], 
    RectangleBox[{679.947953, 301.613941}, {711.947633, 326.413621}], 
    RectangleBox[{720.364771, 267.90221}, {752.364451, 292.70189}], 
    RectangleBox[{736.820222, 236.609749}, {768.819902, 261.409429}], 
    RectangleBox[{769.45882, 330.053432}, {801.4585, 354.853112}], 
    RectangleBox[{666.016665, 362.866852}, {698.016345, 387.666532}], 
    RectangleBox[{710.044905, 364.097326}, {742.044585, 388.897006}], 
    RectangleBox[{631.983318, 285.385759}, {671.331318, 310.185439}], 
    RectangleBox[{618.443354, 254.617767}, {657.791354, 279.417447}], 
    RectangleBox[{577.1141, 293.346215}, {616.4621, 318.145895}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{786.461864, 285.427019}, {747.904881, 311.105007}}], 
    LineBox[{{786.461864, 285.427019}, {721.485923, 344.571986}}], 
    LineBox[{{786.461864, 285.427019}, {695.947793, 314.013781}}], 
    LineBox[{{786.461864, 285.427019}, {736.364611, 280.30205}}], 
    LineBox[{{786.461864, 285.427019}, {752.820062, 249.009589}}], 
    LineBox[{{786.461864, 285.427019}, {785.45866, 342.453272}}], 
    LineBox[{{786.461864, 285.427019}, {682.016505, 375.266692}}], 
    LineBox[{{786.461864, 285.427019}, {726.044745, 376.497166}}], 
    LineBox[{{721.485923, 344.571986}, {747.904881, 311.105007}}], 
    LineBox[{{721.485923, 344.571986}, {695.947793, 314.013781}}], 
    LineBox[{{721.485923, 344.571986}, {736.364611, 280.30205}}], 
    LineBox[{{721.485923, 344.571986}, {752.820062, 249.009589}}], 
    LineBox[{{721.485923, 344.571986}, {785.45866, 342.453272}}], 
    LineBox[{{721.485923, 344.571986}, {682.016505, 375.266692}}], 
    LineBox[{{721.485923, 344.571986}, {726.044745, 376.497166}}], 
    LineBox[{{695.947793, 314.013781}, {747.904881, 311.105007}}], 
    LineBox[{{695.947793, 314.013781}, {651.657318, 297.785599}}], 
    LineBox[{{736.364611, 280.30205}, {747.904881, 311.105007}}], 
    LineBox[{{736.364611, 280.30205}, {695.947793, 314.013781}}], 
    LineBox[{{736.364611, 280.30205}, {752.820062, 249.009589}}], 
    LineBox[{{736.364611, 280.30205}, {785.45866, 342.453272}}], 
    LineBox[{{736.364611, 280.30205}, {682.016505, 375.266692}}], 
    LineBox[{{736.364611, 280.30205}, {726.044745, 376.497166}}], 
    LineBox[{{752.820062, 249.009589}, {747.904881, 311.105007}}], 
    LineBox[{{752.820062, 249.009589}, {695.947793, 314.013781}}], 
    LineBox[{{752.820062, 249.009589}, {785.45866, 342.453272}}], 
    LineBox[{{752.820062, 249.009589}, {682.016505, 375.266692}}], 
    LineBox[{{752.820062, 249.009589}, {726.044745, 376.497166}}], 
    LineBox[{{785.45866, 342.453272}, {747.904881, 311.105007}}], 
    LineBox[{{785.45866, 342.453272}, {695.947793, 314.013781}}], 
    LineBox[{{785.45866, 342.453272}, {682.016505, 375.266692}}], 
    LineBox[{{785.45866, 342.453272}, {726.044745, 376.497166}}], 
    LineBox[{{682.016505, 375.266692}, {747.904881, 311.105007}}], 
    LineBox[{{682.016505, 375.266692}, {695.947793, 314.013781}}], 
    LineBox[{{682.016505, 375.266692}, {726.044745, 376.497166}}], 
    LineBox[{{726.044745, 376.497166}, {747.904881, 311.105007}}], 
    LineBox[{{726.044745, 376.497166}, {695.947793, 314.013781}}], 
    LineBox[{{651.657318, 297.785599}, {638.117354, 267.017607}}], 
    LineBox[{{596.7881, 305.746055}, {651.657318, 297.785599}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{786.461864, 285.427019}], 
    PointBox[{747.904881, 311.105007}], PointBox[{721.485923, 344.571986}], 
    PointBox[{695.947793, 314.013781}], PointBox[{736.364611, 280.30205}], 
    PointBox[{752.820062, 249.009589}], PointBox[{785.45866, 342.453272}], 
    PointBox[{682.016505, 375.266692}], PointBox[{726.044745, 376.497166}], 
    PointBox[{651.657318, 297.785599}], PointBox[{638.117354, 267.017607}], 
    PointBox[{596.7881, 305.746055}]}, 
   {RGBColor[0.982275, 0.61098, 0.347451], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{577.1141, 292.695849}, {588.33132, 303.913069}], 
    RectangleBox[{577.1141, 303.913069}, {588.33132, 315.130289}], 
    RectangleBox[{577.1141, 315.130289}, {588.33132, 326.347509}], 
    RectangleBox[{588.33132, 292.695849}, {599.54854, 303.913069}], 
    RectangleBox[{588.33132, 303.913069}, {599.54854, 315.130289}], 
    RectangleBox[{588.33132, 315.130289}, {599.54854, 326.347509}], 
    RectangleBox[{599.54854, 292.695849}, {610.76576, 303.913069}], 
    RectangleBox[{599.54854, 303.913069}, {610.76576, 315.130289}], 
    RectangleBox[{599.54854, 315.130289}, {610.76576, 326.347509}], 
    RectangleBox[{610.76576, 247.826969}, {621.98298, 259.044189}], 
    RectangleBox[{610.76576, 259.044189}, {621.98298, 270.261409}], 
    RectangleBox[{610.76576, 270.261409}, {621.98298, 281.478629}], 
    RectangleBox[{610.76576, 292.695849}, {621.98298, 303.913069}], 
    RectangleBox[{610.76576, 303.913069}, {621.98298, 315.130289}], 
    RectangleBox[{610.76576, 315.130289}, {621.98298, 326.347509}], 
    RectangleBox[{621.98298, 247.826969}, {633.2002, 259.044189}], 
    RectangleBox[{621.98298, 259.044189}, {633.2002, 270.261409}], 
    RectangleBox[{621.98298, 270.261409}, {633.2002, 281.478629}], 
    RectangleBox[{621.98298, 281.478629}, {633.2002, 292.695849}], 
    RectangleBox[{621.98298, 292.695849}, {633.2002, 303.913069}], 
    RectangleBox[{621.98298, 303.913069}, {633.2002, 315.130289}], 
    RectangleBox[{633.2002, 247.826969}, {644.41742, 259.044189}], 
    RectangleBox[{633.2002, 259.044189}, {644.41742, 270.261409}], 
    RectangleBox[{633.2002, 270.261409}, {644.41742, 281.478629}], 
    RectangleBox[{633.2002, 281.478629}, {644.41742, 292.695849}], 
    RectangleBox[{633.2002, 292.695849}, {644.41742, 303.913069}], 
    RectangleBox[{633.2002, 303.913069}, {644.41742, 315.130289}], 
    RectangleBox[{644.41742, 247.826969}, {655.63464, 259.044189}], 
    RectangleBox[{644.41742, 259.044189}, {655.63464, 270.261409}], 
    RectangleBox[{644.41742, 270.261409}, {655.63464, 281.478629}], 
    RectangleBox[{644.41742, 281.478629}, {655.63464, 292.695849}], 
    RectangleBox[{644.41742, 292.695849}, {655.63464, 303.913069}], 
    RectangleBox[{644.41742, 303.913069}, {655.63464, 315.130289}], 
    RectangleBox[{655.63464, 247.826969}, {666.85186, 259.044189}], 
    RectangleBox[{655.63464, 259.044189}, {666.85186, 270.261409}], 
    RectangleBox[{655.63464, 270.261409}, {666.85186, 281.478629}], 
    RectangleBox[{655.63464, 281.478629}, {666.85186, 292.695849}], 
    RectangleBox[{655.63464, 292.695849}, {666.85186, 303.913069}], 
    RectangleBox[{655.63464, 303.913069}, {666.85186, 315.130289}], 
    RectangleBox[{655.63464, 359.999169}, {666.85186, 371.216389}], 
    RectangleBox[{655.63464, 371.216389}, {666.85186, 382.433609}], 
    RectangleBox[{655.63464, 382.433609}, {666.85186, 393.650829}], 
    RectangleBox[{666.85186, 281.478629}, {678.06908, 292.695849}], 
    RectangleBox[{666.85186, 292.695849}, {678.06908, 303.913069}], 
    RectangleBox[{666.85186, 303.913069}, {678.06908, 315.130289}], 
    RectangleBox[{666.85186, 359.999169}, {678.06908, 371.216389}], 
    RectangleBox[{666.85186, 371.216389}, {678.06908, 382.433609}], 
    RectangleBox[{666.85186, 382.433609}, {678.06908, 393.650829}], 
    RectangleBox[{678.06908, 292.695849}, {689.2863, 303.913069}], 
    RectangleBox[{678.06908, 303.913069}, {689.2863, 315.130289}], 
    RectangleBox[{678.06908, 315.130289}, {689.2863, 326.347509}], 
    RectangleBox[{678.06908, 326.347509}, {689.2863, 337.564729}], 
    RectangleBox[{678.06908, 348.781949}, {689.2863, 359.999169}], 
    RectangleBox[{678.06908, 359.999169}, {689.2863, 371.216389}], 
    RectangleBox[{678.06908, 371.216389}, {689.2863, 382.433609}], 
    RectangleBox[{678.06908, 382.433609}, {689.2863, 393.650829}], 
    RectangleBox[{689.2863, 292.695849}, {700.50352, 303.913069}], 
    RectangleBox[{689.2863, 303.913069}, {700.50352, 315.130289}], 
    RectangleBox[{689.2863, 315.130289}, {700.50352, 326.347509}], 
    RectangleBox[{689.2863, 326.347509}, {700.50352, 337.564729}], 
    RectangleBox[{689.2863, 337.564729}, {700.50352, 348.781949}], 
    RectangleBox[{689.2863, 348.781949}, {700.50352, 359.999169}], 
    RectangleBox[{689.2863, 359.999169}, {700.50352, 371.216389}], 
    RectangleBox[{689.2863, 371.216389}, {700.50352, 382.433609}], 
    RectangleBox[{689.2863, 382.433609}, {700.50352, 393.650829}], 
    RectangleBox[{700.50352, 292.695849}, {711.72074, 303.913069}], 
    RectangleBox[{700.50352, 303.913069}, {711.72074, 315.130289}], 
    RectangleBox[{700.50352, 315.130289}, {711.72074, 326.347509}], 
    RectangleBox[{700.50352, 326.347509}, {711.72074, 337.564729}], 
    RectangleBox[{700.50352, 337.564729}, {711.72074, 348.781949}], 
    RectangleBox[{700.50352, 348.781949}, {711.72074, 359.999169}], 
    RectangleBox[{700.50352, 359.999169}, {711.72074, 371.216389}], 
    RectangleBox[{700.50352, 371.216389}, {711.72074, 382.433609}], 
    RectangleBox[{700.50352, 382.433609}, {711.72074, 393.650829}], 
    RectangleBox[{711.72074, 259.044189}, {722.93796, 270.261409}], 
    RectangleBox[{711.72074, 270.261409}, {722.93796, 281.478629}], 
    RectangleBox[{711.72074, 281.478629}, {722.93796, 292.695849}], 
    RectangleBox[{711.72074, 292.695849}, {722.93796, 303.913069}], 
    RectangleBox[{711.72074, 303.913069}, {722.93796, 315.130289}], 
    RectangleBox[{711.72074, 315.130289}, {722.93796, 326.347509}], 
    RectangleBox[{711.72074, 326.347509}, {722.93796, 337.564729}], 
    RectangleBox[{711.72074, 337.564729}, {722.93796, 348.781949}], 
    RectangleBox[{711.72074, 348.781949}, {722.93796, 359.999169}], 
    RectangleBox[{711.72074, 359.999169}, {722.93796, 371.216389}], 
    RectangleBox[{711.72074, 371.216389}, {722.93796, 382.433609}], 
    RectangleBox[{711.72074, 382.433609}, {722.93796, 393.650829}], 
    RectangleBox[{722.93796, 259.044189}, {734.15518, 270.261409}], 
    RectangleBox[{722.93796, 270.261409}, {734.15518, 281.478629}], 
    RectangleBox[{722.93796, 281.478629}, {734.15518, 292.695849}], 
    RectangleBox[{722.93796, 292.695849}, {734.15518, 303.913069}], 
    RectangleBox[{722.93796, 303.913069}, {734.15518, 315.130289}], 
    RectangleBox[{722.93796, 315.130289}, {734.15518, 326.347509}], 
    RectangleBox[{722.93796, 326.347509}, {734.15518, 337.564729}], 
    RectangleBox[{722.93796, 337.564729}, {734.15518, 348.781949}], 
    RectangleBox[{722.93796, 348.781949}, {734.15518, 359.999169}], 
    RectangleBox[{722.93796, 359.999169}, {734.15518, 371.216389}], 
    RectangleBox[{722.93796, 371.216389}, {734.15518, 382.433609}], 
    RectangleBox[{722.93796, 382.433609}, {734.15518, 393.650829}], 
    RectangleBox[{734.15518, 236.609749}, {745.3724, 247.826969}], 
    RectangleBox[{734.15518, 247.826969}, {745.3724, 259.044189}], 
    RectangleBox[{734.15518, 259.044189}, {745.3724, 270.261409}], 
    RectangleBox[{734.15518, 270.261409}, {745.3724, 281.478629}], 
    RectangleBox[{734.15518, 281.478629}, {745.3724, 292.695849}], 
    RectangleBox[{734.15518, 292.695849}, {745.3724, 303.913069}], 
    RectangleBox[{734.15518, 303.913069}, {745.3724, 315.130289}], 
    RectangleBox[{734.15518, 315.130289}, {745.3724, 326.347509}], 
    RectangleBox[{734.15518, 326.347509}, {745.3724, 337.564729}], 
    RectangleBox[{734.15518, 337.564729}, {745.3724, 348.781949}], 
    RectangleBox[{734.15518, 348.781949}, {745.3724, 359.999169}], 
    RectangleBox[{734.15518, 359.999169}, {745.3724, 371.216389}], 
    RectangleBox[{734.15518, 371.216389}, {745.3724, 382.433609}], 
    RectangleBox[{734.15518, 382.433609}, {745.3724, 393.650829}], 
    RectangleBox[{745.3724, 236.609749}, {756.58962, 247.826969}], 
    RectangleBox[{745.3724, 247.826969}, {756.58962, 259.044189}], 
    RectangleBox[{745.3724, 259.044189}, {756.58962, 270.261409}], 
    RectangleBox[{745.3724, 270.261409}, {756.58962, 281.478629}], 
    RectangleBox[{745.3724, 281.478629}, {756.58962, 292.695849}], 
    RectangleBox[{745.3724, 292.695849}, {756.58962, 303.913069}], 
    RectangleBox[{745.3724, 303.913069}, {756.58962, 315.130289}], 
    RectangleBox[{745.3724, 315.130289}, {756.58962, 326.347509}], 
    RectangleBox[{745.3724, 326.347509}, {756.58962, 337.564729}], 
    RectangleBox[{745.3724, 337.564729}, {756.58962, 348.781949}], 
    RectangleBox[{745.3724, 348.781949}, {756.58962, 359.999169}], 
    RectangleBox[{745.3724, 359.999169}, {756.58962, 371.216389}], 
    RectangleBox[{756.58962, 236.609749}, {767.80684, 247.826969}], 
    RectangleBox[{756.58962, 247.826969}, {767.80684, 259.044189}], 
    RectangleBox[{756.58962, 259.044189}, {767.80684, 270.261409}], 
    RectangleBox[{756.58962, 270.261409}, {767.80684, 281.478629}], 
    RectangleBox[{756.58962, 281.478629}, {767.80684, 292.695849}], 
    RectangleBox[{756.58962, 292.695849}, {767.80684, 303.913069}], 
    RectangleBox[{756.58962, 303.913069}, {767.80684, 315.130289}], 
    RectangleBox[{756.58962, 315.130289}, {767.80684, 326.347509}], 
    RectangleBox[{756.58962, 326.347509}, {767.80684, 337.564729}], 
    RectangleBox[{756.58962, 337.564729}, {767.80684, 348.781949}], 
    RectangleBox[{756.58962, 348.781949}, {767.80684, 359.999169}], 
    RectangleBox[{767.80684, 236.609749}, {779.02406, 247.826969}], 
    RectangleBox[{767.80684, 247.826969}, {779.02406, 259.044189}], 
    RectangleBox[{767.80684, 259.044189}, {779.02406, 270.261409}], 
    RectangleBox[{767.80684, 270.261409}, {779.02406, 281.478629}], 
    RectangleBox[{767.80684, 281.478629}, {779.02406, 292.695849}], 
    RectangleBox[{767.80684, 292.695849}, {779.02406, 303.913069}], 
    RectangleBox[{767.80684, 303.913069}, {779.02406, 315.130289}], 
    RectangleBox[{767.80684, 315.130289}, {779.02406, 326.347509}], 
    RectangleBox[{767.80684, 326.347509}, {779.02406, 337.564729}], 
    RectangleBox[{767.80684, 337.564729}, {779.02406, 348.781949}], 
    RectangleBox[{767.80684, 348.781949}, {779.02406, 359.999169}], 
    RectangleBox[{779.02406, 270.261409}, {790.24128, 281.478629}], 
    RectangleBox[{779.02406, 281.478629}, {790.24128, 292.695849}], 
    RectangleBox[{779.02406, 292.695849}, {790.24128, 303.913069}], 
    RectangleBox[{779.02406, 303.913069}, {790.24128, 315.130289}], 
    RectangleBox[{779.02406, 315.130289}, {790.24128, 326.347509}], 
    RectangleBox[{779.02406, 326.347509}, {790.24128, 337.564729}], 
    RectangleBox[{779.02406, 337.564729}, {790.24128, 348.781949}], 
    RectangleBox[{779.02406, 348.781949}, {790.24128, 359.999169}], 
    RectangleBox[{790.24128, 270.261409}, {801.4585, 281.478629}], 
    RectangleBox[{790.24128, 281.478629}, {801.4585, 292.695849}], 
    RectangleBox[{790.24128, 292.695849}, {801.4585, 303.913069}], 
    RectangleBox[{790.24128, 326.347509}, {801.4585, 337.564729}], 
    RectangleBox[{790.24128, 337.564729}, {801.4585, 348.781949}], 
    RectangleBox[{790.24128, 348.781949}, {801.4585, 359.999169}], 
    RectangleBox[{801.4585, 326.347509}, {812.67572, 337.564729}], 
    RectangleBox[{801.4585, 337.564729}, {812.67572, 348.781949}], 
    RectangleBox[{801.4585, 348.781949}, {812.67572, 359.999169}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{709.759447, 314.33889}, {720.976667, 325.55611}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{702.840365, 463.934677}, {742.188365, 488.734357}], 
    RectangleBox[{854.840365, 475.934677}, {894.188365, 500.734357}], 
    RectangleBox[{772.840365, 405.934677}, {812.188365, 430.734357}], 
    RectangleBox[{772.840365, 517.934677}, {812.188365, 542.734357}], 
    RectangleBox[{819.840365, 507.934677}, {859.188365, 532.734357}], 
    RectangleBox[{725.840365, 494.934677}, {765.188365, 519.734357}], 
    RectangleBox[{725.840365, 419.934677}, {765.188365, 444.734357}], 
    RectangleBox[{854.840365, 442.934677}, {894.188365, 467.734357}], 
    RectangleBox[{752.840365, 450.934677}, {792.188365, 475.734357}], 
    RectangleBox[{819.840365, 411.934677}, {859.188365, 436.734357}], 
    RectangleBox[{805.840365, 453.934677}, {845.188365, 478.734357}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{722.514365, 476.334517}, {874.514365, 488.334517}}], 
    LineBox[{{722.514365, 476.334517}, {792.514365, 418.334517}}], 
    LineBox[{{722.514365, 476.334517}, {792.514365, 530.334517}}], 
    LineBox[{{722.514365, 476.334517}, {839.514365, 520.334517}}], 
    LineBox[{{722.514365, 476.334517}, {745.514365, 507.334517}}], 
    LineBox[{{722.514365, 476.334517}, {745.514365, 432.334517}}], 
    LineBox[{{722.514365, 476.334517}, {874.514365, 455.334517}}], 
    LineBox[{{722.514365, 476.334517}, {772.514365, 463.334517}}], 
    LineBox[{{722.514365, 476.334517}, {839.514365, 424.334517}}], 
    LineBox[{{722.514365, 476.334517}, {825.514365, 466.334517}}], 
    LineBox[{{874.514365, 488.334517}, {792.514365, 418.334517}}], 
    LineBox[{{874.514365, 488.334517}, {792.514365, 530.334517}}], 
    LineBox[{{874.514365, 488.334517}, {839.514365, 520.334517}}], 
    LineBox[{{874.514365, 488.334517}, {745.514365, 507.334517}}], 
    LineBox[{{874.514365, 488.334517}, {745.514365, 432.334517}}], 
    LineBox[{{874.514365, 488.334517}, {874.514365, 455.334517}}], 
    LineBox[{{874.514365, 488.334517}, {772.514365, 463.334517}}], 
    LineBox[{{874.514365, 488.334517}, {839.514365, 424.334517}}], 
    LineBox[{{874.514365, 488.334517}, {825.514365, 466.334517}}], 
    LineBox[{{792.514365, 418.334517}, {792.514365, 530.334517}}], 
    LineBox[{{792.514365, 418.334517}, {839.514365, 520.334517}}], 
    LineBox[{{792.514365, 418.334517}, {745.514365, 507.334517}}], 
    LineBox[{{792.514365, 418.334517}, {745.514365, 432.334517}}], 
    LineBox[{{792.514365, 418.334517}, {874.514365, 455.334517}}], 
    LineBox[{{792.514365, 418.334517}, {772.514365, 463.334517}}], 
    LineBox[{{792.514365, 418.334517}, {839.514365, 424.334517}}], 
    LineBox[{{792.514365, 418.334517}, {825.514365, 466.334517}}], 
    LineBox[{{792.514365, 530.334517}, {839.514365, 520.334517}}], 
    LineBox[{{792.514365, 530.334517}, {745.514365, 507.334517}}], 
    LineBox[{{792.514365, 530.334517}, {745.514365, 432.334517}}], 
    LineBox[{{792.514365, 530.334517}, {874.514365, 455.334517}}], 
    LineBox[{{792.514365, 530.334517}, {772.514365, 463.334517}}], 
    LineBox[{{792.514365, 530.334517}, {839.514365, 424.334517}}], 
    LineBox[{{792.514365, 530.334517}, {825.514365, 466.334517}}], 
    LineBox[{{839.514365, 520.334517}, {745.514365, 507.334517}}], 
    LineBox[{{839.514365, 520.334517}, {745.514365, 432.334517}}], 
    LineBox[{{839.514365, 520.334517}, {874.514365, 455.334517}}], 
    LineBox[{{839.514365, 520.334517}, {772.514365, 463.334517}}], 
    LineBox[{{839.514365, 520.334517}, {839.514365, 424.334517}}], 
    LineBox[{{839.514365, 520.334517}, {825.514365, 466.334517}}], 
    LineBox[{{745.514365, 507.334517}, {745.514365, 432.334517}}], 
    LineBox[{{745.514365, 507.334517}, {874.514365, 455.334517}}], 
    LineBox[{{745.514365, 507.334517}, {772.514365, 463.334517}}], 
    LineBox[{{745.514365, 507.334517}, {839.514365, 424.334517}}], 
    LineBox[{{745.514365, 507.334517}, {825.514365, 466.334517}}], 
    LineBox[{{745.514365, 432.334517}, {874.514365, 455.334517}}], 
    LineBox[{{745.514365, 432.334517}, {772.514365, 463.334517}}], 
    LineBox[{{745.514365, 432.334517}, {839.514365, 424.334517}}], 
    LineBox[{{745.514365, 432.334517}, {825.514365, 466.334517}}], 
    LineBox[{{874.514365, 455.334517}, {772.514365, 463.334517}}], 
    LineBox[{{874.514365, 455.334517}, {839.514365, 424.334517}}], 
    LineBox[{{874.514365, 455.334517}, {825.514365, 466.334517}}], 
    LineBox[{{772.514365, 463.334517}, {839.514365, 424.334517}}], 
    LineBox[{{772.514365, 463.334517}, {825.514365, 466.334517}}], 
    LineBox[{{839.514365, 424.334517}, {825.514365, 466.334517}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{722.514365, 476.334517}], 
    PointBox[{874.514365, 488.334517}], PointBox[{792.514365, 418.334517}], 
    PointBox[{792.514365, 530.334517}], PointBox[{839.514365, 520.334517}], 
    PointBox[{745.514365, 507.334517}], PointBox[{745.514365, 432.334517}], 
    PointBox[{874.514365, 455.334517}], PointBox[{772.514365, 463.334517}], 
    PointBox[{839.514365, 424.334517}], PointBox[{825.514365, 466.334517}]}, 
   {RGBColor[0.994627, 0.805882, 0.484157], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{702.840365, 463.339077}, {712.407765, 472.906477}], 
    RectangleBox[{702.840365, 472.906477}, {712.407765, 482.473877}], 
    RectangleBox[{702.840365, 482.473877}, {712.407765, 492.041277}], 
    RectangleBox[{712.407765, 463.339077}, {721.975165, 472.906477}], 
    RectangleBox[{712.407765, 472.906477}, {721.975165, 482.473877}], 
    RectangleBox[{712.407765, 482.473877}, {721.975165, 492.041277}], 
    RectangleBox[{721.975165, 415.502077}, {731.542565, 425.069477}], 
    RectangleBox[{721.975165, 425.069477}, {731.542565, 434.636877}], 
    RectangleBox[{721.975165, 434.636877}, {731.542565, 444.204277}], 
    RectangleBox[{721.975165, 444.204277}, {731.542565, 453.771677}], 
    RectangleBox[{721.975165, 463.339077}, {731.542565, 472.906477}], 
    RectangleBox[{721.975165, 472.906477}, {731.542565, 482.473877}], 
    RectangleBox[{721.975165, 482.473877}, {731.542565, 492.041277}], 
    RectangleBox[{721.975165, 492.041277}, {731.542565, 501.608677}], 
    RectangleBox[{721.975165, 501.608677}, {731.542565, 511.176077}], 
    RectangleBox[{721.975165, 511.176077}, {731.542565, 520.743477}], 
    RectangleBox[{731.542565, 415.502077}, {741.109965, 425.069477}], 
    RectangleBox[{731.542565, 425.069477}, {741.109965, 434.636877}], 
    RectangleBox[{731.542565, 434.636877}, {741.109965, 444.204277}], 
    RectangleBox[{731.542565, 444.204277}, {741.109965, 453.771677}], 
    RectangleBox[{731.542565, 453.771677}, {741.109965, 463.339077}], 
    RectangleBox[{731.542565, 463.339077}, {741.109965, 472.906477}], 
    RectangleBox[{731.542565, 472.906477}, {741.109965, 482.473877}], 
    RectangleBox[{731.542565, 482.473877}, {741.109965, 492.041277}], 
    RectangleBox[{731.542565, 492.041277}, {741.109965, 501.608677}], 
    RectangleBox[{731.542565, 501.608677}, {741.109965, 511.176077}], 
    RectangleBox[{731.542565, 511.176077}, {741.109965, 520.743477}], 
    RectangleBox[{741.109965, 415.502077}, {750.677365, 425.069477}], 
    RectangleBox[{741.109965, 425.069477}, {750.677365, 434.636877}], 
    RectangleBox[{741.109965, 434.636877}, {750.677365, 444.204277}], 
    RectangleBox[{741.109965, 444.204277}, {750.677365, 453.771677}], 
    RectangleBox[{741.109965, 453.771677}, {750.677365, 463.339077}], 
    RectangleBox[{741.109965, 463.339077}, {750.677365, 472.906477}], 
    RectangleBox[{741.109965, 472.906477}, {750.677365, 482.473877}], 
    RectangleBox[{741.109965, 482.473877}, {750.677365, 492.041277}], 
    RectangleBox[{741.109965, 492.041277}, {750.677365, 501.608677}], 
    RectangleBox[{741.109965, 501.608677}, {750.677365, 511.176077}], 
    RectangleBox[{741.109965, 511.176077}, {750.677365, 520.743477}], 
    RectangleBox[{750.677365, 415.502077}, {760.244765, 425.069477}], 
    RectangleBox[{750.677365, 425.069477}, {760.244765, 434.636877}], 
    RectangleBox[{750.677365, 434.636877}, {760.244765, 444.204277}], 
    RectangleBox[{750.677365, 444.204277}, {760.244765, 453.771677}], 
    RectangleBox[{750.677365, 453.771677}, {760.244765, 463.339077}], 
    RectangleBox[{750.677365, 463.339077}, {760.244765, 472.906477}], 
    RectangleBox[{750.677365, 472.906477}, {760.244765, 482.473877}], 
    RectangleBox[{750.677365, 482.473877}, {760.244765, 492.041277}], 
    RectangleBox[{750.677365, 492.041277}, {760.244765, 501.608677}], 
    RectangleBox[{750.677365, 501.608677}, {760.244765, 511.176077}], 
    RectangleBox[{750.677365, 511.176077}, {760.244765, 520.743477}], 
    RectangleBox[{760.244765, 415.502077}, {769.812165, 425.069477}], 
    RectangleBox[{760.244765, 425.069477}, {769.812165, 434.636877}], 
    RectangleBox[{760.244765, 434.636877}, {769.812165, 444.204277}], 
    RectangleBox[{760.244765, 444.204277}, {769.812165, 453.771677}], 
    RectangleBox[{760.244765, 453.771677}, {769.812165, 463.339077}], 
    RectangleBox[{760.244765, 463.339077}, {769.812165, 472.906477}], 
    RectangleBox[{760.244765, 472.906477}, {769.812165, 482.473877}], 
    RectangleBox[{760.244765, 482.473877}, {769.812165, 492.041277}], 
    RectangleBox[{760.244765, 492.041277}, {769.812165, 501.608677}], 
    RectangleBox[{760.244765, 501.608677}, {769.812165, 511.176077}], 
    RectangleBox[{760.244765, 511.176077}, {769.812165, 520.743477}], 
    RectangleBox[{769.812165, 405.934677}, {779.379565, 415.502077}], 
    RectangleBox[{769.812165, 415.502077}, {779.379565, 425.069477}], 
    RectangleBox[{769.812165, 425.069477}, {779.379565, 434.636877}], 
    RectangleBox[{769.812165, 434.636877}, {779.379565, 444.204277}], 
    RectangleBox[{769.812165, 444.204277}, {779.379565, 453.771677}], 
    RectangleBox[{769.812165, 453.771677}, {779.379565, 463.339077}], 
    RectangleBox[{769.812165, 463.339077}, {779.379565, 472.906477}], 
    RectangleBox[{769.812165, 472.906477}, {779.379565, 482.473877}], 
    RectangleBox[{769.812165, 482.473877}, {779.379565, 492.041277}], 
    RectangleBox[{769.812165, 492.041277}, {779.379565, 501.608677}], 
    RectangleBox[{769.812165, 501.608677}, {779.379565, 511.176077}], 
    RectangleBox[{769.812165, 511.176077}, {779.379565, 520.743477}], 
    RectangleBox[{769.812165, 520.743477}, {779.379565, 530.310877}], 
    RectangleBox[{769.812165, 530.310877}, {779.379565, 539.878277}], 
    RectangleBox[{769.812165, 539.878277}, {779.379565, 549.445677}], 
    RectangleBox[{779.379565, 405.934677}, {788.946965, 415.502077}], 
    RectangleBox[{779.379565, 415.502077}, {788.946965, 425.069477}], 
    RectangleBox[{779.379565, 425.069477}, {788.946965, 434.636877}], 
    RectangleBox[{779.379565, 434.636877}, {788.946965, 444.204277}], 
    RectangleBox[{779.379565, 444.204277}, {788.946965, 453.771677}], 
    RectangleBox[{779.379565, 453.771677}, {788.946965, 463.339077}], 
    RectangleBox[{779.379565, 463.339077}, {788.946965, 472.906477}], 
    RectangleBox[{779.379565, 472.906477}, {788.946965, 482.473877}], 
    RectangleBox[{779.379565, 482.473877}, {788.946965, 492.041277}], 
    RectangleBox[{779.379565, 492.041277}, {788.946965, 501.608677}], 
    RectangleBox[{779.379565, 501.608677}, {788.946965, 511.176077}], 
    RectangleBox[{779.379565, 511.176077}, {788.946965, 520.743477}], 
    RectangleBox[{779.379565, 520.743477}, {788.946965, 530.310877}], 
    RectangleBox[{779.379565, 530.310877}, {788.946965, 539.878277}], 
    RectangleBox[{779.379565, 539.878277}, {788.946965, 549.445677}], 
    RectangleBox[{788.946965, 405.934677}, {798.514365, 415.502077}], 
    RectangleBox[{788.946965, 415.502077}, {798.514365, 425.069477}], 
    RectangleBox[{788.946965, 425.069477}, {798.514365, 434.636877}], 
    RectangleBox[{788.946965, 434.636877}, {798.514365, 444.204277}], 
    RectangleBox[{788.946965, 444.204277}, {798.514365, 453.771677}], 
    RectangleBox[{788.946965, 453.771677}, {798.514365, 463.339077}], 
    RectangleBox[{788.946965, 463.339077}, {798.514365, 472.906477}], 
    RectangleBox[{788.946965, 472.906477}, {798.514365, 482.473877}], 
    RectangleBox[{788.946965, 482.473877}, {798.514365, 492.041277}], 
    RectangleBox[{788.946965, 492.041277}, {798.514365, 501.608677}], 
    RectangleBox[{788.946965, 501.608677}, {798.514365, 511.176077}], 
    RectangleBox[{788.946965, 511.176077}, {798.514365, 520.743477}], 
    RectangleBox[{788.946965, 520.743477}, {798.514365, 530.310877}], 
    RectangleBox[{788.946965, 530.310877}, {798.514365, 539.878277}], 
    RectangleBox[{788.946965, 539.878277}, {798.514365, 549.445677}], 
    RectangleBox[{798.514365, 405.934677}, {808.081765, 415.502077}], 
    RectangleBox[{798.514365, 415.502077}, {808.081765, 425.069477}], 
    RectangleBox[{798.514365, 425.069477}, {808.081765, 434.636877}], 
    RectangleBox[{798.514365, 434.636877}, {808.081765, 444.204277}], 
    RectangleBox[{798.514365, 444.204277}, {808.081765, 453.771677}], 
    RectangleBox[{798.514365, 453.771677}, {808.081765, 463.339077}], 
    RectangleBox[{798.514365, 463.339077}, {808.081765, 472.906477}], 
    RectangleBox[{798.514365, 472.906477}, {808.081765, 482.473877}], 
    RectangleBox[{798.514365, 482.473877}, {808.081765, 492.041277}], 
    RectangleBox[{798.514365, 492.041277}, {808.081765, 501.608677}], 
    RectangleBox[{798.514365, 501.608677}, {808.081765, 511.176077}], 
    RectangleBox[{798.514365, 511.176077}, {808.081765, 520.743477}], 
    RectangleBox[{798.514365, 520.743477}, {808.081765, 530.310877}], 
    RectangleBox[{798.514365, 530.310877}, {808.081765, 539.878277}], 
    RectangleBox[{798.514365, 539.878277}, {808.081765, 549.445677}], 
    RectangleBox[{808.081765, 405.934677}, {817.649165, 415.502077}], 
    RectangleBox[{808.081765, 415.502077}, {817.649165, 425.069477}], 
    RectangleBox[{808.081765, 425.069477}, {817.649165, 434.636877}], 
    RectangleBox[{808.081765, 434.636877}, {817.649165, 444.204277}], 
    RectangleBox[{808.081765, 444.204277}, {817.649165, 453.771677}], 
    RectangleBox[{808.081765, 453.771677}, {817.649165, 463.339077}], 
    RectangleBox[{808.081765, 463.339077}, {817.649165, 472.906477}], 
    RectangleBox[{808.081765, 472.906477}, {817.649165, 482.473877}], 
    RectangleBox[{808.081765, 482.473877}, {817.649165, 492.041277}], 
    RectangleBox[{808.081765, 492.041277}, {817.649165, 501.608677}], 
    RectangleBox[{808.081765, 501.608677}, {817.649165, 511.176077}], 
    RectangleBox[{808.081765, 511.176077}, {817.649165, 520.743477}], 
    RectangleBox[{808.081765, 520.743477}, {817.649165, 530.310877}], 
    RectangleBox[{808.081765, 530.310877}, {817.649165, 539.878277}], 
    RectangleBox[{808.081765, 539.878277}, {817.649165, 549.445677}], 
    RectangleBox[{817.649165, 405.934677}, {827.216565, 415.502077}], 
    RectangleBox[{817.649165, 415.502077}, {827.216565, 425.069477}], 
    RectangleBox[{817.649165, 425.069477}, {827.216565, 434.636877}], 
    RectangleBox[{817.649165, 434.636877}, {827.216565, 444.204277}], 
    RectangleBox[{817.649165, 444.204277}, {827.216565, 453.771677}], 
    RectangleBox[{817.649165, 453.771677}, {827.216565, 463.339077}], 
    RectangleBox[{817.649165, 463.339077}, {827.216565, 472.906477}], 
    RectangleBox[{817.649165, 472.906477}, {827.216565, 482.473877}], 
    RectangleBox[{817.649165, 482.473877}, {827.216565, 492.041277}], 
    RectangleBox[{817.649165, 492.041277}, {827.216565, 501.608677}], 
    RectangleBox[{817.649165, 501.608677}, {827.216565, 511.176077}], 
    RectangleBox[{817.649165, 511.176077}, {827.216565, 520.743477}], 
    RectangleBox[{817.649165, 520.743477}, {827.216565, 530.310877}], 
    RectangleBox[{817.649165, 530.310877}, {827.216565, 539.878277}], 
    RectangleBox[{827.216565, 405.934677}, {836.783965, 415.502077}], 
    RectangleBox[{827.216565, 415.502077}, {836.783965, 425.069477}], 
    RectangleBox[{827.216565, 425.069477}, {836.783965, 434.636877}], 
    RectangleBox[{827.216565, 434.636877}, {836.783965, 444.204277}], 
    RectangleBox[{827.216565, 444.204277}, {836.783965, 453.771677}], 
    RectangleBox[{827.216565, 453.771677}, {836.783965, 463.339077}], 
    RectangleBox[{827.216565, 463.339077}, {836.783965, 472.906477}], 
    RectangleBox[{827.216565, 472.906477}, {836.783965, 482.473877}], 
    RectangleBox[{827.216565, 482.473877}, {836.783965, 492.041277}], 
    RectangleBox[{827.216565, 492.041277}, {836.783965, 501.608677}], 
    RectangleBox[{827.216565, 501.608677}, {836.783965, 511.176077}], 
    RectangleBox[{827.216565, 511.176077}, {836.783965, 520.743477}], 
    RectangleBox[{827.216565, 520.743477}, {836.783965, 530.310877}], 
    RectangleBox[{827.216565, 530.310877}, {836.783965, 539.878277}], 
    RectangleBox[{836.783965, 405.934677}, {846.351365, 415.502077}], 
    RectangleBox[{836.783965, 415.502077}, {846.351365, 425.069477}], 
    RectangleBox[{836.783965, 425.069477}, {846.351365, 434.636877}], 
    RectangleBox[{836.783965, 434.636877}, {846.351365, 444.204277}], 
    RectangleBox[{836.783965, 444.204277}, {846.351365, 453.771677}], 
    RectangleBox[{836.783965, 453.771677}, {846.351365, 463.339077}], 
    RectangleBox[{836.783965, 463.339077}, {846.351365, 472.906477}], 
    RectangleBox[{836.783965, 472.906477}, {846.351365, 482.473877}], 
    RectangleBox[{836.783965, 482.473877}, {846.351365, 492.041277}], 
    RectangleBox[{836.783965, 492.041277}, {846.351365, 501.608677}], 
    RectangleBox[{836.783965, 501.608677}, {846.351365, 511.176077}], 
    RectangleBox[{836.783965, 511.176077}, {846.351365, 520.743477}], 
    RectangleBox[{836.783965, 520.743477}, {846.351365, 530.310877}], 
    RectangleBox[{836.783965, 530.310877}, {846.351365, 539.878277}], 
    RectangleBox[{846.351365, 405.934677}, {855.918765, 415.502077}], 
    RectangleBox[{846.351365, 415.502077}, {855.918765, 425.069477}], 
    RectangleBox[{846.351365, 425.069477}, {855.918765, 434.636877}], 
    RectangleBox[{846.351365, 434.636877}, {855.918765, 444.204277}], 
    RectangleBox[{846.351365, 444.204277}, {855.918765, 453.771677}], 
    RectangleBox[{846.351365, 453.771677}, {855.918765, 463.339077}], 
    RectangleBox[{846.351365, 463.339077}, {855.918765, 472.906477}], 
    RectangleBox[{846.351365, 472.906477}, {855.918765, 482.473877}], 
    RectangleBox[{846.351365, 482.473877}, {855.918765, 492.041277}], 
    RectangleBox[{846.351365, 492.041277}, {855.918765, 501.608677}], 
    RectangleBox[{846.351365, 501.608677}, {855.918765, 511.176077}], 
    RectangleBox[{846.351365, 511.176077}, {855.918765, 520.743477}], 
    RectangleBox[{846.351365, 520.743477}, {855.918765, 530.310877}], 
    RectangleBox[{846.351365, 530.310877}, {855.918765, 539.878277}], 
    RectangleBox[{855.918765, 405.934677}, {865.486165, 415.502077}], 
    RectangleBox[{855.918765, 415.502077}, {865.486165, 425.069477}], 
    RectangleBox[{855.918765, 425.069477}, {865.486165, 434.636877}], 
    RectangleBox[{855.918765, 434.636877}, {865.486165, 444.204277}], 
    RectangleBox[{855.918765, 444.204277}, {865.486165, 453.771677}], 
    RectangleBox[{855.918765, 453.771677}, {865.486165, 463.339077}], 
    RectangleBox[{855.918765, 463.339077}, {865.486165, 472.906477}], 
    RectangleBox[{855.918765, 472.906477}, {865.486165, 482.473877}], 
    RectangleBox[{855.918765, 482.473877}, {865.486165, 492.041277}], 
    RectangleBox[{855.918765, 492.041277}, {865.486165, 501.608677}], 
    RectangleBox[{855.918765, 501.608677}, {865.486165, 511.176077}], 
    RectangleBox[{855.918765, 511.176077}, {865.486165, 520.743477}], 
    RectangleBox[{855.918765, 520.743477}, {865.486165, 530.310877}], 
    RectangleBox[{855.918765, 530.310877}, {865.486165, 539.878277}], 
    RectangleBox[{865.486165, 434.636877}, {875.053565, 444.204277}], 
    RectangleBox[{865.486165, 444.204277}, {875.053565, 453.771677}], 
    RectangleBox[{865.486165, 453.771677}, {875.053565, 463.339077}], 
    RectangleBox[{865.486165, 463.339077}, {875.053565, 472.906477}], 
    RectangleBox[{865.486165, 472.906477}, {875.053565, 482.473877}], 
    RectangleBox[{865.486165, 482.473877}, {875.053565, 492.041277}], 
    RectangleBox[{865.486165, 492.041277}, {875.053565, 501.608677}], 
    RectangleBox[{875.053565, 434.636877}, {884.620965, 444.204277}], 
    RectangleBox[{875.053565, 444.204277}, {884.620965, 453.771677}], 
    RectangleBox[{875.053565, 453.771677}, {884.620965, 463.339077}], 
    RectangleBox[{875.053565, 463.339077}, {884.620965, 472.906477}], 
    RectangleBox[{875.053565, 472.906477}, {884.620965, 482.473877}], 
    RectangleBox[{875.053565, 482.473877}, {884.620965, 492.041277}], 
    RectangleBox[{875.053565, 492.041277}, {884.620965, 501.608677}], 
    RectangleBox[{884.620965, 434.636877}, {894.188365, 444.204277}], 
    RectangleBox[{884.620965, 444.204277}, {894.188365, 453.771677}], 
    RectangleBox[{884.620965, 453.771677}, {894.188365, 463.339077}], 
    RectangleBox[{884.620965, 463.339077}, {894.188365, 472.906477}], 
    RectangleBox[{884.620965, 472.906477}, {894.188365, 482.473877}], 
    RectangleBox[{884.620965, 482.473877}, {894.188365, 492.041277}], 
    RectangleBox[{884.620965, 492.041277}, {894.188365, 501.608677}], 
    RectangleBox[{894.188365, 434.636877}, {903.755765, 444.204277}], 
    RectangleBox[{894.188365, 444.204277}, {903.755765, 453.771677}], 
    RectangleBox[{894.188365, 453.771677}, {903.755765, 463.339077}], 
    RectangleBox[{894.188365, 463.339077}, {903.755765, 472.906477}], 
    RectangleBox[{894.188365, 472.906477}, {903.755765, 482.473877}], 
    RectangleBox[{894.188365, 482.473877}, {903.755765, 492.041277}], 
    RectangleBox[{894.188365, 492.041277}, {903.755765, 501.608677}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{805.926021, 472.927008}, {815.493421, 482.494408}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{172.848132, 743.509127}, {204.847812, 768.308807}], 
    RectangleBox[{292.848132, 749.509127}, {324.847812, 774.308807}], 
    RectangleBox[{231.173972, 698.509127}, {270.521972, 723.308807}], 
    RectangleBox[{226.173972, 799.509127}, {265.521972, 824.308807}], 
    RectangleBox[{273.173972, 780.509127}, {312.521972, 805.308807}], 
    RectangleBox[{179.173972, 774.509127}, {218.521972, 799.308807}], 
    RectangleBox[{183.173972, 712.509127}, {222.521972, 737.308807}], 
    RectangleBox[{280.173972, 718.509127}, {319.521972, 743.308807}], 
    RectangleBox[{233.173972, 748.509127}, {272.521972, 773.308807}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{188.847972, 755.908967}, {308.847972, 761.908967}}], 
    LineBox[{{188.847972, 755.908967}, {250.847972, 710.908967}}], 
    LineBox[{{188.847972, 755.908967}, {245.847972, 811.908967}}], 
    LineBox[{{188.847972, 755.908967}, {292.847972, 792.908967}}], 
    LineBox[{{188.847972, 755.908967}, {198.847972, 786.908967}}], 
    LineBox[{{188.847972, 755.908967}, {202.847972, 724.908967}}], 
    LineBox[{{188.847972, 755.908967}, {299.847972, 730.908967}}], 
    LineBox[{{188.847972, 755.908967}, {252.847972, 760.908967}}], 
    LineBox[{{308.847972, 761.908967}, {250.847972, 710.908967}}], 
    LineBox[{{308.847972, 761.908967}, {245.847972, 811.908967}}], 
    LineBox[{{308.847972, 761.908967}, {292.847972, 792.908967}}], 
    LineBox[{{308.847972, 761.908967}, {198.847972, 786.908967}}], 
    LineBox[{{308.847972, 761.908967}, {202.847972, 724.908967}}], 
    LineBox[{{308.847972, 761.908967}, {299.847972, 730.908967}}], 
    LineBox[{{308.847972, 761.908967}, {252.847972, 760.908967}}], 
    LineBox[{{250.847972, 710.908967}, {245.847972, 811.908967}}], 
    LineBox[{{250.847972, 710.908967}, {292.847972, 792.908967}}], 
    LineBox[{{250.847972, 710.908967}, {198.847972, 786.908967}}], 
    LineBox[{{250.847972, 710.908967}, {202.847972, 724.908967}}], 
    LineBox[{{250.847972, 710.908967}, {299.847972, 730.908967}}], 
    LineBox[{{250.847972, 710.908967}, {252.847972, 760.908967}}], 
    LineBox[{{245.847972, 811.908967}, {292.847972, 792.908967}}], 
    LineBox[{{245.847972, 811.908967}, {198.847972, 786.908967}}], 
    LineBox[{{245.847972, 811.908967}, {202.847972, 724.908967}}], 
    LineBox[{{245.847972, 811.908967}, {299.847972, 730.908967}}], 
    LineBox[{{245.847972, 811.908967}, {252.847972, 760.908967}}], 
    LineBox[{{292.847972, 792.908967}, {198.847972, 786.908967}}], 
    LineBox[{{292.847972, 792.908967}, {202.847972, 724.908967}}], 
    LineBox[{{292.847972, 792.908967}, {299.847972, 730.908967}}], 
    LineBox[{{292.847972, 792.908967}, {252.847972, 760.908967}}], 
    LineBox[{{198.847972, 786.908967}, {202.847972, 724.908967}}], 
    LineBox[{{198.847972, 786.908967}, {299.847972, 730.908967}}], 
    LineBox[{{198.847972, 786.908967}, {252.847972, 760.908967}}], 
    LineBox[{{202.847972, 724.908967}, {299.847972, 730.908967}}], 
    LineBox[{{202.847972, 724.908967}, {252.847972, 760.908967}}], 
    LineBox[{{299.847972, 730.908967}, {252.847972, 760.908967}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{188.847972, 755.908967}], 
    PointBox[{308.847972, 761.908967}], PointBox[{250.847972, 710.908967}], 
    PointBox[{245.847972, 811.908967}], PointBox[{292.847972, 792.908967}], 
    PointBox[{198.847972, 786.908967}], PointBox[{202.847972, 724.908967}], 
    PointBox[{299.847972, 730.908967}], PointBox[{252.847972, 760.908967}]}, 
   {RGBColor[0.998196, 0.944078, 0.655216], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{172.848132, 736.509047}, {180.448116, 744.109031}], 
    RectangleBox[{172.848132, 744.109031}, {180.448116, 751.709015}], 
    RectangleBox[{172.848132, 751.709015}, {180.448116, 759.308999}], 
    RectangleBox[{172.848132, 759.308999}, {180.448116, 766.908983}], 
    RectangleBox[{172.848132, 766.908983}, {180.448116, 774.508967}], 
    RectangleBox[{172.848132, 774.508967}, {180.448116, 782.108951}], 
    RectangleBox[{172.848132, 782.108951}, {180.448116, 789.708935}], 
    RectangleBox[{172.848132, 789.708935}, {180.448116, 797.308919}], 
    RectangleBox[{172.848132, 797.308919}, {180.448116, 804.908903}], 
    RectangleBox[{180.448116, 706.109111}, {188.0481, 713.709095}], 
    RectangleBox[{180.448116, 713.709095}, {188.0481, 721.309079}], 
    RectangleBox[{180.448116, 721.309079}, {188.0481, 728.909063}], 
    RectangleBox[{180.448116, 728.909063}, {188.0481, 736.509047}], 
    RectangleBox[{180.448116, 736.509047}, {188.0481, 744.109031}], 
    RectangleBox[{180.448116, 744.109031}, {188.0481, 751.709015}], 
    RectangleBox[{180.448116, 751.709015}, {188.0481, 759.308999}], 
    RectangleBox[{180.448116, 759.308999}, {188.0481, 766.908983}], 
    RectangleBox[{180.448116, 766.908983}, {188.0481, 774.508967}], 
    RectangleBox[{180.448116, 774.508967}, {188.0481, 782.108951}], 
    RectangleBox[{180.448116, 782.108951}, {188.0481, 789.708935}], 
    RectangleBox[{180.448116, 789.708935}, {188.0481, 797.308919}], 
    RectangleBox[{180.448116, 797.308919}, {188.0481, 804.908903}], 
    RectangleBox[{188.0481, 706.109111}, {195.648084, 713.709095}], 
    RectangleBox[{188.0481, 713.709095}, {195.648084, 721.309079}], 
    RectangleBox[{188.0481, 721.309079}, {195.648084, 728.909063}], 
    RectangleBox[{188.0481, 728.909063}, {195.648084, 736.509047}], 
    RectangleBox[{188.0481, 736.509047}, {195.648084, 744.109031}], 
    RectangleBox[{188.0481, 744.109031}, {195.648084, 751.709015}], 
    RectangleBox[{188.0481, 751.709015}, {195.648084, 759.308999}], 
    RectangleBox[{188.0481, 759.308999}, {195.648084, 766.908983}], 
    RectangleBox[{188.0481, 766.908983}, {195.648084, 774.508967}], 
    RectangleBox[{188.0481, 774.508967}, {195.648084, 782.108951}], 
    RectangleBox[{188.0481, 782.108951}, {195.648084, 789.708935}], 
    RectangleBox[{188.0481, 789.708935}, {195.648084, 797.308919}], 
    RectangleBox[{188.0481, 797.308919}, {195.648084, 804.908903}], 
    RectangleBox[{195.648084, 706.109111}, {203.248068, 713.709095}], 
    RectangleBox[{195.648084, 713.709095}, {203.248068, 721.309079}], 
    RectangleBox[{195.648084, 721.309079}, {203.248068, 728.909063}], 
    RectangleBox[{195.648084, 728.909063}, {203.248068, 736.509047}], 
    RectangleBox[{195.648084, 736.509047}, {203.248068, 744.109031}], 
    RectangleBox[{195.648084, 744.109031}, {203.248068, 751.709015}], 
    RectangleBox[{195.648084, 751.709015}, {203.248068, 759.308999}], 
    RectangleBox[{195.648084, 759.308999}, {203.248068, 766.908983}], 
    RectangleBox[{195.648084, 766.908983}, {203.248068, 774.508967}], 
    RectangleBox[{195.648084, 774.508967}, {203.248068, 782.108951}], 
    RectangleBox[{195.648084, 782.108951}, {203.248068, 789.708935}], 
    RectangleBox[{195.648084, 789.708935}, {203.248068, 797.308919}], 
    RectangleBox[{195.648084, 797.308919}, {203.248068, 804.908903}], 
    RectangleBox[{203.248068, 706.109111}, {210.848052, 713.709095}], 
    RectangleBox[{203.248068, 713.709095}, {210.848052, 721.309079}], 
    RectangleBox[{203.248068, 721.309079}, {210.848052, 728.909063}], 
    RectangleBox[{203.248068, 728.909063}, {210.848052, 736.509047}], 
    RectangleBox[{203.248068, 736.509047}, {210.848052, 744.109031}], 
    RectangleBox[{203.248068, 744.109031}, {210.848052, 751.709015}], 
    RectangleBox[{203.248068, 751.709015}, {210.848052, 759.308999}], 
    RectangleBox[{203.248068, 759.308999}, {210.848052, 766.908983}], 
    RectangleBox[{203.248068, 766.908983}, {210.848052, 774.508967}], 
    RectangleBox[{203.248068, 774.508967}, {210.848052, 782.108951}], 
    RectangleBox[{203.248068, 782.108951}, {210.848052, 789.708935}], 
    RectangleBox[{203.248068, 789.708935}, {210.848052, 797.308919}], 
    RectangleBox[{203.248068, 797.308919}, {210.848052, 804.908903}], 
    RectangleBox[{210.848052, 706.109111}, {218.448036, 713.709095}], 
    RectangleBox[{210.848052, 713.709095}, {218.448036, 721.309079}], 
    RectangleBox[{210.848052, 721.309079}, {218.448036, 728.909063}], 
    RectangleBox[{210.848052, 728.909063}, {218.448036, 736.509047}], 
    RectangleBox[{210.848052, 736.509047}, {218.448036, 744.109031}], 
    RectangleBox[{210.848052, 744.109031}, {218.448036, 751.709015}], 
    RectangleBox[{210.848052, 751.709015}, {218.448036, 759.308999}], 
    RectangleBox[{210.848052, 759.308999}, {218.448036, 766.908983}], 
    RectangleBox[{210.848052, 774.508967}, {218.448036, 782.108951}], 
    RectangleBox[{210.848052, 782.108951}, {218.448036, 789.708935}], 
    RectangleBox[{210.848052, 789.708935}, {218.448036, 797.308919}], 
    RectangleBox[{210.848052, 797.308919}, {218.448036, 804.908903}], 
    RectangleBox[{218.448036, 706.109111}, {226.04802, 713.709095}], 
    RectangleBox[{218.448036, 713.709095}, {226.04802, 721.309079}], 
    RectangleBox[{218.448036, 721.309079}, {226.04802, 728.909063}], 
    RectangleBox[{218.448036, 728.909063}, {226.04802, 736.509047}], 
    RectangleBox[{218.448036, 736.509047}, {226.04802, 744.109031}], 
    RectangleBox[{218.448036, 744.109031}, {226.04802, 751.709015}], 
    RectangleBox[{218.448036, 751.709015}, {226.04802, 759.308999}], 
    RectangleBox[{218.448036, 759.308999}, {226.04802, 766.908983}], 
    RectangleBox[{218.448036, 766.908983}, {226.04802, 774.508967}], 
    RectangleBox[{218.448036, 774.508967}, {226.04802, 782.108951}], 
    RectangleBox[{218.448036, 782.108951}, {226.04802, 789.708935}], 
    RectangleBox[{218.448036, 789.708935}, {226.04802, 797.308919}], 
    RectangleBox[{218.448036, 797.308919}, {226.04802, 804.908903}], 
    RectangleBox[{226.04802, 698.509127}, {233.648004, 706.109111}], 
    RectangleBox[{226.04802, 706.109111}, {233.648004, 713.709095}], 
    RectangleBox[{226.04802, 713.709095}, {233.648004, 721.309079}], 
    RectangleBox[{226.04802, 721.309079}, {233.648004, 728.909063}], 
    RectangleBox[{226.04802, 728.909063}, {233.648004, 736.509047}], 
    RectangleBox[{226.04802, 736.509047}, {233.648004, 744.109031}], 
    RectangleBox[{226.04802, 744.109031}, {233.648004, 751.709015}], 
    RectangleBox[{226.04802, 751.709015}, {233.648004, 759.308999}], 
    RectangleBox[{226.04802, 759.308999}, {233.648004, 766.908983}], 
    RectangleBox[{226.04802, 766.908983}, {233.648004, 774.508967}], 
    RectangleBox[{226.04802, 774.508967}, {233.648004, 782.108951}], 
    RectangleBox[{226.04802, 782.108951}, {233.648004, 789.708935}], 
    RectangleBox[{226.04802, 789.708935}, {233.648004, 797.308919}], 
    RectangleBox[{226.04802, 797.308919}, {233.648004, 804.908903}], 
    RectangleBox[{226.04802, 804.908903}, {233.648004, 812.508887}], 
    RectangleBox[{226.04802, 812.508887}, {233.648004, 820.108871}], 
    RectangleBox[{226.04802, 820.108871}, {233.648004, 827.708855}], 
    RectangleBox[{233.648004, 698.509127}, {241.247988, 706.109111}], 
    RectangleBox[{233.648004, 706.109111}, {241.247988, 713.709095}], 
    RectangleBox[{233.648004, 713.709095}, {241.247988, 721.309079}], 
    RectangleBox[{233.648004, 721.309079}, {241.247988, 728.909063}], 
    RectangleBox[{233.648004, 728.909063}, {241.247988, 736.509047}], 
    RectangleBox[{233.648004, 736.509047}, {241.247988, 744.109031}], 
    RectangleBox[{233.648004, 744.109031}, {241.247988, 751.709015}], 
    RectangleBox[{233.648004, 751.709015}, {241.247988, 759.308999}], 
    RectangleBox[{233.648004, 759.308999}, {241.247988, 766.908983}], 
    RectangleBox[{233.648004, 766.908983}, {241.247988, 774.508967}], 
    RectangleBox[{233.648004, 774.508967}, {241.247988, 782.108951}], 
    RectangleBox[{233.648004, 782.108951}, {241.247988, 789.708935}], 
    RectangleBox[{233.648004, 789.708935}, {241.247988, 797.308919}], 
    RectangleBox[{233.648004, 797.308919}, {241.247988, 804.908903}], 
    RectangleBox[{233.648004, 804.908903}, {241.247988, 812.508887}], 
    RectangleBox[{233.648004, 812.508887}, {241.247988, 820.108871}], 
    RectangleBox[{233.648004, 820.108871}, {241.247988, 827.708855}], 
    RectangleBox[{241.247988, 698.509127}, {248.847972, 706.109111}], 
    RectangleBox[{241.247988, 706.109111}, {248.847972, 713.709095}], 
    RectangleBox[{241.247988, 713.709095}, {248.847972, 721.309079}], 
    RectangleBox[{241.247988, 721.309079}, {248.847972, 728.909063}], 
    RectangleBox[{241.247988, 736.509047}, {248.847972, 744.109031}], 
    RectangleBox[{241.247988, 744.109031}, {248.847972, 751.709015}], 
    RectangleBox[{241.247988, 751.709015}, {248.847972, 759.308999}], 
    RectangleBox[{241.247988, 759.308999}, {248.847972, 766.908983}], 
    RectangleBox[{241.247988, 766.908983}, {248.847972, 774.508967}], 
    RectangleBox[{241.247988, 774.508967}, {248.847972, 782.108951}], 
    RectangleBox[{241.247988, 782.108951}, {248.847972, 789.708935}], 
    RectangleBox[{241.247988, 789.708935}, {248.847972, 797.308919}], 
    RectangleBox[{241.247988, 797.308919}, {248.847972, 804.908903}], 
    RectangleBox[{241.247988, 804.908903}, {248.847972, 812.508887}], 
    RectangleBox[{241.247988, 812.508887}, {248.847972, 820.108871}], 
    RectangleBox[{241.247988, 820.108871}, {248.847972, 827.708855}], 
    RectangleBox[{248.847972, 698.509127}, {256.447956, 706.109111}], 
    RectangleBox[{248.847972, 706.109111}, {256.447956, 713.709095}], 
    RectangleBox[{248.847972, 713.709095}, {256.447956, 721.309079}], 
    RectangleBox[{248.847972, 721.309079}, {256.447956, 728.909063}], 
    RectangleBox[{248.847972, 728.909063}, {256.447956, 736.509047}], 
    RectangleBox[{248.847972, 736.509047}, {256.447956, 744.109031}], 
    RectangleBox[{248.847972, 744.109031}, {256.447956, 751.709015}], 
    RectangleBox[{248.847972, 751.709015}, {256.447956, 759.308999}], 
    RectangleBox[{248.847972, 759.308999}, {256.447956, 766.908983}], 
    RectangleBox[{248.847972, 766.908983}, {256.447956, 774.508967}], 
    RectangleBox[{248.847972, 774.508967}, {256.447956, 782.108951}], 
    RectangleBox[{248.847972, 782.108951}, {256.447956, 789.708935}], 
    RectangleBox[{248.847972, 789.708935}, {256.447956, 797.308919}], 
    RectangleBox[{248.847972, 797.308919}, {256.447956, 804.908903}], 
    RectangleBox[{248.847972, 804.908903}, {256.447956, 812.508887}], 
    RectangleBox[{248.847972, 812.508887}, {256.447956, 820.108871}], 
    RectangleBox[{248.847972, 820.108871}, {256.447956, 827.708855}], 
    RectangleBox[{256.447956, 698.509127}, {264.04794, 706.109111}], 
    RectangleBox[{256.447956, 706.109111}, {264.04794, 713.709095}], 
    RectangleBox[{256.447956, 713.709095}, {264.04794, 721.309079}], 
    RectangleBox[{256.447956, 721.309079}, {264.04794, 728.909063}], 
    RectangleBox[{256.447956, 728.909063}, {264.04794, 736.509047}], 
    RectangleBox[{256.447956, 736.509047}, {264.04794, 744.109031}], 
    RectangleBox[{256.447956, 744.109031}, {264.04794, 751.709015}], 
    RectangleBox[{256.447956, 751.709015}, {264.04794, 759.308999}], 
    RectangleBox[{256.447956, 759.308999}, {264.04794, 766.908983}], 
    RectangleBox[{256.447956, 766.908983}, {264.04794, 774.508967}], 
    RectangleBox[{256.447956, 774.508967}, {264.04794, 782.108951}], 
    RectangleBox[{256.447956, 782.108951}, {264.04794, 789.708935}], 
    RectangleBox[{256.447956, 789.708935}, {264.04794, 797.308919}], 
    RectangleBox[{256.447956, 797.308919}, {264.04794, 804.908903}], 
    RectangleBox[{256.447956, 804.908903}, {264.04794, 812.508887}], 
    RectangleBox[{256.447956, 812.508887}, {264.04794, 820.108871}], 
    RectangleBox[{256.447956, 820.108871}, {264.04794, 827.708855}], 
    RectangleBox[{264.04794, 698.509127}, {271.647924, 706.109111}], 
    RectangleBox[{264.04794, 706.109111}, {271.647924, 713.709095}], 
    RectangleBox[{264.04794, 713.709095}, {271.647924, 721.309079}], 
    RectangleBox[{264.04794, 721.309079}, {271.647924, 728.909063}], 
    RectangleBox[{264.04794, 728.909063}, {271.647924, 736.509047}], 
    RectangleBox[{264.04794, 736.509047}, {271.647924, 744.109031}], 
    RectangleBox[{264.04794, 744.109031}, {271.647924, 751.709015}], 
    RectangleBox[{264.04794, 751.709015}, {271.647924, 759.308999}], 
    RectangleBox[{264.04794, 759.308999}, {271.647924, 766.908983}], 
    RectangleBox[{264.04794, 766.908983}, {271.647924, 774.508967}], 
    RectangleBox[{264.04794, 774.508967}, {271.647924, 782.108951}], 
    RectangleBox[{264.04794, 782.108951}, {271.647924, 789.708935}], 
    RectangleBox[{264.04794, 789.708935}, {271.647924, 797.308919}], 
    RectangleBox[{264.04794, 797.308919}, {271.647924, 804.908903}], 
    RectangleBox[{264.04794, 804.908903}, {271.647924, 812.508887}], 
    RectangleBox[{264.04794, 812.508887}, {271.647924, 820.108871}], 
    RectangleBox[{264.04794, 820.108871}, {271.647924, 827.708855}], 
    RectangleBox[{271.647924, 713.709095}, {279.247908, 721.309079}], 
    RectangleBox[{271.647924, 728.909063}, {279.247908, 736.509047}], 
    RectangleBox[{271.647924, 736.509047}, {279.247908, 744.109031}], 
    RectangleBox[{271.647924, 744.109031}, {279.247908, 751.709015}], 
    RectangleBox[{271.647924, 751.709015}, {279.247908, 759.308999}], 
    RectangleBox[{271.647924, 759.308999}, {279.247908, 766.908983}], 
    RectangleBox[{271.647924, 766.908983}, {279.247908, 774.508967}], 
    RectangleBox[{271.647924, 774.508967}, {279.247908, 782.108951}], 
    RectangleBox[{271.647924, 782.108951}, {279.247908, 789.708935}], 
    RectangleBox[{271.647924, 789.708935}, {279.247908, 797.308919}], 
    RectangleBox[{271.647924, 797.308919}, {279.247908, 804.908903}], 
    RectangleBox[{271.647924, 804.908903}, {279.247908, 812.508887}], 
    RectangleBox[{279.247908, 713.709095}, {286.847892, 721.309079}], 
    RectangleBox[{279.247908, 721.309079}, {286.847892, 728.909063}], 
    RectangleBox[{279.247908, 728.909063}, {286.847892, 736.509047}], 
    RectangleBox[{279.247908, 736.509047}, {286.847892, 744.109031}], 
    RectangleBox[{279.247908, 744.109031}, {286.847892, 751.709015}], 
    RectangleBox[{279.247908, 751.709015}, {286.847892, 759.308999}], 
    RectangleBox[{279.247908, 759.308999}, {286.847892, 766.908983}], 
    RectangleBox[{279.247908, 766.908983}, {286.847892, 774.508967}], 
    RectangleBox[{279.247908, 774.508967}, {286.847892, 782.108951}], 
    RectangleBox[{279.247908, 782.108951}, {286.847892, 789.708935}], 
    RectangleBox[{279.247908, 789.708935}, {286.847892, 797.308919}], 
    RectangleBox[{279.247908, 797.308919}, {286.847892, 804.908903}], 
    RectangleBox[{279.247908, 804.908903}, {286.847892, 812.508887}], 
    RectangleBox[{286.847892, 713.709095}, {294.447876, 721.309079}], 
    RectangleBox[{286.847892, 721.309079}, {294.447876, 728.909063}], 
    RectangleBox[{286.847892, 728.909063}, {294.447876, 736.509047}], 
    RectangleBox[{286.847892, 736.509047}, {294.447876, 744.109031}], 
    RectangleBox[{286.847892, 744.109031}, {294.447876, 751.709015}], 
    RectangleBox[{286.847892, 751.709015}, {294.447876, 759.308999}], 
    RectangleBox[{286.847892, 759.308999}, {294.447876, 766.908983}], 
    RectangleBox[{286.847892, 766.908983}, {294.447876, 774.508967}], 
    RectangleBox[{286.847892, 774.508967}, {294.447876, 782.108951}], 
    RectangleBox[{286.847892, 782.108951}, {294.447876, 789.708935}], 
    RectangleBox[{286.847892, 789.708935}, {294.447876, 797.308919}], 
    RectangleBox[{286.847892, 797.308919}, {294.447876, 804.908903}], 
    RectangleBox[{286.847892, 804.908903}, {294.447876, 812.508887}], 
    RectangleBox[{294.447876, 713.709095}, {302.04786, 721.309079}], 
    RectangleBox[{294.447876, 721.309079}, {302.04786, 728.909063}], 
    RectangleBox[{294.447876, 728.909063}, {302.04786, 736.509047}], 
    RectangleBox[{294.447876, 736.509047}, {302.04786, 744.109031}], 
    RectangleBox[{294.447876, 744.109031}, {302.04786, 751.709015}], 
    RectangleBox[{294.447876, 751.709015}, {302.04786, 759.308999}], 
    RectangleBox[{294.447876, 759.308999}, {302.04786, 766.908983}], 
    RectangleBox[{294.447876, 766.908983}, {302.04786, 774.508967}], 
    RectangleBox[{294.447876, 774.508967}, {302.04786, 782.108951}], 
    RectangleBox[{294.447876, 782.108951}, {302.04786, 789.708935}], 
    RectangleBox[{294.447876, 789.708935}, {302.04786, 797.308919}], 
    RectangleBox[{294.447876, 797.308919}, {302.04786, 804.908903}], 
    RectangleBox[{294.447876, 804.908903}, {302.04786, 812.508887}], 
    RectangleBox[{302.04786, 713.709095}, {309.647844, 721.309079}], 
    RectangleBox[{302.04786, 721.309079}, {309.647844, 728.909063}], 
    RectangleBox[{302.04786, 728.909063}, {309.647844, 736.509047}], 
    RectangleBox[{302.04786, 736.509047}, {309.647844, 744.109031}], 
    RectangleBox[{302.04786, 744.109031}, {309.647844, 751.709015}], 
    RectangleBox[{302.04786, 751.709015}, {309.647844, 759.308999}], 
    RectangleBox[{302.04786, 759.308999}, {309.647844, 766.908983}], 
    RectangleBox[{302.04786, 766.908983}, {309.647844, 774.508967}], 
    RectangleBox[{302.04786, 774.508967}, {309.647844, 782.108951}], 
    RectangleBox[{302.04786, 782.108951}, {309.647844, 789.708935}], 
    RectangleBox[{302.04786, 789.708935}, {309.647844, 797.308919}], 
    RectangleBox[{302.04786, 797.308919}, {309.647844, 804.908903}], 
    RectangleBox[{302.04786, 804.908903}, {309.647844, 812.508887}], 
    RectangleBox[{309.647844, 713.709095}, {317.247828, 721.309079}], 
    RectangleBox[{309.647844, 721.309079}, {317.247828, 728.909063}], 
    RectangleBox[{309.647844, 728.909063}, {317.247828, 736.509047}], 
    RectangleBox[{309.647844, 736.509047}, {317.247828, 744.109031}], 
    RectangleBox[{309.647844, 744.109031}, {317.247828, 751.709015}], 
    RectangleBox[{309.647844, 751.709015}, {317.247828, 759.308999}], 
    RectangleBox[{309.647844, 759.308999}, {317.247828, 766.908983}], 
    RectangleBox[{309.647844, 766.908983}, {317.247828, 774.508967}], 
    RectangleBox[{309.647844, 774.508967}, {317.247828, 782.108951}], 
    RectangleBox[{309.647844, 782.108951}, {317.247828, 789.708935}], 
    RectangleBox[{309.647844, 789.708935}, {317.247828, 797.308919}], 
    RectangleBox[{309.647844, 797.308919}, {317.247828, 804.908903}], 
    RectangleBox[{309.647844, 804.908903}, {317.247828, 812.508887}], 
    RectangleBox[{317.247828, 713.709095}, {324.847812, 721.309079}], 
    RectangleBox[{317.247828, 721.309079}, {324.847812, 728.909063}], 
    RectangleBox[{317.247828, 728.909063}, {324.847812, 736.509047}], 
    RectangleBox[{317.247828, 736.509047}, {324.847812, 744.109031}], 
    RectangleBox[{317.247828, 744.109031}, {324.847812, 751.709015}], 
    RectangleBox[{317.247828, 751.709015}, {324.847812, 759.308999}], 
    RectangleBox[{317.247828, 759.308999}, {324.847812, 766.908983}], 
    RectangleBox[{317.247828, 766.908983}, {324.847812, 774.508967}], 
    RectangleBox[{324.847812, 744.109031}, {332.447796, 751.709015}], 
    RectangleBox[{324.847812, 751.709015}, {332.447796, 759.308999}], 
    RectangleBox[{324.847812, 759.308999}, {332.447796, 766.908983}], 
    RectangleBox[{324.847812, 766.908983}, {332.447796, 774.508967}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{249.784202, 760.823489}, {257.384186, 768.423473}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{407.772523, 125.468866}, {447.120523, 150.268546}], 
    RectangleBox[{497.772523, 125.468866}, {537.120523, 150.268546}], 
    RectangleBox[{452.772523, 94.468866}, {492.120523, 119.268546}], 
    RectangleBox[{451.772523, 156.468866}, {491.120523, 181.268546}], 
    RectangleBox[{499.772523, 161.468866}, {539.120523, 186.268546}], 
    RectangleBox[{514.772523, 93.468866}, {554.120523, 118.268546}], 
    RectangleBox[{462.772523, 63.468866}, {502.120523, 88.268546}], 
    RectangleBox[{533.772523, 62.468866}, {573.120523, 87.268546}], 
    RectangleBox[{482.772523, 31.468866}, {522.120523, 56.268546}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{427.446523, 137.868706}, {517.446523, 137.868706}}], 
    LineBox[{{427.446523, 137.868706}, {472.446523, 106.868706}}], 
    LineBox[{{427.446523, 137.868706}, {471.446523, 168.868706}}], 
    LineBox[{{427.446523, 137.868706}, {519.446523, 173.868706}}], 
    LineBox[{{517.446523, 137.868706}, {472.446523, 106.868706}}], 
    LineBox[{{517.446523, 137.868706}, {519.446523, 173.868706}}], 
    LineBox[{{517.446523, 137.868706}, {534.446523, 105.868706}}], 
    LineBox[{{472.446523, 106.868706}, {482.446523, 75.868706}}], 
    LineBox[{{471.446523, 168.868706}, {517.446523, 137.868706}}], 
    LineBox[{{471.446523, 168.868706}, {472.446523, 106.868706}}], 
    LineBox[{{471.446523, 168.868706}, {519.446523, 173.868706}}], 
    LineBox[{{519.446523, 173.868706}, {472.446523, 106.868706}}], 
    LineBox[{{534.446523, 105.868706}, {482.446523, 75.868706}}], 
    LineBox[{{534.446523, 105.868706}, {553.446523, 74.868706}}], 
    LineBox[{{553.446523, 74.868706}, {482.446523, 75.868706}}], 
    LineBox[{{502.446523, 43.868706}, {534.446523, 105.868706}}], 
    LineBox[{{502.446523, 43.868706}, {482.446523, 75.868706}}], 
    LineBox[{{502.446523, 43.868706}, {553.446523, 74.868706}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{427.446523, 137.868706}], 
    PointBox[{517.446523, 137.868706}], PointBox[{472.446523, 106.868706}], 
    PointBox[{471.446523, 168.868706}], PointBox[{519.446523, 173.868706}], 
    PointBox[{534.446523, 105.868706}], PointBox[{482.446523, 75.868706}], 
    PointBox[{553.446523, 74.868706}], PointBox[{502.446523, 43.868706}]}, 
   {RGBColor[0.955882, 0.982353, 0.680196], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{407.772523, 122.410266}, {416.039923, 130.677666}], 
    RectangleBox[{407.772523, 130.677666}, {416.039923, 138.945066}], 
    RectangleBox[{407.772523, 138.945066}, {416.039923, 147.212466}], 
    RectangleBox[{407.772523, 147.212466}, {416.039923, 155.479866}], 
    RectangleBox[{416.039923, 122.410266}, {424.307323, 130.677666}], 
    RectangleBox[{416.039923, 130.677666}, {424.307323, 138.945066}], 
    RectangleBox[{416.039923, 138.945066}, {424.307323, 147.212466}], 
    RectangleBox[{416.039923, 147.212466}, {424.307323, 155.479866}], 
    RectangleBox[{424.307323, 122.410266}, {432.574723, 130.677666}], 
    RectangleBox[{424.307323, 130.677666}, {432.574723, 138.945066}], 
    RectangleBox[{424.307323, 138.945066}, {432.574723, 147.212466}], 
    RectangleBox[{424.307323, 147.212466}, {432.574723, 155.479866}], 
    RectangleBox[{432.574723, 122.410266}, {440.842123, 130.677666}], 
    RectangleBox[{432.574723, 130.677666}, {440.842123, 138.945066}], 
    RectangleBox[{432.574723, 138.945066}, {440.842123, 147.212466}], 
    RectangleBox[{432.574723, 147.212466}, {440.842123, 155.479866}], 
    RectangleBox[{440.842123, 122.410266}, {449.109523, 130.677666}], 
    RectangleBox[{440.842123, 130.677666}, {449.109523, 138.945066}], 
    RectangleBox[{440.842123, 138.945066}, {449.109523, 147.212466}], 
    RectangleBox[{440.842123, 147.212466}, {449.109523, 155.479866}], 
    RectangleBox[{449.109523, 89.340666}, {457.376923, 97.608066}], 
    RectangleBox[{449.109523, 97.608066}, {457.376923, 105.875466}], 
    RectangleBox[{449.109523, 105.875466}, {457.376923, 114.142866}], 
    RectangleBox[{449.109523, 114.142866}, {457.376923, 122.410266}], 
    RectangleBox[{449.109523, 130.677666}, {457.376923, 138.945066}], 
    RectangleBox[{449.109523, 147.212466}, {457.376923, 155.479866}], 
    RectangleBox[{449.109523, 155.479866}, {457.376923, 163.747266}], 
    RectangleBox[{449.109523, 163.747266}, {457.376923, 172.014666}], 
    RectangleBox[{449.109523, 172.014666}, {457.376923, 180.282066}], 
    RectangleBox[{449.109523, 180.282066}, {457.376923, 188.549466}], 
    RectangleBox[{457.376923, 56.271066}, {465.644323, 64.538466}], 
    RectangleBox[{457.376923, 64.538466}, {465.644323, 72.805866}], 
    RectangleBox[{457.376923, 72.805866}, {465.644323, 81.073266}], 
    RectangleBox[{457.376923, 81.073266}, {465.644323, 89.340666}], 
    RectangleBox[{457.376923, 89.340666}, {465.644323, 97.608066}], 
    RectangleBox[{457.376923, 97.608066}, {465.644323, 105.875466}], 
    RectangleBox[{457.376923, 105.875466}, {465.644323, 114.142866}], 
    RectangleBox[{457.376923, 114.142866}, {465.644323, 122.410266}], 
    RectangleBox[{457.376923, 130.677666}, {465.644323, 138.945066}], 
    RectangleBox[{457.376923, 147.212466}, {465.644323, 155.479866}], 
    RectangleBox[{457.376923, 155.479866}, {465.644323, 163.747266}], 
    RectangleBox[{457.376923, 163.747266}, {465.644323, 172.014666}], 
    RectangleBox[{457.376923, 172.014666}, {465.644323, 180.282066}], 
    RectangleBox[{457.376923, 180.282066}, {465.644323, 188.549466}], 
    RectangleBox[{465.644323, 56.271066}, {473.911723, 64.538466}], 
    RectangleBox[{465.644323, 64.538466}, {473.911723, 72.805866}], 
    RectangleBox[{465.644323, 72.805866}, {473.911723, 81.073266}], 
    RectangleBox[{465.644323, 81.073266}, {473.911723, 89.340666}], 
    RectangleBox[{465.644323, 89.340666}, {473.911723, 97.608066}], 
    RectangleBox[{465.644323, 97.608066}, {473.911723, 105.875466}], 
    RectangleBox[{465.644323, 105.875466}, {473.911723, 114.142866}], 
    RectangleBox[{465.644323, 114.142866}, {473.911723, 122.410266}], 
    RectangleBox[{465.644323, 122.410266}, {473.911723, 130.677666}], 
    RectangleBox[{465.644323, 130.677666}, {473.911723, 138.945066}], 
    RectangleBox[{465.644323, 138.945066}, {473.911723, 147.212466}], 
    RectangleBox[{465.644323, 147.212466}, {473.911723, 155.479866}], 
    RectangleBox[{465.644323, 155.479866}, {473.911723, 163.747266}], 
    RectangleBox[{465.644323, 163.747266}, {473.911723, 172.014666}], 
    RectangleBox[{465.644323, 172.014666}, {473.911723, 180.282066}], 
    RectangleBox[{465.644323, 180.282066}, {473.911723, 188.549466}], 
    RectangleBox[{473.911723, 56.271066}, {482.179123, 64.538466}], 
    RectangleBox[{473.911723, 64.538466}, {482.179123, 72.805866}], 
    RectangleBox[{473.911723, 72.805866}, {482.179123, 81.073266}], 
    RectangleBox[{473.911723, 81.073266}, {482.179123, 89.340666}], 
    RectangleBox[{473.911723, 89.340666}, {482.179123, 97.608066}], 
    RectangleBox[{473.911723, 97.608066}, {482.179123, 105.875466}], 
    RectangleBox[{473.911723, 105.875466}, {482.179123, 114.142866}], 
    RectangleBox[{473.911723, 114.142866}, {482.179123, 122.410266}], 
    RectangleBox[{473.911723, 130.677666}, {482.179123, 138.945066}], 
    RectangleBox[{473.911723, 155.479866}, {482.179123, 163.747266}], 
    RectangleBox[{473.911723, 163.747266}, {482.179123, 172.014666}], 
    RectangleBox[{473.911723, 172.014666}, {482.179123, 180.282066}], 
    RectangleBox[{473.911723, 180.282066}, {482.179123, 188.549466}], 
    RectangleBox[{482.179123, 31.468866}, {490.446523, 39.736266}], 
    RectangleBox[{482.179123, 39.736266}, {490.446523, 48.003666}], 
    RectangleBox[{482.179123, 48.003666}, {490.446523, 56.271066}], 
    RectangleBox[{482.179123, 56.271066}, {490.446523, 64.538466}], 
    RectangleBox[{482.179123, 64.538466}, {490.446523, 72.805866}], 
    RectangleBox[{482.179123, 72.805866}, {490.446523, 81.073266}], 
    RectangleBox[{482.179123, 81.073266}, {490.446523, 89.340666}], 
    RectangleBox[{482.179123, 89.340666}, {490.446523, 97.608066}], 
    RectangleBox[{482.179123, 97.608066}, {490.446523, 105.875466}], 
    RectangleBox[{482.179123, 105.875466}, {490.446523, 114.142866}], 
    RectangleBox[{482.179123, 114.142866}, {490.446523, 122.410266}], 
    RectangleBox[{482.179123, 122.410266}, {490.446523, 130.677666}], 
    RectangleBox[{482.179123, 130.677666}, {490.446523, 138.945066}], 
    RectangleBox[{482.179123, 155.479866}, {490.446523, 163.747266}], 
    RectangleBox[{482.179123, 163.747266}, {490.446523, 172.014666}], 
    RectangleBox[{482.179123, 172.014666}, {490.446523, 180.282066}], 
    RectangleBox[{482.179123, 180.282066}, {490.446523, 188.549466}], 
    RectangleBox[{490.446523, 31.468866}, {498.713923, 39.736266}], 
    RectangleBox[{490.446523, 39.736266}, {498.713923, 48.003666}], 
    RectangleBox[{490.446523, 48.003666}, {498.713923, 56.271066}], 
    RectangleBox[{490.446523, 56.271066}, {498.713923, 64.538466}], 
    RectangleBox[{490.446523, 64.538466}, {498.713923, 72.805866}], 
    RectangleBox[{490.446523, 72.805866}, {498.713923, 81.073266}], 
    RectangleBox[{490.446523, 81.073266}, {498.713923, 89.340666}], 
    RectangleBox[{490.446523, 89.340666}, {498.713923, 97.608066}], 
    RectangleBox[{490.446523, 97.608066}, {498.713923, 105.875466}], 
    RectangleBox[{490.446523, 105.875466}, {498.713923, 114.142866}], 
    RectangleBox[{490.446523, 114.142866}, {498.713923, 122.410266}], 
    RectangleBox[{490.446523, 122.410266}, {498.713923, 130.677666}], 
    RectangleBox[{490.446523, 130.677666}, {498.713923, 138.945066}], 
    RectangleBox[{490.446523, 138.945066}, {498.713923, 147.212466}], 
    RectangleBox[{490.446523, 147.212466}, {498.713923, 155.479866}], 
    RectangleBox[{490.446523, 155.479866}, {498.713923, 163.747266}], 
    RectangleBox[{490.446523, 163.747266}, {498.713923, 172.014666}], 
    RectangleBox[{490.446523, 172.014666}, {498.713923, 180.282066}], 
    RectangleBox[{490.446523, 180.282066}, {498.713923, 188.549466}], 
    RectangleBox[{498.713923, 31.468866}, {506.981323, 39.736266}], 
    RectangleBox[{498.713923, 39.736266}, {506.981323, 48.003666}], 
    RectangleBox[{498.713923, 48.003666}, {506.981323, 56.271066}], 
    RectangleBox[{498.713923, 56.271066}, {506.981323, 64.538466}], 
    RectangleBox[{498.713923, 64.538466}, {506.981323, 72.805866}], 
    RectangleBox[{498.713923, 72.805866}, {506.981323, 81.073266}], 
    RectangleBox[{498.713923, 81.073266}, {506.981323, 89.340666}], 
    RectangleBox[{498.713923, 122.410266}, {506.981323, 130.677666}], 
    RectangleBox[{498.713923, 130.677666}, {506.981323, 138.945066}], 
    RectangleBox[{498.713923, 138.945066}, {506.981323, 147.212466}], 
    RectangleBox[{498.713923, 147.212466}, {506.981323, 155.479866}], 
    RectangleBox[{498.713923, 155.479866}, {506.981323, 163.747266}], 
    RectangleBox[{498.713923, 163.747266}, {506.981323, 172.014666}], 
    RectangleBox[{498.713923, 172.014666}, {506.981323, 180.282066}], 
    RectangleBox[{498.713923, 180.282066}, {506.981323, 188.549466}], 
    RectangleBox[{506.981323, 31.468866}, {515.248723, 39.736266}], 
    RectangleBox[{506.981323, 39.736266}, {515.248723, 48.003666}], 
    RectangleBox[{506.981323, 48.003666}, {515.248723, 56.271066}], 
    RectangleBox[{506.981323, 56.271066}, {515.248723, 64.538466}], 
    RectangleBox[{506.981323, 64.538466}, {515.248723, 72.805866}], 
    RectangleBox[{506.981323, 72.805866}, {515.248723, 81.073266}], 
    RectangleBox[{506.981323, 89.340666}, {515.248723, 97.608066}], 
    RectangleBox[{506.981323, 97.608066}, {515.248723, 105.875466}], 
    RectangleBox[{506.981323, 105.875466}, {515.248723, 114.142866}], 
    RectangleBox[{506.981323, 114.142866}, {515.248723, 122.410266}], 
    RectangleBox[{506.981323, 122.410266}, {515.248723, 130.677666}], 
    RectangleBox[{506.981323, 130.677666}, {515.248723, 138.945066}], 
    RectangleBox[{506.981323, 138.945066}, {515.248723, 147.212466}], 
    RectangleBox[{506.981323, 147.212466}, {515.248723, 155.479866}], 
    RectangleBox[{506.981323, 155.479866}, {515.248723, 163.747266}], 
    RectangleBox[{506.981323, 163.747266}, {515.248723, 172.014666}], 
    RectangleBox[{506.981323, 172.014666}, {515.248723, 180.282066}], 
    RectangleBox[{506.981323, 180.282066}, {515.248723, 188.549466}], 
    RectangleBox[{515.248723, 31.468866}, {523.516123, 39.736266}], 
    RectangleBox[{515.248723, 39.736266}, {523.516123, 48.003666}], 
    RectangleBox[{515.248723, 48.003666}, {523.516123, 56.271066}], 
    RectangleBox[{515.248723, 72.805866}, {523.516123, 81.073266}], 
    RectangleBox[{515.248723, 89.340666}, {523.516123, 97.608066}], 
    RectangleBox[{515.248723, 97.608066}, {523.516123, 105.875466}], 
    RectangleBox[{515.248723, 105.875466}, {523.516123, 114.142866}], 
    RectangleBox[{515.248723, 114.142866}, {523.516123, 122.410266}], 
    RectangleBox[{515.248723, 122.410266}, {523.516123, 130.677666}], 
    RectangleBox[{515.248723, 130.677666}, {523.516123, 138.945066}], 
    RectangleBox[{515.248723, 138.945066}, {523.516123, 147.212466}], 
    RectangleBox[{515.248723, 147.212466}, {523.516123, 155.479866}], 
    RectangleBox[{515.248723, 155.479866}, {523.516123, 163.747266}], 
    RectangleBox[{515.248723, 163.747266}, {523.516123, 172.014666}], 
    RectangleBox[{515.248723, 172.014666}, {523.516123, 180.282066}], 
    RectangleBox[{515.248723, 180.282066}, {523.516123, 188.549466}], 
    RectangleBox[{523.516123, 56.271066}, {531.783523, 64.538466}], 
    RectangleBox[{523.516123, 72.805866}, {531.783523, 81.073266}], 
    RectangleBox[{523.516123, 81.073266}, {531.783523, 89.340666}], 
    RectangleBox[{523.516123, 89.340666}, {531.783523, 97.608066}], 
    RectangleBox[{523.516123, 97.608066}, {531.783523, 105.875466}], 
    RectangleBox[{523.516123, 105.875466}, {531.783523, 114.142866}], 
    RectangleBox[{523.516123, 114.142866}, {531.783523, 122.410266}], 
    RectangleBox[{523.516123, 122.410266}, {531.783523, 130.677666}], 
    RectangleBox[{523.516123, 130.677666}, {531.783523, 138.945066}], 
    RectangleBox[{523.516123, 138.945066}, {531.783523, 147.212466}], 
    RectangleBox[{523.516123, 147.212466}, {531.783523, 155.479866}], 
    RectangleBox[{523.516123, 155.479866}, {531.783523, 163.747266}], 
    RectangleBox[{523.516123, 163.747266}, {531.783523, 172.014666}], 
    RectangleBox[{523.516123, 172.014666}, {531.783523, 180.282066}], 
    RectangleBox[{523.516123, 180.282066}, {531.783523, 188.549466}], 
    RectangleBox[{531.783523, 56.271066}, {540.050923, 64.538466}], 
    RectangleBox[{531.783523, 64.538466}, {540.050923, 72.805866}], 
    RectangleBox[{531.783523, 72.805866}, {540.050923, 81.073266}], 
    RectangleBox[{531.783523, 81.073266}, {540.050923, 89.340666}], 
    RectangleBox[{531.783523, 89.340666}, {540.050923, 97.608066}], 
    RectangleBox[{531.783523, 97.608066}, {540.050923, 105.875466}], 
    RectangleBox[{531.783523, 105.875466}, {540.050923, 114.142866}], 
    RectangleBox[{531.783523, 114.142866}, {540.050923, 122.410266}], 
    RectangleBox[{531.783523, 122.410266}, {540.050923, 130.677666}], 
    RectangleBox[{531.783523, 130.677666}, {540.050923, 138.945066}], 
    RectangleBox[{531.783523, 138.945066}, {540.050923, 147.212466}], 
    RectangleBox[{531.783523, 147.212466}, {540.050923, 155.479866}], 
    RectangleBox[{531.783523, 155.479866}, {540.050923, 163.747266}], 
    RectangleBox[{531.783523, 163.747266}, {540.050923, 172.014666}], 
    RectangleBox[{531.783523, 172.014666}, {540.050923, 180.282066}], 
    RectangleBox[{531.783523, 180.282066}, {540.050923, 188.549466}], 
    RectangleBox[{540.050923, 56.271066}, {548.318323, 64.538466}], 
    RectangleBox[{540.050923, 64.538466}, {548.318323, 72.805866}], 
    RectangleBox[{540.050923, 72.805866}, {548.318323, 81.073266}], 
    RectangleBox[{540.050923, 81.073266}, {548.318323, 89.340666}], 
    RectangleBox[{540.050923, 89.340666}, {548.318323, 97.608066}], 
    RectangleBox[{540.050923, 97.608066}, {548.318323, 105.875466}], 
    RectangleBox[{540.050923, 105.875466}, {548.318323, 114.142866}], 
    RectangleBox[{540.050923, 114.142866}, {548.318323, 122.410266}], 
    RectangleBox[{548.318323, 56.271066}, {556.585723, 64.538466}], 
    RectangleBox[{548.318323, 64.538466}, {556.585723, 72.805866}], 
    RectangleBox[{548.318323, 72.805866}, {556.585723, 81.073266}], 
    RectangleBox[{548.318323, 81.073266}, {556.585723, 89.340666}], 
    RectangleBox[{548.318323, 89.340666}, {556.585723, 97.608066}], 
    RectangleBox[{548.318323, 97.608066}, {556.585723, 105.875466}], 
    RectangleBox[{548.318323, 105.875466}, {556.585723, 114.142866}], 
    RectangleBox[{548.318323, 114.142866}, {556.585723, 122.410266}], 
    RectangleBox[{556.585723, 56.271066}, {564.853123, 64.538466}], 
    RectangleBox[{556.585723, 64.538466}, {564.853123, 72.805866}], 
    RectangleBox[{556.585723, 72.805866}, {564.853123, 81.073266}], 
    RectangleBox[{556.585723, 81.073266}, {564.853123, 89.340666}], 
    RectangleBox[{564.853123, 56.271066}, {573.120523, 64.538466}], 
    RectangleBox[{564.853123, 64.538466}, {573.120523, 72.805866}], 
    RectangleBox[{564.853123, 72.805866}, {573.120523, 81.073266}], 
    RectangleBox[{564.853123, 81.073266}, {573.120523, 89.340666}], 
    RectangleBox[{573.120523, 56.271066}, {581.387923, 64.538466}], 
    RectangleBox[{573.120523, 64.538466}, {581.387923, 72.805866}], 
    RectangleBox[{573.120523, 72.805866}, {581.387923, 81.073266}], 
    RectangleBox[{573.120523, 81.073266}, {581.387923, 89.340666}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{498.161493, 114.961986}, {506.428893, 123.229386}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{896.788062, 41.229897}, {928.787742, 66.029577}], 
    RectangleBox[{888.113902, 72.229897}, {927.461902, 97.029577}], 
    RectangleBox[{938.113902, 87.229897}, {977.461902, 112.029577}], 
    RectangleBox[{871.788062, 135.229897}, {903.787742, 160.029577}], 
    RectangleBox[{854.113902, 104.229897}, {893.461902, 129.029577}], 
    RectangleBox[{786.113902, 121.229897}, {825.461902, 146.029577}], 
    RectangleBox[{807.113902, 90.229897}, {846.461902, 115.029577}], 
    RectangleBox[{788.113902, 58.229897}, {827.461902, 83.029577}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{912.787902, 53.629737}, {907.787902, 84.629737}}], 
    LineBox[{{907.787902, 84.629737}, {957.787902, 99.629737}}], 
    LineBox[{{887.787902, 147.629737}, {873.787902, 116.629737}}], 
    LineBox[{{873.787902, 116.629737}, {907.787902, 84.629737}}], 
    LineBox[{{873.787902, 116.629737}, {805.787902, 133.629737}}], 
    LineBox[{{826.787902, 102.629737}, {873.787902, 116.629737}}], 
    LineBox[{{826.787902, 102.629737}, {805.787902, 133.629737}}], 
    LineBox[{{826.787902, 102.629737}, {807.787902, 70.629737}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{912.787902, 53.629737}], 
    PointBox[{907.787902, 84.629737}], PointBox[{957.787902, 99.629737}], 
    PointBox[{887.787902, 147.629737}], PointBox[{873.787902, 116.629737}], 
    PointBox[{805.787902, 133.629737}], PointBox[{826.787902, 102.629737}], 
    PointBox[{807.787902, 70.629737}]}, 
   {RGBColor[0.818667, 0.926902, 0.61302], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{786.113902, 50.797297}, {795.681302, 60.364697}], 
    RectangleBox[{786.113902, 60.364697}, {795.681302, 69.932097}], 
    RectangleBox[{786.113902, 69.932097}, {795.681302, 79.499497}], 
    RectangleBox[{786.113902, 79.499497}, {795.681302, 89.066897}], 
    RectangleBox[{786.113902, 117.769097}, {795.681302, 127.336497}], 
    RectangleBox[{786.113902, 127.336497}, {795.681302, 136.903897}], 
    RectangleBox[{786.113902, 136.903897}, {795.681302, 146.471297}], 
    RectangleBox[{795.681302, 50.797297}, {805.248702, 60.364697}], 
    RectangleBox[{795.681302, 60.364697}, {805.248702, 69.932097}], 
    RectangleBox[{795.681302, 69.932097}, {805.248702, 79.499497}], 
    RectangleBox[{795.681302, 79.499497}, {805.248702, 89.066897}], 
    RectangleBox[{795.681302, 117.769097}, {805.248702, 127.336497}], 
    RectangleBox[{795.681302, 127.336497}, {805.248702, 136.903897}], 
    RectangleBox[{795.681302, 136.903897}, {805.248702, 146.471297}], 
    RectangleBox[{805.248702, 50.797297}, {814.816102, 60.364697}], 
    RectangleBox[{805.248702, 60.364697}, {814.816102, 69.932097}], 
    RectangleBox[{805.248702, 69.932097}, {814.816102, 79.499497}], 
    RectangleBox[{805.248702, 79.499497}, {814.816102, 89.066897}], 
    RectangleBox[{805.248702, 89.066897}, {814.816102, 98.634297}], 
    RectangleBox[{805.248702, 98.634297}, {814.816102, 108.201697}], 
    RectangleBox[{805.248702, 108.201697}, {814.816102, 117.769097}], 
    RectangleBox[{805.248702, 117.769097}, {814.816102, 127.336497}], 
    RectangleBox[{805.248702, 127.336497}, {814.816102, 136.903897}], 
    RectangleBox[{805.248702, 136.903897}, {814.816102, 146.471297}], 
    RectangleBox[{814.816102, 50.797297}, {824.383502, 60.364697}], 
    RectangleBox[{814.816102, 60.364697}, {824.383502, 69.932097}], 
    RectangleBox[{814.816102, 69.932097}, {824.383502, 79.499497}], 
    RectangleBox[{814.816102, 79.499497}, {824.383502, 89.066897}], 
    RectangleBox[{814.816102, 89.066897}, {824.383502, 98.634297}], 
    RectangleBox[{814.816102, 98.634297}, {824.383502, 108.201697}], 
    RectangleBox[{814.816102, 108.201697}, {824.383502, 117.769097}], 
    RectangleBox[{814.816102, 117.769097}, {824.383502, 127.336497}], 
    RectangleBox[{814.816102, 127.336497}, {824.383502, 136.903897}], 
    RectangleBox[{814.816102, 136.903897}, {824.383502, 146.471297}], 
    RectangleBox[{824.383502, 50.797297}, {833.950902, 60.364697}], 
    RectangleBox[{824.383502, 60.364697}, {833.950902, 69.932097}], 
    RectangleBox[{824.383502, 69.932097}, {833.950902, 79.499497}], 
    RectangleBox[{824.383502, 79.499497}, {833.950902, 89.066897}], 
    RectangleBox[{824.383502, 89.066897}, {833.950902, 98.634297}], 
    RectangleBox[{824.383502, 98.634297}, {833.950902, 108.201697}], 
    RectangleBox[{824.383502, 108.201697}, {833.950902, 117.769097}], 
    RectangleBox[{824.383502, 117.769097}, {833.950902, 127.336497}], 
    RectangleBox[{824.383502, 127.336497}, {833.950902, 136.903897}], 
    RectangleBox[{824.383502, 136.903897}, {833.950902, 146.471297}], 
    RectangleBox[{833.950902, 89.066897}, {843.518302, 98.634297}], 
    RectangleBox[{833.950902, 98.634297}, {843.518302, 108.201697}], 
    RectangleBox[{833.950902, 108.201697}, {843.518302, 117.769097}], 
    RectangleBox[{833.950902, 117.769097}, {843.518302, 127.336497}], 
    RectangleBox[{843.518302, 89.066897}, {853.085702, 98.634297}], 
    RectangleBox[{843.518302, 98.634297}, {853.085702, 108.201697}], 
    RectangleBox[{843.518302, 108.201697}, {853.085702, 117.769097}], 
    RectangleBox[{843.518302, 117.769097}, {853.085702, 127.336497}], 
    RectangleBox[{853.085702, 98.634297}, {862.653102, 108.201697}], 
    RectangleBox[{853.085702, 108.201697}, {862.653102, 117.769097}], 
    RectangleBox[{853.085702, 117.769097}, {862.653102, 127.336497}], 
    RectangleBox[{853.085702, 127.336497}, {862.653102, 136.903897}], 
    RectangleBox[{862.653102, 98.634297}, {872.220502, 108.201697}], 
    RectangleBox[{862.653102, 108.201697}, {872.220502, 117.769097}], 
    RectangleBox[{862.653102, 117.769097}, {872.220502, 127.336497}], 
    RectangleBox[{862.653102, 127.336497}, {872.220502, 136.903897}], 
    RectangleBox[{862.653102, 136.903897}, {872.220502, 146.471297}], 
    RectangleBox[{862.653102, 146.471297}, {872.220502, 156.038697}], 
    RectangleBox[{862.653102, 156.038697}, {872.220502, 165.606097}], 
    RectangleBox[{872.220502, 98.634297}, {881.787902, 108.201697}], 
    RectangleBox[{872.220502, 108.201697}, {881.787902, 117.769097}], 
    RectangleBox[{872.220502, 117.769097}, {881.787902, 127.336497}], 
    RectangleBox[{872.220502, 127.336497}, {881.787902, 136.903897}], 
    RectangleBox[{872.220502, 136.903897}, {881.787902, 146.471297}], 
    RectangleBox[{872.220502, 146.471297}, {881.787902, 156.038697}], 
    RectangleBox[{872.220502, 156.038697}, {881.787902, 165.606097}], 
    RectangleBox[{881.787902, 69.932097}, {891.355302, 79.499497}], 
    RectangleBox[{881.787902, 79.499497}, {891.355302, 89.066897}], 
    RectangleBox[{881.787902, 89.066897}, {891.355302, 98.634297}], 
    RectangleBox[{881.787902, 98.634297}, {891.355302, 108.201697}], 
    RectangleBox[{881.787902, 108.201697}, {891.355302, 117.769097}], 
    RectangleBox[{881.787902, 117.769097}, {891.355302, 127.336497}], 
    RectangleBox[{881.787902, 127.336497}, {891.355302, 136.903897}], 
    RectangleBox[{881.787902, 136.903897}, {891.355302, 146.471297}], 
    RectangleBox[{881.787902, 146.471297}, {891.355302, 156.038697}], 
    RectangleBox[{881.787902, 156.038697}, {891.355302, 165.606097}], 
    RectangleBox[{891.355302, 41.229897}, {900.922702, 50.797297}], 
    RectangleBox[{891.355302, 50.797297}, {900.922702, 60.364697}], 
    RectangleBox[{891.355302, 60.364697}, {900.922702, 69.932097}], 
    RectangleBox[{891.355302, 69.932097}, {900.922702, 79.499497}], 
    RectangleBox[{891.355302, 79.499497}, {900.922702, 89.066897}], 
    RectangleBox[{891.355302, 89.066897}, {900.922702, 98.634297}], 
    RectangleBox[{891.355302, 98.634297}, {900.922702, 108.201697}], 
    RectangleBox[{891.355302, 108.201697}, {900.922702, 117.769097}], 
    RectangleBox[{891.355302, 117.769097}, {900.922702, 127.336497}], 
    RectangleBox[{891.355302, 127.336497}, {900.922702, 136.903897}], 
    RectangleBox[{891.355302, 136.903897}, {900.922702, 146.471297}], 
    RectangleBox[{891.355302, 146.471297}, {900.922702, 156.038697}], 
    RectangleBox[{891.355302, 156.038697}, {900.922702, 165.606097}], 
    RectangleBox[{900.922702, 41.229897}, {910.490102, 50.797297}], 
    RectangleBox[{900.922702, 50.797297}, {910.490102, 60.364697}], 
    RectangleBox[{900.922702, 60.364697}, {910.490102, 69.932097}], 
    RectangleBox[{900.922702, 69.932097}, {910.490102, 79.499497}], 
    RectangleBox[{900.922702, 79.499497}, {910.490102, 89.066897}], 
    RectangleBox[{900.922702, 89.066897}, {910.490102, 98.634297}], 
    RectangleBox[{900.922702, 127.336497}, {910.490102, 136.903897}], 
    RectangleBox[{900.922702, 136.903897}, {910.490102, 146.471297}], 
    RectangleBox[{900.922702, 146.471297}, {910.490102, 156.038697}], 
    RectangleBox[{900.922702, 156.038697}, {910.490102, 165.606097}], 
    RectangleBox[{910.490102, 41.229897}, {920.057502, 50.797297}], 
    RectangleBox[{910.490102, 50.797297}, {920.057502, 60.364697}], 
    RectangleBox[{910.490102, 60.364697}, {920.057502, 69.932097}], 
    RectangleBox[{910.490102, 69.932097}, {920.057502, 79.499497}], 
    RectangleBox[{910.490102, 79.499497}, {920.057502, 89.066897}], 
    RectangleBox[{910.490102, 89.066897}, {920.057502, 98.634297}], 
    RectangleBox[{920.057502, 41.229897}, {929.624902, 50.797297}], 
    RectangleBox[{920.057502, 50.797297}, {929.624902, 60.364697}], 
    RectangleBox[{920.057502, 60.364697}, {929.624902, 69.932097}], 
    RectangleBox[{920.057502, 69.932097}, {929.624902, 79.499497}], 
    RectangleBox[{920.057502, 79.499497}, {929.624902, 89.066897}], 
    RectangleBox[{920.057502, 89.066897}, {929.624902, 98.634297}], 
    RectangleBox[{929.624902, 79.499497}, {939.192302, 89.066897}], 
    RectangleBox[{929.624902, 89.066897}, {939.192302, 98.634297}], 
    RectangleBox[{929.624902, 98.634297}, {939.192302, 108.201697}], 
    RectangleBox[{929.624902, 108.201697}, {939.192302, 117.769097}], 
    RectangleBox[{939.192302, 79.499497}, {948.759702, 89.066897}], 
    RectangleBox[{939.192302, 89.066897}, {948.759702, 98.634297}], 
    RectangleBox[{939.192302, 98.634297}, {948.759702, 108.201697}], 
    RectangleBox[{939.192302, 108.201697}, {948.759702, 117.769097}], 
    RectangleBox[{948.759702, 79.499497}, {958.327102, 89.066897}], 
    RectangleBox[{948.759702, 89.066897}, {958.327102, 98.634297}], 
    RectangleBox[{948.759702, 98.634297}, {958.327102, 108.201697}], 
    RectangleBox[{948.759702, 108.201697}, {958.327102, 117.769097}], 
    RectangleBox[{958.327102, 79.499497}, {967.894502, 89.066897}], 
    RectangleBox[{958.327102, 89.066897}, {967.894502, 98.634297}], 
    RectangleBox[{958.327102, 98.634297}, {967.894502, 108.201697}], 
    RectangleBox[{958.327102, 108.201697}, {967.894502, 117.769097}], 
    RectangleBox[{967.894502, 79.499497}, {977.461902, 89.066897}], 
    RectangleBox[{967.894502, 89.066897}, {977.461902, 98.634297}], 
    RectangleBox[{967.894502, 98.634297}, {977.461902, 108.201697}], 
    RectangleBox[{967.894502, 108.201697}, {977.461902, 117.769097}], 
    RectangleBox[{977.461902, 79.499497}, {987.029302, 89.066897}], 
    RectangleBox[{977.461902, 89.066897}, {987.029302, 98.634297}], 
    RectangleBox[{977.461902, 98.634297}, {987.029302, 108.201697}], 
    RectangleBox[{977.461902, 108.201697}, {987.029302, 117.769097}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{875.765259, 102.385543}, {885.332659, 111.952943}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{10.174547, 658.781469}, {49.522547, 683.581149}], 
    RectangleBox[{109.174547, 657.781469}, {148.522547, 682.581149}], 
    RectangleBox[{60.174547, 602.781469}, {99.522547, 627.581149}], 
    RectangleBox[{39.174547, 689.781469}, {78.522547, 714.581149}], 
    RectangleBox[{87.174547, 688.781469}, {126.522547, 713.581149}], 
    RectangleBox[{58.174547, 657.781469}, {97.522547, 682.581149}], 
    RectangleBox[{13.174547, 626.781469}, {52.522547, 651.581149}], 
    RectangleBox[{107.174547, 626.781469}, {146.522547, 651.581149}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{29.848547, 671.181309}, {128.848547, 670.181309}}], 
    LineBox[{{29.848547, 671.181309}, {79.848547, 615.181309}}], 
    LineBox[{{29.848547, 671.181309}, {58.848547, 702.181309}}], 
    LineBox[{{29.848547, 671.181309}, {106.848547, 701.181309}}], 
    LineBox[{{29.848547, 671.181309}, {77.848547, 670.181309}}], 
    LineBox[{{29.848547, 671.181309}, {32.848547, 639.181309}}], 
    LineBox[{{29.848547, 671.181309}, {126.848547, 639.181309}}], 
    LineBox[{{128.848547, 670.181309}, {79.848547, 615.181309}}], 
    LineBox[{{128.848547, 670.181309}, {58.848547, 702.181309}}], 
    LineBox[{{128.848547, 670.181309}, {106.848547, 701.181309}}], 
    LineBox[{{128.848547, 670.181309}, {77.848547, 670.181309}}], 
    LineBox[{{128.848547, 670.181309}, {32.848547, 639.181309}}], 
    LineBox[{{128.848547, 670.181309}, {126.848547, 639.181309}}], 
    LineBox[{{79.848547, 615.181309}, {58.848547, 702.181309}}], 
    LineBox[{{79.848547, 615.181309}, {106.848547, 701.181309}}], 
    LineBox[{{79.848547, 615.181309}, {77.848547, 670.181309}}], 
    LineBox[{{79.848547, 615.181309}, {32.848547, 639.181309}}], 
    LineBox[{{79.848547, 615.181309}, {126.848547, 639.181309}}], 
    LineBox[{{58.848547, 702.181309}, {106.848547, 701.181309}}], 
    LineBox[{{58.848547, 702.181309}, {77.848547, 670.181309}}], 
    LineBox[{{58.848547, 702.181309}, {32.848547, 639.181309}}], 
    LineBox[{{58.848547, 702.181309}, {126.848547, 639.181309}}], 
    LineBox[{{106.848547, 701.181309}, {77.848547, 670.181309}}], 
    LineBox[{{106.848547, 701.181309}, {32.848547, 639.181309}}], 
    LineBox[{{106.848547, 701.181309}, {126.848547, 639.181309}}], 
    LineBox[{{77.848547, 670.181309}, {32.848547, 639.181309}}], 
    LineBox[{{77.848547, 670.181309}, {126.848547, 639.181309}}], 
    LineBox[{{32.848547, 639.181309}, {126.848547, 639.181309}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{29.848547, 671.181309}], 
    PointBox[{128.848547, 670.181309}], PointBox[{79.848547, 615.181309}], 
    PointBox[{58.848547, 702.181309}], PointBox[{106.848547, 701.181309}], 
    PointBox[{77.848547, 670.181309}], PointBox[{32.848547, 639.181309}], 
    PointBox[{126.848547, 639.181309}]}, 
   {RGBColor[0.597529, 0.838078, 0.644196], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{10.174547, 623.533669}, {17.091947, 630.451069}], 
    RectangleBox[{10.174547, 630.451069}, {17.091947, 637.368469}], 
    RectangleBox[{10.174547, 637.368469}, {17.091947, 644.285869}], 
    RectangleBox[{10.174547, 644.285869}, {17.091947, 651.203269}], 
    RectangleBox[{10.174547, 651.203269}, {17.091947, 658.120669}], 
    RectangleBox[{10.174547, 658.120669}, {17.091947, 665.038069}], 
    RectangleBox[{10.174547, 665.038069}, {17.091947, 671.955469}], 
    RectangleBox[{10.174547, 671.955469}, {17.091947, 678.872869}], 
    RectangleBox[{10.174547, 678.872869}, {17.091947, 685.790269}], 
    RectangleBox[{17.091947, 623.533669}, {24.009347, 630.451069}], 
    RectangleBox[{17.091947, 630.451069}, {24.009347, 637.368469}], 
    RectangleBox[{17.091947, 637.368469}, {24.009347, 644.285869}], 
    RectangleBox[{17.091947, 644.285869}, {24.009347, 651.203269}], 
    RectangleBox[{17.091947, 651.203269}, {24.009347, 658.120669}], 
    RectangleBox[{17.091947, 658.120669}, {24.009347, 665.038069}], 
    RectangleBox[{17.091947, 665.038069}, {24.009347, 671.955469}], 
    RectangleBox[{17.091947, 671.955469}, {24.009347, 678.872869}], 
    RectangleBox[{17.091947, 678.872869}, {24.009347, 685.790269}], 
    RectangleBox[{24.009347, 623.533669}, {30.926747, 630.451069}], 
    RectangleBox[{24.009347, 630.451069}, {30.926747, 637.368469}], 
    RectangleBox[{24.009347, 637.368469}, {30.926747, 644.285869}], 
    RectangleBox[{24.009347, 644.285869}, {30.926747, 651.203269}], 
    RectangleBox[{24.009347, 651.203269}, {30.926747, 658.120669}], 
    RectangleBox[{24.009347, 658.120669}, {30.926747, 665.038069}], 
    RectangleBox[{24.009347, 665.038069}, {30.926747, 671.955469}], 
    RectangleBox[{24.009347, 671.955469}, {30.926747, 678.872869}], 
    RectangleBox[{24.009347, 678.872869}, {30.926747, 685.790269}], 
    RectangleBox[{30.926747, 623.533669}, {37.844147, 630.451069}], 
    RectangleBox[{30.926747, 630.451069}, {37.844147, 637.368469}], 
    RectangleBox[{30.926747, 637.368469}, {37.844147, 644.285869}], 
    RectangleBox[{30.926747, 644.285869}, {37.844147, 651.203269}], 
    RectangleBox[{30.926747, 651.203269}, {37.844147, 658.120669}], 
    RectangleBox[{30.926747, 658.120669}, {37.844147, 665.038069}], 
    RectangleBox[{30.926747, 665.038069}, {37.844147, 671.955469}], 
    RectangleBox[{30.926747, 671.955469}, {37.844147, 678.872869}], 
    RectangleBox[{30.926747, 678.872869}, {37.844147, 685.790269}], 
    RectangleBox[{37.844147, 623.533669}, {44.761547, 630.451069}], 
    RectangleBox[{37.844147, 630.451069}, {44.761547, 637.368469}], 
    RectangleBox[{37.844147, 637.368469}, {44.761547, 644.285869}], 
    RectangleBox[{37.844147, 644.285869}, {44.761547, 651.203269}], 
    RectangleBox[{37.844147, 651.203269}, {44.761547, 658.120669}], 
    RectangleBox[{37.844147, 658.120669}, {44.761547, 665.038069}], 
    RectangleBox[{37.844147, 665.038069}, {44.761547, 671.955469}], 
    RectangleBox[{37.844147, 671.955469}, {44.761547, 678.872869}], 
    RectangleBox[{37.844147, 678.872869}, {44.761547, 685.790269}], 
    RectangleBox[{37.844147, 685.790269}, {44.761547, 692.707669}], 
    RectangleBox[{37.844147, 692.707669}, {44.761547, 699.625069}], 
    RectangleBox[{37.844147, 699.625069}, {44.761547, 706.542469}], 
    RectangleBox[{37.844147, 706.542469}, {44.761547, 713.459869}], 
    RectangleBox[{37.844147, 713.459869}, {44.761547, 720.377269}], 
    RectangleBox[{44.761547, 623.533669}, {51.678947, 630.451069}], 
    RectangleBox[{44.761547, 630.451069}, {51.678947, 637.368469}], 
    RectangleBox[{44.761547, 637.368469}, {51.678947, 644.285869}], 
    RectangleBox[{44.761547, 644.285869}, {51.678947, 651.203269}], 
    RectangleBox[{44.761547, 651.203269}, {51.678947, 658.120669}], 
    RectangleBox[{44.761547, 658.120669}, {51.678947, 665.038069}], 
    RectangleBox[{44.761547, 665.038069}, {51.678947, 671.955469}], 
    RectangleBox[{44.761547, 671.955469}, {51.678947, 678.872869}], 
    RectangleBox[{44.761547, 678.872869}, {51.678947, 685.790269}], 
    RectangleBox[{44.761547, 685.790269}, {51.678947, 692.707669}], 
    RectangleBox[{44.761547, 692.707669}, {51.678947, 699.625069}], 
    RectangleBox[{44.761547, 699.625069}, {51.678947, 706.542469}], 
    RectangleBox[{44.761547, 706.542469}, {51.678947, 713.459869}], 
    RectangleBox[{44.761547, 713.459869}, {51.678947, 720.377269}], 
    RectangleBox[{51.678947, 623.533669}, {58.596347, 630.451069}], 
    RectangleBox[{51.678947, 630.451069}, {58.596347, 637.368469}], 
    RectangleBox[{51.678947, 637.368469}, {58.596347, 644.285869}], 
    RectangleBox[{51.678947, 644.285869}, {58.596347, 651.203269}], 
    RectangleBox[{51.678947, 651.203269}, {58.596347, 658.120669}], 
    RectangleBox[{51.678947, 658.120669}, {58.596347, 665.038069}], 
    RectangleBox[{51.678947, 665.038069}, {58.596347, 671.955469}], 
    RectangleBox[{51.678947, 671.955469}, {58.596347, 678.872869}], 
    RectangleBox[{51.678947, 678.872869}, {58.596347, 685.790269}], 
    RectangleBox[{51.678947, 685.790269}, {58.596347, 692.707669}], 
    RectangleBox[{51.678947, 692.707669}, {58.596347, 699.625069}], 
    RectangleBox[{51.678947, 699.625069}, {58.596347, 706.542469}], 
    RectangleBox[{51.678947, 706.542469}, {58.596347, 713.459869}], 
    RectangleBox[{51.678947, 713.459869}, {58.596347, 720.377269}], 
    RectangleBox[{58.596347, 602.781469}, {65.513747, 609.698869}], 
    RectangleBox[{58.596347, 609.698869}, {65.513747, 616.616269}], 
    RectangleBox[{58.596347, 616.616269}, {65.513747, 623.533669}], 
    RectangleBox[{58.596347, 623.533669}, {65.513747, 630.451069}], 
    RectangleBox[{58.596347, 630.451069}, {65.513747, 637.368469}], 
    RectangleBox[{58.596347, 637.368469}, {65.513747, 644.285869}], 
    RectangleBox[{58.596347, 644.285869}, {65.513747, 651.203269}], 
    RectangleBox[{58.596347, 651.203269}, {65.513747, 658.120669}], 
    RectangleBox[{58.596347, 658.120669}, {65.513747, 665.038069}], 
    RectangleBox[{58.596347, 665.038069}, {65.513747, 671.955469}], 
    RectangleBox[{58.596347, 671.955469}, {65.513747, 678.872869}], 
    RectangleBox[{58.596347, 678.872869}, {65.513747, 685.790269}], 
    RectangleBox[{58.596347, 685.790269}, {65.513747, 692.707669}], 
    RectangleBox[{58.596347, 692.707669}, {65.513747, 699.625069}], 
    RectangleBox[{58.596347, 699.625069}, {65.513747, 706.542469}], 
    RectangleBox[{58.596347, 706.542469}, {65.513747, 713.459869}], 
    RectangleBox[{58.596347, 713.459869}, {65.513747, 720.377269}], 
    RectangleBox[{65.513747, 602.781469}, {72.431147, 609.698869}], 
    RectangleBox[{65.513747, 609.698869}, {72.431147, 616.616269}], 
    RectangleBox[{65.513747, 616.616269}, {72.431147, 623.533669}], 
    RectangleBox[{65.513747, 623.533669}, {72.431147, 630.451069}], 
    RectangleBox[{65.513747, 637.368469}, {72.431147, 644.285869}], 
    RectangleBox[{65.513747, 644.285869}, {72.431147, 651.203269}], 
    RectangleBox[{65.513747, 651.203269}, {72.431147, 658.120669}], 
    RectangleBox[{65.513747, 658.120669}, {72.431147, 665.038069}], 
    RectangleBox[{65.513747, 665.038069}, {72.431147, 671.955469}], 
    RectangleBox[{65.513747, 671.955469}, {72.431147, 678.872869}], 
    RectangleBox[{65.513747, 678.872869}, {72.431147, 685.790269}], 
    RectangleBox[{65.513747, 685.790269}, {72.431147, 692.707669}], 
    RectangleBox[{65.513747, 692.707669}, {72.431147, 699.625069}], 
    RectangleBox[{65.513747, 699.625069}, {72.431147, 706.542469}], 
    RectangleBox[{65.513747, 706.542469}, {72.431147, 713.459869}], 
    RectangleBox[{65.513747, 713.459869}, {72.431147, 720.377269}], 
    RectangleBox[{72.431147, 602.781469}, {79.348547, 609.698869}], 
    RectangleBox[{72.431147, 609.698869}, {79.348547, 616.616269}], 
    RectangleBox[{72.431147, 616.616269}, {79.348547, 623.533669}], 
    RectangleBox[{72.431147, 623.533669}, {79.348547, 630.451069}], 
    RectangleBox[{72.431147, 630.451069}, {79.348547, 637.368469}], 
    RectangleBox[{72.431147, 637.368469}, {79.348547, 644.285869}], 
    RectangleBox[{72.431147, 644.285869}, {79.348547, 651.203269}], 
    RectangleBox[{72.431147, 651.203269}, {79.348547, 658.120669}], 
    RectangleBox[{72.431147, 658.120669}, {79.348547, 665.038069}], 
    RectangleBox[{72.431147, 665.038069}, {79.348547, 671.955469}], 
    RectangleBox[{72.431147, 671.955469}, {79.348547, 678.872869}], 
    RectangleBox[{72.431147, 678.872869}, {79.348547, 685.790269}], 
    RectangleBox[{72.431147, 685.790269}, {79.348547, 692.707669}], 
    RectangleBox[{72.431147, 692.707669}, {79.348547, 699.625069}], 
    RectangleBox[{72.431147, 699.625069}, {79.348547, 706.542469}], 
    RectangleBox[{72.431147, 706.542469}, {79.348547, 713.459869}], 
    RectangleBox[{72.431147, 713.459869}, {79.348547, 720.377269}], 
    RectangleBox[{79.348547, 602.781469}, {86.265947, 609.698869}], 
    RectangleBox[{79.348547, 609.698869}, {86.265947, 616.616269}], 
    RectangleBox[{79.348547, 616.616269}, {86.265947, 623.533669}], 
    RectangleBox[{79.348547, 623.533669}, {86.265947, 630.451069}], 
    RectangleBox[{79.348547, 637.368469}, {86.265947, 644.285869}], 
    RectangleBox[{79.348547, 651.203269}, {86.265947, 658.120669}], 
    RectangleBox[{79.348547, 658.120669}, {86.265947, 665.038069}], 
    RectangleBox[{79.348547, 665.038069}, {86.265947, 671.955469}], 
    RectangleBox[{79.348547, 671.955469}, {86.265947, 678.872869}], 
    RectangleBox[{79.348547, 678.872869}, {86.265947, 685.790269}], 
    RectangleBox[{79.348547, 685.790269}, {86.265947, 692.707669}], 
    RectangleBox[{79.348547, 692.707669}, {86.265947, 699.625069}], 
    RectangleBox[{79.348547, 699.625069}, {86.265947, 706.542469}], 
    RectangleBox[{86.265947, 602.781469}, {93.183347, 609.698869}], 
    RectangleBox[{86.265947, 609.698869}, {93.183347, 616.616269}], 
    RectangleBox[{86.265947, 616.616269}, {93.183347, 623.533669}], 
    RectangleBox[{86.265947, 623.533669}, {93.183347, 630.451069}], 
    RectangleBox[{86.265947, 630.451069}, {93.183347, 637.368469}], 
    RectangleBox[{86.265947, 637.368469}, {93.183347, 644.285869}], 
    RectangleBox[{86.265947, 644.285869}, {93.183347, 651.203269}], 
    RectangleBox[{86.265947, 651.203269}, {93.183347, 658.120669}], 
    RectangleBox[{86.265947, 658.120669}, {93.183347, 665.038069}], 
    RectangleBox[{86.265947, 665.038069}, {93.183347, 671.955469}], 
    RectangleBox[{86.265947, 671.955469}, {93.183347, 678.872869}], 
    RectangleBox[{86.265947, 678.872869}, {93.183347, 685.790269}], 
    RectangleBox[{86.265947, 685.790269}, {93.183347, 692.707669}], 
    RectangleBox[{86.265947, 692.707669}, {93.183347, 699.625069}], 
    RectangleBox[{86.265947, 699.625069}, {93.183347, 706.542469}], 
    RectangleBox[{86.265947, 706.542469}, {93.183347, 713.459869}], 
    RectangleBox[{86.265947, 713.459869}, {93.183347, 720.377269}], 
    RectangleBox[{93.183347, 602.781469}, {100.100747, 609.698869}], 
    RectangleBox[{93.183347, 609.698869}, {100.100747, 616.616269}], 
    RectangleBox[{93.183347, 616.616269}, {100.100747, 623.533669}], 
    RectangleBox[{93.183347, 623.533669}, {100.100747, 630.451069}], 
    RectangleBox[{93.183347, 630.451069}, {100.100747, 637.368469}], 
    RectangleBox[{93.183347, 637.368469}, {100.100747, 644.285869}], 
    RectangleBox[{93.183347, 644.285869}, {100.100747, 651.203269}], 
    RectangleBox[{93.183347, 651.203269}, {100.100747, 658.120669}], 
    RectangleBox[{93.183347, 658.120669}, {100.100747, 665.038069}], 
    RectangleBox[{93.183347, 665.038069}, {100.100747, 671.955469}], 
    RectangleBox[{93.183347, 671.955469}, {100.100747, 678.872869}], 
    RectangleBox[{93.183347, 678.872869}, {100.100747, 685.790269}], 
    RectangleBox[{93.183347, 685.790269}, {100.100747, 692.707669}], 
    RectangleBox[{93.183347, 692.707669}, {100.100747, 699.625069}], 
    RectangleBox[{93.183347, 699.625069}, {100.100747, 706.542469}], 
    RectangleBox[{93.183347, 706.542469}, {100.100747, 713.459869}], 
    RectangleBox[{93.183347, 713.459869}, {100.100747, 720.377269}], 
    RectangleBox[{100.100747, 623.533669}, {107.018147, 630.451069}], 
    RectangleBox[{100.100747, 637.368469}, {107.018147, 644.285869}], 
    RectangleBox[{100.100747, 644.285869}, {107.018147, 651.203269}], 
    RectangleBox[{100.100747, 651.203269}, {107.018147, 658.120669}], 
    RectangleBox[{100.100747, 658.120669}, {107.018147, 665.038069}], 
    RectangleBox[{100.100747, 665.038069}, {107.018147, 671.955469}], 
    RectangleBox[{100.100747, 678.872869}, {107.018147, 685.790269}], 
    RectangleBox[{100.100747, 685.790269}, {107.018147, 692.707669}], 
    RectangleBox[{100.100747, 692.707669}, {107.018147, 699.625069}], 
    RectangleBox[{100.100747, 699.625069}, {107.018147, 706.542469}], 
    RectangleBox[{100.100747, 706.542469}, {107.018147, 713.459869}], 
    RectangleBox[{100.100747, 713.459869}, {107.018147, 720.377269}], 
    RectangleBox[{107.018147, 623.533669}, {113.935547, 630.451069}], 
    RectangleBox[{107.018147, 630.451069}, {113.935547, 637.368469}], 
    RectangleBox[{107.018147, 637.368469}, {113.935547, 644.285869}], 
    RectangleBox[{107.018147, 644.285869}, {113.935547, 651.203269}], 
    RectangleBox[{107.018147, 651.203269}, {113.935547, 658.120669}], 
    RectangleBox[{107.018147, 658.120669}, {113.935547, 665.038069}], 
    RectangleBox[{107.018147, 665.038069}, {113.935547, 671.955469}], 
    RectangleBox[{107.018147, 671.955469}, {113.935547, 678.872869}], 
    RectangleBox[{107.018147, 678.872869}, {113.935547, 685.790269}], 
    RectangleBox[{107.018147, 685.790269}, {113.935547, 692.707669}], 
    RectangleBox[{107.018147, 692.707669}, {113.935547, 699.625069}], 
    RectangleBox[{107.018147, 699.625069}, {113.935547, 706.542469}], 
    RectangleBox[{107.018147, 706.542469}, {113.935547, 713.459869}], 
    RectangleBox[{107.018147, 713.459869}, {113.935547, 720.377269}], 
    RectangleBox[{113.935547, 623.533669}, {120.852947, 630.451069}], 
    RectangleBox[{113.935547, 630.451069}, {120.852947, 637.368469}], 
    RectangleBox[{113.935547, 637.368469}, {120.852947, 644.285869}], 
    RectangleBox[{113.935547, 644.285869}, {120.852947, 651.203269}], 
    RectangleBox[{113.935547, 651.203269}, {120.852947, 658.120669}], 
    RectangleBox[{113.935547, 658.120669}, {120.852947, 665.038069}], 
    RectangleBox[{113.935547, 665.038069}, {120.852947, 671.955469}], 
    RectangleBox[{113.935547, 671.955469}, {120.852947, 678.872869}], 
    RectangleBox[{113.935547, 678.872869}, {120.852947, 685.790269}], 
    RectangleBox[{113.935547, 685.790269}, {120.852947, 692.707669}], 
    RectangleBox[{113.935547, 692.707669}, {120.852947, 699.625069}], 
    RectangleBox[{113.935547, 699.625069}, {120.852947, 706.542469}], 
    RectangleBox[{113.935547, 706.542469}, {120.852947, 713.459869}], 
    RectangleBox[{113.935547, 713.459869}, {120.852947, 720.377269}], 
    RectangleBox[{120.852947, 623.533669}, {127.770347, 630.451069}], 
    RectangleBox[{120.852947, 630.451069}, {127.770347, 637.368469}], 
    RectangleBox[{120.852947, 637.368469}, {127.770347, 644.285869}], 
    RectangleBox[{120.852947, 644.285869}, {127.770347, 651.203269}], 
    RectangleBox[{120.852947, 651.203269}, {127.770347, 658.120669}], 
    RectangleBox[{120.852947, 658.120669}, {127.770347, 665.038069}], 
    RectangleBox[{120.852947, 665.038069}, {127.770347, 671.955469}], 
    RectangleBox[{120.852947, 671.955469}, {127.770347, 678.872869}], 
    RectangleBox[{120.852947, 678.872869}, {127.770347, 685.790269}], 
    RectangleBox[{120.852947, 685.790269}, {127.770347, 692.707669}], 
    RectangleBox[{120.852947, 692.707669}, {127.770347, 699.625069}], 
    RectangleBox[{120.852947, 699.625069}, {127.770347, 706.542469}], 
    RectangleBox[{120.852947, 706.542469}, {127.770347, 713.459869}], 
    RectangleBox[{120.852947, 713.459869}, {127.770347, 720.377269}], 
    RectangleBox[{127.770347, 623.533669}, {134.687747, 630.451069}], 
    RectangleBox[{127.770347, 630.451069}, {134.687747, 637.368469}], 
    RectangleBox[{127.770347, 637.368469}, {134.687747, 644.285869}], 
    RectangleBox[{127.770347, 644.285869}, {134.687747, 651.203269}], 
    RectangleBox[{127.770347, 651.203269}, {134.687747, 658.120669}], 
    RectangleBox[{127.770347, 658.120669}, {134.687747, 665.038069}], 
    RectangleBox[{127.770347, 665.038069}, {134.687747, 671.955469}], 
    RectangleBox[{127.770347, 671.955469}, {134.687747, 678.872869}], 
    RectangleBox[{127.770347, 678.872869}, {134.687747, 685.790269}], 
    RectangleBox[{134.687747, 623.533669}, {141.605147, 630.451069}], 
    RectangleBox[{134.687747, 630.451069}, {141.605147, 637.368469}], 
    RectangleBox[{134.687747, 637.368469}, {141.605147, 644.285869}], 
    RectangleBox[{134.687747, 644.285869}, {141.605147, 651.203269}], 
    RectangleBox[{134.687747, 651.203269}, {141.605147, 658.120669}], 
    RectangleBox[{134.687747, 658.120669}, {141.605147, 665.038069}], 
    RectangleBox[{134.687747, 665.038069}, {141.605147, 671.955469}], 
    RectangleBox[{134.687747, 671.955469}, {141.605147, 678.872869}], 
    RectangleBox[{134.687747, 678.872869}, {141.605147, 685.790269}], 
    RectangleBox[{141.605147, 623.533669}, {148.522547, 630.451069}], 
    RectangleBox[{141.605147, 630.451069}, {148.522547, 637.368469}], 
    RectangleBox[{141.605147, 637.368469}, {148.522547, 644.285869}], 
    RectangleBox[{141.605147, 644.285869}, {148.522547, 651.203269}], 
    RectangleBox[{141.605147, 651.203269}, {148.522547, 658.120669}], 
    RectangleBox[{141.605147, 658.120669}, {148.522547, 665.038069}], 
    RectangleBox[{141.605147, 665.038069}, {148.522547, 671.955469}], 
    RectangleBox[{141.605147, 671.955469}, {148.522547, 678.872869}], 
    RectangleBox[{141.605147, 678.872869}, {148.522547, 685.790269}], 
    RectangleBox[{148.522547, 651.203269}, {155.439947, 658.120669}], 
    RectangleBox[{148.522547, 658.120669}, {155.439947, 665.038069}], 
    RectangleBox[{148.522547, 665.038069}, {155.439947, 671.955469}], 
    RectangleBox[{148.522547, 671.955469}, {155.439947, 678.872869}], 
    RectangleBox[{148.522547, 678.872869}, {155.439947, 685.790269}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{81.402565, 663.858665}, {88.319965, 670.776065}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{77.864565, 184.259811}, {109.864245, 209.059491}], 
    RectangleBox[{166.190405, 170.259811}, {205.538405, 195.059491}], 
    RectangleBox[{135.190405, 138.259811}, {174.538405, 163.059491}], 
    RectangleBox[{111.190405, 216.259811}, {150.538405, 241.059491}], 
    RectangleBox[{165.190405, 209.259811}, {204.538405, 234.059491}], 
    RectangleBox[{118.190405, 180.259811}, {157.538405, 205.059491}], 
    RectangleBox[{88.190405, 149.259811}, {127.538405, 174.059491}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{93.864405, 196.659651}, {185.864405, 182.659651}}], 
    LineBox[{{93.864405, 196.659651}, {154.864405, 150.659651}}], 
    LineBox[{{93.864405, 196.659651}, {130.864405, 228.659651}}], 
    LineBox[{{93.864405, 196.659651}, {184.864405, 221.659651}}], 
    LineBox[{{93.864405, 196.659651}, {137.864405, 192.659651}}], 
    LineBox[{{93.864405, 196.659651}, {107.864405, 161.659651}}], 
    LineBox[{{185.864405, 182.659651}, {154.864405, 150.659651}}], 
    LineBox[{{185.864405, 182.659651}, {130.864405, 228.659651}}], 
    LineBox[{{185.864405, 182.659651}, {184.864405, 221.659651}}], 
    LineBox[{{185.864405, 182.659651}, {137.864405, 192.659651}}], 
    LineBox[{{185.864405, 182.659651}, {107.864405, 161.659651}}], 
    LineBox[{{154.864405, 150.659651}, {130.864405, 228.659651}}], 
    LineBox[{{154.864405, 150.659651}, {184.864405, 221.659651}}], 
    LineBox[{{154.864405, 150.659651}, {137.864405, 192.659651}}], 
    LineBox[{{154.864405, 150.659651}, {107.864405, 161.659651}}], 
    LineBox[{{130.864405, 228.659651}, {184.864405, 221.659651}}], 
    LineBox[{{130.864405, 228.659651}, {137.864405, 192.659651}}], 
    LineBox[{{130.864405, 228.659651}, {107.864405, 161.659651}}], 
    LineBox[{{184.864405, 221.659651}, {137.864405, 192.659651}}], 
    LineBox[{{184.864405, 221.659651}, {107.864405, 161.659651}}], 
    LineBox[{{137.864405, 192.659651}, {107.864405, 161.659651}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{93.864405, 196.659651}], 
    PointBox[{185.864405, 182.659651}], PointBox[{154.864405, 150.659651}], 
    PointBox[{130.864405, 228.659651}], PointBox[{184.864405, 221.659651}], 
    PointBox[{137.864405, 192.659651}], PointBox[{107.864405, 161.659651}]}, 
   {RGBColor[0.363294, 0.719843, 0.664], Opacity[0.5], EdgeForm[GrayLevel[0]],
     RectangleBox[{77.864565, 182.945655}, {84.248257, 189.329347}], 
    RectangleBox[{77.864565, 189.329347}, {84.248257, 195.713039}], 
    RectangleBox[{77.864565, 195.713039}, {84.248257, 202.096731}], 
    RectangleBox[{77.864565, 202.096731}, {84.248257, 208.480423}], 
    RectangleBox[{77.864565, 208.480423}, {84.248257, 214.864115}], 
    RectangleBox[{84.248257, 144.643503}, {90.631949, 151.027195}], 
    RectangleBox[{84.248257, 151.027195}, {90.631949, 157.410887}], 
    RectangleBox[{84.248257, 157.410887}, {90.631949, 163.794579}], 
    RectangleBox[{84.248257, 163.794579}, {90.631949, 170.178271}], 
    RectangleBox[{84.248257, 170.178271}, {90.631949, 176.561963}], 
    RectangleBox[{84.248257, 182.945655}, {90.631949, 189.329347}], 
    RectangleBox[{84.248257, 189.329347}, {90.631949, 195.713039}], 
    RectangleBox[{84.248257, 195.713039}, {90.631949, 202.096731}], 
    RectangleBox[{84.248257, 202.096731}, {90.631949, 208.480423}], 
    RectangleBox[{84.248257, 208.480423}, {90.631949, 214.864115}], 
    RectangleBox[{90.631949, 144.643503}, {97.015641, 151.027195}], 
    RectangleBox[{90.631949, 151.027195}, {97.015641, 157.410887}], 
    RectangleBox[{90.631949, 157.410887}, {97.015641, 163.794579}], 
    RectangleBox[{90.631949, 163.794579}, {97.015641, 170.178271}], 
    RectangleBox[{90.631949, 170.178271}, {97.015641, 176.561963}], 
    RectangleBox[{90.631949, 182.945655}, {97.015641, 189.329347}], 
    RectangleBox[{90.631949, 189.329347}, {97.015641, 195.713039}], 
    RectangleBox[{90.631949, 195.713039}, {97.015641, 202.096731}], 
    RectangleBox[{90.631949, 202.096731}, {97.015641, 208.480423}], 
    RectangleBox[{90.631949, 208.480423}, {97.015641, 214.864115}], 
    RectangleBox[{97.015641, 144.643503}, {103.399333, 151.027195}], 
    RectangleBox[{97.015641, 151.027195}, {103.399333, 157.410887}], 
    RectangleBox[{97.015641, 157.410887}, {103.399333, 163.794579}], 
    RectangleBox[{97.015641, 163.794579}, {103.399333, 170.178271}], 
    RectangleBox[{97.015641, 170.178271}, {103.399333, 176.561963}], 
    RectangleBox[{97.015641, 176.561963}, {103.399333, 182.945655}], 
    RectangleBox[{97.015641, 182.945655}, {103.399333, 189.329347}], 
    RectangleBox[{97.015641, 189.329347}, {103.399333, 195.713039}], 
    RectangleBox[{97.015641, 195.713039}, {103.399333, 202.096731}], 
    RectangleBox[{97.015641, 202.096731}, {103.399333, 208.480423}], 
    RectangleBox[{97.015641, 208.480423}, {103.399333, 214.864115}], 
    RectangleBox[{103.399333, 144.643503}, {109.783025, 151.027195}], 
    RectangleBox[{103.399333, 151.027195}, {109.783025, 157.410887}], 
    RectangleBox[{103.399333, 157.410887}, {109.783025, 163.794579}], 
    RectangleBox[{103.399333, 163.794579}, {109.783025, 170.178271}], 
    RectangleBox[{103.399333, 170.178271}, {109.783025, 176.561963}], 
    RectangleBox[{103.399333, 182.945655}, {109.783025, 189.329347}], 
    RectangleBox[{103.399333, 189.329347}, {109.783025, 195.713039}], 
    RectangleBox[{103.399333, 195.713039}, {109.783025, 202.096731}], 
    RectangleBox[{103.399333, 202.096731}, {109.783025, 208.480423}], 
    RectangleBox[{103.399333, 208.480423}, {109.783025, 214.864115}], 
    RectangleBox[{109.783025, 144.643503}, {116.166717, 151.027195}], 
    RectangleBox[{109.783025, 151.027195}, {116.166717, 157.410887}], 
    RectangleBox[{109.783025, 157.410887}, {116.166717, 163.794579}], 
    RectangleBox[{109.783025, 163.794579}, {116.166717, 170.178271}], 
    RectangleBox[{109.783025, 170.178271}, {116.166717, 176.561963}], 
    RectangleBox[{109.783025, 176.561963}, {116.166717, 182.945655}], 
    RectangleBox[{109.783025, 182.945655}, {116.166717, 189.329347}], 
    RectangleBox[{109.783025, 189.329347}, {116.166717, 195.713039}], 
    RectangleBox[{109.783025, 195.713039}, {116.166717, 202.096731}], 
    RectangleBox[{109.783025, 202.096731}, {116.166717, 208.480423}], 
    RectangleBox[{109.783025, 208.480423}, {116.166717, 214.864115}], 
    RectangleBox[{109.783025, 214.864115}, {116.166717, 221.247807}], 
    RectangleBox[{109.783025, 221.247807}, {116.166717, 227.631499}], 
    RectangleBox[{109.783025, 227.631499}, {116.166717, 234.015191}], 
    RectangleBox[{109.783025, 234.015191}, {116.166717, 240.398883}], 
    RectangleBox[{109.783025, 240.398883}, {116.166717, 246.782575}], 
    RectangleBox[{116.166717, 144.643503}, {122.550409, 151.027195}], 
    RectangleBox[{116.166717, 151.027195}, {122.550409, 157.410887}], 
    RectangleBox[{116.166717, 157.410887}, {122.550409, 163.794579}], 
    RectangleBox[{116.166717, 163.794579}, {122.550409, 170.178271}], 
    RectangleBox[{116.166717, 170.178271}, {122.550409, 176.561963}], 
    RectangleBox[{116.166717, 176.561963}, {122.550409, 182.945655}], 
    RectangleBox[{116.166717, 182.945655}, {122.550409, 189.329347}], 
    RectangleBox[{116.166717, 189.329347}, {122.550409, 195.713039}], 
    RectangleBox[{116.166717, 195.713039}, {122.550409, 202.096731}], 
    RectangleBox[{116.166717, 202.096731}, {122.550409, 208.480423}], 
    RectangleBox[{116.166717, 214.864115}, {122.550409, 221.247807}], 
    RectangleBox[{116.166717, 221.247807}, {122.550409, 227.631499}], 
    RectangleBox[{116.166717, 227.631499}, {122.550409, 234.015191}], 
    RectangleBox[{116.166717, 234.015191}, {122.550409, 240.398883}], 
    RectangleBox[{116.166717, 240.398883}, {122.550409, 246.782575}], 
    RectangleBox[{122.550409, 144.643503}, {128.934101, 151.027195}], 
    RectangleBox[{122.550409, 151.027195}, {128.934101, 157.410887}], 
    RectangleBox[{122.550409, 157.410887}, {128.934101, 163.794579}], 
    RectangleBox[{122.550409, 163.794579}, {128.934101, 170.178271}], 
    RectangleBox[{122.550409, 170.178271}, {128.934101, 176.561963}], 
    RectangleBox[{122.550409, 176.561963}, {128.934101, 182.945655}], 
    RectangleBox[{122.550409, 182.945655}, {128.934101, 189.329347}], 
    RectangleBox[{122.550409, 189.329347}, {128.934101, 195.713039}], 
    RectangleBox[{122.550409, 195.713039}, {128.934101, 202.096731}], 
    RectangleBox[{122.550409, 202.096731}, {128.934101, 208.480423}], 
    RectangleBox[{122.550409, 208.480423}, {128.934101, 214.864115}], 
    RectangleBox[{122.550409, 214.864115}, {128.934101, 221.247807}], 
    RectangleBox[{122.550409, 221.247807}, {128.934101, 227.631499}], 
    RectangleBox[{122.550409, 227.631499}, {128.934101, 234.015191}], 
    RectangleBox[{122.550409, 234.015191}, {128.934101, 240.398883}], 
    RectangleBox[{122.550409, 240.398883}, {128.934101, 246.782575}], 
    RectangleBox[{128.934101, 138.259811}, {135.317793, 144.643503}], 
    RectangleBox[{128.934101, 144.643503}, {135.317793, 151.027195}], 
    RectangleBox[{128.934101, 151.027195}, {135.317793, 157.410887}], 
    RectangleBox[{128.934101, 157.410887}, {135.317793, 163.794579}], 
    RectangleBox[{128.934101, 163.794579}, {135.317793, 170.178271}], 
    RectangleBox[{128.934101, 176.561963}, {135.317793, 182.945655}], 
    RectangleBox[{128.934101, 182.945655}, {135.317793, 189.329347}], 
    RectangleBox[{128.934101, 189.329347}, {135.317793, 195.713039}], 
    RectangleBox[{128.934101, 195.713039}, {135.317793, 202.096731}], 
    RectangleBox[{128.934101, 202.096731}, {135.317793, 208.480423}], 
    RectangleBox[{128.934101, 208.480423}, {135.317793, 214.864115}], 
    RectangleBox[{128.934101, 214.864115}, {135.317793, 221.247807}], 
    RectangleBox[{128.934101, 221.247807}, {135.317793, 227.631499}], 
    RectangleBox[{128.934101, 227.631499}, {135.317793, 234.015191}], 
    RectangleBox[{128.934101, 234.015191}, {135.317793, 240.398883}], 
    RectangleBox[{128.934101, 240.398883}, {135.317793, 246.782575}], 
    RectangleBox[{135.317793, 138.259811}, {141.701485, 144.643503}], 
    RectangleBox[{135.317793, 144.643503}, {141.701485, 151.027195}], 
    RectangleBox[{135.317793, 151.027195}, {141.701485, 157.410887}], 
    RectangleBox[{135.317793, 157.410887}, {141.701485, 163.794579}], 
    RectangleBox[{135.317793, 163.794579}, {141.701485, 170.178271}], 
    RectangleBox[{135.317793, 170.178271}, {141.701485, 176.561963}], 
    RectangleBox[{135.317793, 176.561963}, {141.701485, 182.945655}], 
    RectangleBox[{135.317793, 182.945655}, {141.701485, 189.329347}], 
    RectangleBox[{135.317793, 189.329347}, {141.701485, 195.713039}], 
    RectangleBox[{135.317793, 195.713039}, {141.701485, 202.096731}], 
    RectangleBox[{135.317793, 202.096731}, {141.701485, 208.480423}], 
    RectangleBox[{135.317793, 208.480423}, {141.701485, 214.864115}], 
    RectangleBox[{135.317793, 214.864115}, {141.701485, 221.247807}], 
    RectangleBox[{135.317793, 221.247807}, {141.701485, 227.631499}], 
    RectangleBox[{135.317793, 227.631499}, {141.701485, 234.015191}], 
    RectangleBox[{135.317793, 234.015191}, {141.701485, 240.398883}], 
    RectangleBox[{135.317793, 240.398883}, {141.701485, 246.782575}], 
    RectangleBox[{141.701485, 138.259811}, {148.085177, 144.643503}], 
    RectangleBox[{141.701485, 144.643503}, {148.085177, 151.027195}], 
    RectangleBox[{141.701485, 151.027195}, {148.085177, 157.410887}], 
    RectangleBox[{141.701485, 157.410887}, {148.085177, 163.794579}], 
    RectangleBox[{141.701485, 163.794579}, {148.085177, 170.178271}], 
    RectangleBox[{141.701485, 170.178271}, {148.085177, 176.561963}], 
    RectangleBox[{141.701485, 176.561963}, {148.085177, 182.945655}], 
    RectangleBox[{141.701485, 182.945655}, {148.085177, 189.329347}], 
    RectangleBox[{141.701485, 189.329347}, {148.085177, 195.713039}], 
    RectangleBox[{141.701485, 195.713039}, {148.085177, 202.096731}], 
    RectangleBox[{141.701485, 202.096731}, {148.085177, 208.480423}], 
    RectangleBox[{141.701485, 208.480423}, {148.085177, 214.864115}], 
    RectangleBox[{141.701485, 214.864115}, {148.085177, 221.247807}], 
    RectangleBox[{141.701485, 221.247807}, {148.085177, 227.631499}], 
    RectangleBox[{141.701485, 227.631499}, {148.085177, 234.015191}], 
    RectangleBox[{141.701485, 234.015191}, {148.085177, 240.398883}], 
    RectangleBox[{141.701485, 240.398883}, {148.085177, 246.782575}], 
    RectangleBox[{148.085177, 138.259811}, {154.468869, 144.643503}], 
    RectangleBox[{148.085177, 144.643503}, {154.468869, 151.027195}], 
    RectangleBox[{148.085177, 151.027195}, {154.468869, 157.410887}], 
    RectangleBox[{148.085177, 157.410887}, {154.468869, 163.794579}], 
    RectangleBox[{148.085177, 163.794579}, {154.468869, 170.178271}], 
    RectangleBox[{148.085177, 170.178271}, {154.468869, 176.561963}], 
    RectangleBox[{148.085177, 176.561963}, {154.468869, 182.945655}], 
    RectangleBox[{148.085177, 182.945655}, {154.468869, 189.329347}], 
    RectangleBox[{148.085177, 189.329347}, {154.468869, 195.713039}], 
    RectangleBox[{148.085177, 195.713039}, {154.468869, 202.096731}], 
    RectangleBox[{148.085177, 202.096731}, {154.468869, 208.480423}], 
    RectangleBox[{148.085177, 208.480423}, {154.468869, 214.864115}], 
    RectangleBox[{148.085177, 214.864115}, {154.468869, 221.247807}], 
    RectangleBox[{148.085177, 221.247807}, {154.468869, 227.631499}], 
    RectangleBox[{148.085177, 227.631499}, {154.468869, 234.015191}], 
    RectangleBox[{148.085177, 234.015191}, {154.468869, 240.398883}], 
    RectangleBox[{148.085177, 240.398883}, {154.468869, 246.782575}], 
    RectangleBox[{154.468869, 138.259811}, {160.852561, 144.643503}], 
    RectangleBox[{154.468869, 144.643503}, {160.852561, 151.027195}], 
    RectangleBox[{154.468869, 151.027195}, {160.852561, 157.410887}], 
    RectangleBox[{154.468869, 157.410887}, {160.852561, 163.794579}], 
    RectangleBox[{154.468869, 170.178271}, {160.852561, 176.561963}], 
    RectangleBox[{154.468869, 176.561963}, {160.852561, 182.945655}], 
    RectangleBox[{154.468869, 182.945655}, {160.852561, 189.329347}], 
    RectangleBox[{154.468869, 189.329347}, {160.852561, 195.713039}], 
    RectangleBox[{154.468869, 195.713039}, {160.852561, 202.096731}], 
    RectangleBox[{154.468869, 202.096731}, {160.852561, 208.480423}], 
    RectangleBox[{154.468869, 208.480423}, {160.852561, 214.864115}], 
    RectangleBox[{154.468869, 221.247807}, {160.852561, 227.631499}], 
    RectangleBox[{160.852561, 138.259811}, {167.236253, 144.643503}], 
    RectangleBox[{160.852561, 144.643503}, {167.236253, 151.027195}], 
    RectangleBox[{160.852561, 151.027195}, {167.236253, 157.410887}], 
    RectangleBox[{160.852561, 157.410887}, {167.236253, 163.794579}], 
    RectangleBox[{160.852561, 163.794579}, {167.236253, 170.178271}], 
    RectangleBox[{160.852561, 170.178271}, {167.236253, 176.561963}], 
    RectangleBox[{160.852561, 176.561963}, {167.236253, 182.945655}], 
    RectangleBox[{160.852561, 182.945655}, {167.236253, 189.329347}], 
    RectangleBox[{160.852561, 189.329347}, {167.236253, 195.713039}], 
    RectangleBox[{160.852561, 195.713039}, {167.236253, 202.096731}], 
    RectangleBox[{160.852561, 202.096731}, {167.236253, 208.480423}], 
    RectangleBox[{160.852561, 208.480423}, {167.236253, 214.864115}], 
    RectangleBox[{160.852561, 214.864115}, {167.236253, 221.247807}], 
    RectangleBox[{160.852561, 221.247807}, {167.236253, 227.631499}], 
    RectangleBox[{160.852561, 227.631499}, {167.236253, 234.015191}], 
    RectangleBox[{160.852561, 234.015191}, {167.236253, 240.398883}], 
    RectangleBox[{167.236253, 138.259811}, {173.619945, 144.643503}], 
    RectangleBox[{167.236253, 144.643503}, {173.619945, 151.027195}], 
    RectangleBox[{167.236253, 151.027195}, {173.619945, 157.410887}], 
    RectangleBox[{167.236253, 157.410887}, {173.619945, 163.794579}], 
    RectangleBox[{167.236253, 163.794579}, {173.619945, 170.178271}], 
    RectangleBox[{167.236253, 170.178271}, {173.619945, 176.561963}], 
    RectangleBox[{167.236253, 176.561963}, {173.619945, 182.945655}], 
    RectangleBox[{167.236253, 182.945655}, {173.619945, 189.329347}], 
    RectangleBox[{167.236253, 189.329347}, {173.619945, 195.713039}], 
    RectangleBox[{167.236253, 208.480423}, {173.619945, 214.864115}], 
    RectangleBox[{167.236253, 214.864115}, {173.619945, 221.247807}], 
    RectangleBox[{167.236253, 221.247807}, {173.619945, 227.631499}], 
    RectangleBox[{167.236253, 227.631499}, {173.619945, 234.015191}], 
    RectangleBox[{167.236253, 234.015191}, {173.619945, 240.398883}], 
    RectangleBox[{173.619945, 138.259811}, {180.003637, 144.643503}], 
    RectangleBox[{173.619945, 144.643503}, {180.003637, 151.027195}], 
    RectangleBox[{173.619945, 151.027195}, {180.003637, 157.410887}], 
    RectangleBox[{173.619945, 157.410887}, {180.003637, 163.794579}], 
    RectangleBox[{173.619945, 170.178271}, {180.003637, 176.561963}], 
    RectangleBox[{173.619945, 176.561963}, {180.003637, 182.945655}], 
    RectangleBox[{173.619945, 182.945655}, {180.003637, 189.329347}], 
    RectangleBox[{173.619945, 189.329347}, {180.003637, 195.713039}], 
    RectangleBox[{173.619945, 195.713039}, {180.003637, 202.096731}], 
    RectangleBox[{173.619945, 202.096731}, {180.003637, 208.480423}], 
    RectangleBox[{173.619945, 208.480423}, {180.003637, 214.864115}], 
    RectangleBox[{173.619945, 214.864115}, {180.003637, 221.247807}], 
    RectangleBox[{173.619945, 221.247807}, {180.003637, 227.631499}], 
    RectangleBox[{173.619945, 227.631499}, {180.003637, 234.015191}], 
    RectangleBox[{173.619945, 234.015191}, {180.003637, 240.398883}], 
    RectangleBox[{180.003637, 170.178271}, {186.387329, 176.561963}], 
    RectangleBox[{180.003637, 176.561963}, {186.387329, 182.945655}], 
    RectangleBox[{180.003637, 182.945655}, {186.387329, 189.329347}], 
    RectangleBox[{180.003637, 189.329347}, {186.387329, 195.713039}], 
    RectangleBox[{180.003637, 195.713039}, {186.387329, 202.096731}], 
    RectangleBox[{180.003637, 202.096731}, {186.387329, 208.480423}], 
    RectangleBox[{180.003637, 208.480423}, {186.387329, 214.864115}], 
    RectangleBox[{180.003637, 214.864115}, {186.387329, 221.247807}], 
    RectangleBox[{180.003637, 221.247807}, {186.387329, 227.631499}], 
    RectangleBox[{180.003637, 227.631499}, {186.387329, 234.015191}], 
    RectangleBox[{180.003637, 234.015191}, {186.387329, 240.398883}], 
    RectangleBox[{186.387329, 170.178271}, {192.771021, 176.561963}], 
    RectangleBox[{186.387329, 176.561963}, {192.771021, 182.945655}], 
    RectangleBox[{186.387329, 182.945655}, {192.771021, 189.329347}], 
    RectangleBox[{186.387329, 189.329347}, {192.771021, 195.713039}], 
    RectangleBox[{186.387329, 208.480423}, {192.771021, 214.864115}], 
    RectangleBox[{186.387329, 214.864115}, {192.771021, 221.247807}], 
    RectangleBox[{186.387329, 221.247807}, {192.771021, 227.631499}], 
    RectangleBox[{186.387329, 227.631499}, {192.771021, 234.015191}], 
    RectangleBox[{186.387329, 234.015191}, {192.771021, 240.398883}], 
    RectangleBox[{192.771021, 170.178271}, {199.154713, 176.561963}], 
    RectangleBox[{192.771021, 176.561963}, {199.154713, 182.945655}], 
    RectangleBox[{192.771021, 182.945655}, {199.154713, 189.329347}], 
    RectangleBox[{192.771021, 189.329347}, {199.154713, 195.713039}], 
    RectangleBox[{192.771021, 208.480423}, {199.154713, 214.864115}], 
    RectangleBox[{192.771021, 214.864115}, {199.154713, 221.247807}], 
    RectangleBox[{192.771021, 221.247807}, {199.154713, 227.631499}], 
    RectangleBox[{192.771021, 227.631499}, {199.154713, 234.015191}], 
    RectangleBox[{192.771021, 234.015191}, {199.154713, 240.398883}], 
    RectangleBox[{199.154713, 170.178271}, {205.538405, 176.561963}], 
    RectangleBox[{199.154713, 176.561963}, {205.538405, 182.945655}], 
    RectangleBox[{199.154713, 182.945655}, {205.538405, 189.329347}], 
    RectangleBox[{199.154713, 189.329347}, {205.538405, 195.713039}], 
    RectangleBox[{199.154713, 208.480423}, {205.538405, 214.864115}], 
    RectangleBox[{199.154713, 214.864115}, {205.538405, 221.247807}], 
    RectangleBox[{199.154713, 221.247807}, {205.538405, 227.631499}], 
    RectangleBox[{199.154713, 227.631499}, {205.538405, 234.015191}], 
    RectangleBox[{199.154713, 234.015191}, {205.538405, 240.398883}], 
    RectangleBox[{205.538405, 170.178271}, {211.922097, 176.561963}], 
    RectangleBox[{205.538405, 176.561963}, {211.922097, 182.945655}], 
    RectangleBox[{205.538405, 182.945655}, {211.922097, 189.329347}], 
    RectangleBox[{205.538405, 189.329347}, {211.922097, 195.713039}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{143.611663, 191.929654}, {149.995355, 198.313346}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{456.633024, 776.716147}, {480.632784, 801.515827}], 
    RectangleBox[{454.958904, 817.716147}, {494.306904, 842.515827}], 
    RectangleBox[{460.633064, 856.716147}, {492.632744, 881.515827}], 
    RectangleBox[{462.633064, 889.716147}, {494.632744, 914.515827}], 
    RectangleBox[{500.958904, 858.716147}, {540.306904, 883.515827}], 
    RectangleBox[{412.958904, 864.716147}, {452.306904, 889.515827}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{468.632904, 789.115987}, {474.632904, 830.115987}}], 
    LineBox[{{476.632904, 869.115987}, {474.632904, 830.115987}}], 
    LineBox[{{476.632904, 869.115987}, {478.632904, 902.115987}}], 
    LineBox[{{476.632904, 869.115987}, {520.632904, 871.115987}}], 
    LineBox[{{476.632904, 869.115987}, {432.632904, 877.115987}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{468.632904, 789.115987}], 
    PointBox[{474.632904, 830.115987}], PointBox[{476.632904, 869.115987}], 
    PointBox[{478.632904, 902.115987}], PointBox[{520.632904, 871.115987}], 
    PointBox[{432.632904, 877.115987}]}, 
   {RGBColor[0.211608, 0.513216, 0.731647], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{412.958904, 859.395955}, {419.848888, 866.285939}], 
    RectangleBox[{412.958904, 866.285939}, {419.848888, 873.175923}], 
    RectangleBox[{412.958904, 873.175923}, {419.848888, 880.065907}], 
    RectangleBox[{412.958904, 880.065907}, {419.848888, 886.955891}], 
    RectangleBox[{412.958904, 886.955891}, {419.848888, 893.845875}], 
    RectangleBox[{419.848888, 859.395955}, {426.738872, 866.285939}], 
    RectangleBox[{419.848888, 866.285939}, {426.738872, 873.175923}], 
    RectangleBox[{419.848888, 873.175923}, {426.738872, 880.065907}], 
    RectangleBox[{419.848888, 880.065907}, {426.738872, 886.955891}], 
    RectangleBox[{419.848888, 886.955891}, {426.738872, 893.845875}], 
    RectangleBox[{426.738872, 859.395955}, {433.628856, 866.285939}], 
    RectangleBox[{426.738872, 866.285939}, {433.628856, 873.175923}], 
    RectangleBox[{426.738872, 873.175923}, {433.628856, 880.065907}], 
    RectangleBox[{426.738872, 880.065907}, {433.628856, 886.955891}], 
    RectangleBox[{426.738872, 886.955891}, {433.628856, 893.845875}], 
    RectangleBox[{433.628856, 859.395955}, {440.51884, 866.285939}], 
    RectangleBox[{433.628856, 866.285939}, {440.51884, 873.175923}], 
    RectangleBox[{433.628856, 873.175923}, {440.51884, 880.065907}], 
    RectangleBox[{433.628856, 880.065907}, {440.51884, 886.955891}], 
    RectangleBox[{433.628856, 886.955891}, {440.51884, 893.845875}], 
    RectangleBox[{440.51884, 859.395955}, {447.408824, 866.285939}], 
    RectangleBox[{440.51884, 866.285939}, {447.408824, 873.175923}], 
    RectangleBox[{440.51884, 873.175923}, {447.408824, 880.065907}], 
    RectangleBox[{440.51884, 880.065907}, {447.408824, 886.955891}], 
    RectangleBox[{440.51884, 886.955891}, {447.408824, 893.845875}], 
    RectangleBox[{447.408824, 859.395955}, {454.298808, 866.285939}], 
    RectangleBox[{447.408824, 866.285939}, {454.298808, 873.175923}], 
    RectangleBox[{447.408824, 873.175923}, {454.298808, 880.065907}], 
    RectangleBox[{447.408824, 880.065907}, {454.298808, 886.955891}], 
    RectangleBox[{447.408824, 886.955891}, {454.298808, 893.845875}], 
    RectangleBox[{454.298808, 776.716147}, {461.188792, 783.606131}], 
    RectangleBox[{454.298808, 783.606131}, {461.188792, 790.496115}], 
    RectangleBox[{454.298808, 790.496115}, {461.188792, 797.386099}], 
    RectangleBox[{454.298808, 797.386099}, {461.188792, 804.276083}], 
    RectangleBox[{454.298808, 811.166067}, {461.188792, 818.056051}], 
    RectangleBox[{454.298808, 818.056051}, {461.188792, 824.946035}], 
    RectangleBox[{454.298808, 824.946035}, {461.188792, 831.836019}], 
    RectangleBox[{454.298808, 831.836019}, {461.188792, 838.726003}], 
    RectangleBox[{454.298808, 838.726003}, {461.188792, 845.615987}], 
    RectangleBox[{454.298808, 852.505971}, {461.188792, 859.395955}], 
    RectangleBox[{454.298808, 859.395955}, {461.188792, 866.285939}], 
    RectangleBox[{454.298808, 866.285939}, {461.188792, 873.175923}], 
    RectangleBox[{454.298808, 873.175923}, {461.188792, 880.065907}], 
    RectangleBox[{454.298808, 880.065907}, {461.188792, 886.955891}], 
    RectangleBox[{461.188792, 776.716147}, {468.078776, 783.606131}], 
    RectangleBox[{461.188792, 783.606131}, {468.078776, 790.496115}], 
    RectangleBox[{461.188792, 790.496115}, {468.078776, 797.386099}], 
    RectangleBox[{461.188792, 797.386099}, {468.078776, 804.276083}], 
    RectangleBox[{461.188792, 811.166067}, {468.078776, 818.056051}], 
    RectangleBox[{461.188792, 818.056051}, {468.078776, 824.946035}], 
    RectangleBox[{461.188792, 824.946035}, {468.078776, 831.836019}], 
    RectangleBox[{461.188792, 831.836019}, {468.078776, 838.726003}], 
    RectangleBox[{461.188792, 838.726003}, {468.078776, 845.615987}], 
    RectangleBox[{461.188792, 852.505971}, {468.078776, 859.395955}], 
    RectangleBox[{461.188792, 859.395955}, {468.078776, 866.285939}], 
    RectangleBox[{461.188792, 866.285939}, {468.078776, 873.175923}], 
    RectangleBox[{461.188792, 873.175923}, {468.078776, 880.065907}], 
    RectangleBox[{461.188792, 880.065907}, {468.078776, 886.955891}], 
    RectangleBox[{461.188792, 886.955891}, {468.078776, 893.845875}], 
    RectangleBox[{461.188792, 893.845875}, {468.078776, 900.735859}], 
    RectangleBox[{461.188792, 900.735859}, {468.078776, 907.625843}], 
    RectangleBox[{461.188792, 907.625843}, {468.078776, 914.515827}], 
    RectangleBox[{461.188792, 914.515827}, {468.078776, 921.405811}], 
    RectangleBox[{468.078776, 776.716147}, {474.96876, 783.606131}], 
    RectangleBox[{468.078776, 783.606131}, {474.96876, 790.496115}], 
    RectangleBox[{468.078776, 790.496115}, {474.96876, 797.386099}], 
    RectangleBox[{468.078776, 797.386099}, {474.96876, 804.276083}], 
    RectangleBox[{468.078776, 804.276083}, {474.96876, 811.166067}], 
    RectangleBox[{468.078776, 811.166067}, {474.96876, 818.056051}], 
    RectangleBox[{468.078776, 818.056051}, {474.96876, 824.946035}], 
    RectangleBox[{468.078776, 824.946035}, {474.96876, 831.836019}], 
    RectangleBox[{468.078776, 831.836019}, {474.96876, 838.726003}], 
    RectangleBox[{468.078776, 838.726003}, {474.96876, 845.615987}], 
    RectangleBox[{468.078776, 852.505971}, {474.96876, 859.395955}], 
    RectangleBox[{468.078776, 859.395955}, {474.96876, 866.285939}], 
    RectangleBox[{468.078776, 866.285939}, {474.96876, 873.175923}], 
    RectangleBox[{468.078776, 873.175923}, {474.96876, 880.065907}], 
    RectangleBox[{468.078776, 880.065907}, {474.96876, 886.955891}], 
    RectangleBox[{468.078776, 886.955891}, {474.96876, 893.845875}], 
    RectangleBox[{468.078776, 893.845875}, {474.96876, 900.735859}], 
    RectangleBox[{468.078776, 900.735859}, {474.96876, 907.625843}], 
    RectangleBox[{468.078776, 907.625843}, {474.96876, 914.515827}], 
    RectangleBox[{468.078776, 914.515827}, {474.96876, 921.405811}], 
    RectangleBox[{474.96876, 776.716147}, {481.858744, 783.606131}], 
    RectangleBox[{474.96876, 783.606131}, {481.858744, 790.496115}], 
    RectangleBox[{474.96876, 790.496115}, {481.858744, 797.386099}], 
    RectangleBox[{474.96876, 797.386099}, {481.858744, 804.276083}], 
    RectangleBox[{474.96876, 811.166067}, {481.858744, 818.056051}], 
    RectangleBox[{474.96876, 818.056051}, {481.858744, 824.946035}], 
    RectangleBox[{474.96876, 824.946035}, {481.858744, 831.836019}], 
    RectangleBox[{474.96876, 831.836019}, {481.858744, 838.726003}], 
    RectangleBox[{474.96876, 838.726003}, {481.858744, 845.615987}], 
    RectangleBox[{474.96876, 845.615987}, {481.858744, 852.505971}], 
    RectangleBox[{474.96876, 852.505971}, {481.858744, 859.395955}], 
    RectangleBox[{474.96876, 859.395955}, {481.858744, 866.285939}], 
    RectangleBox[{474.96876, 866.285939}, {481.858744, 873.175923}], 
    RectangleBox[{474.96876, 873.175923}, {481.858744, 880.065907}], 
    RectangleBox[{474.96876, 880.065907}, {481.858744, 886.955891}], 
    RectangleBox[{474.96876, 886.955891}, {481.858744, 893.845875}], 
    RectangleBox[{474.96876, 893.845875}, {481.858744, 900.735859}], 
    RectangleBox[{474.96876, 900.735859}, {481.858744, 907.625843}], 
    RectangleBox[{474.96876, 907.625843}, {481.858744, 914.515827}], 
    RectangleBox[{474.96876, 914.515827}, {481.858744, 921.405811}], 
    RectangleBox[{481.858744, 811.166067}, {488.748728, 818.056051}], 
    RectangleBox[{481.858744, 818.056051}, {488.748728, 824.946035}], 
    RectangleBox[{481.858744, 824.946035}, {488.748728, 831.836019}], 
    RectangleBox[{481.858744, 831.836019}, {488.748728, 838.726003}], 
    RectangleBox[{481.858744, 838.726003}, {488.748728, 845.615987}], 
    RectangleBox[{481.858744, 852.505971}, {488.748728, 859.395955}], 
    RectangleBox[{481.858744, 859.395955}, {488.748728, 866.285939}], 
    RectangleBox[{481.858744, 866.285939}, {488.748728, 873.175923}], 
    RectangleBox[{481.858744, 873.175923}, {488.748728, 880.065907}], 
    RectangleBox[{481.858744, 880.065907}, {488.748728, 886.955891}], 
    RectangleBox[{481.858744, 886.955891}, {488.748728, 893.845875}], 
    RectangleBox[{481.858744, 893.845875}, {488.748728, 900.735859}], 
    RectangleBox[{481.858744, 900.735859}, {488.748728, 907.625843}], 
    RectangleBox[{481.858744, 907.625843}, {488.748728, 914.515827}], 
    RectangleBox[{481.858744, 914.515827}, {488.748728, 921.405811}], 
    RectangleBox[{488.748728, 811.166067}, {495.638712, 818.056051}], 
    RectangleBox[{488.748728, 818.056051}, {495.638712, 824.946035}], 
    RectangleBox[{488.748728, 824.946035}, {495.638712, 831.836019}], 
    RectangleBox[{488.748728, 831.836019}, {495.638712, 838.726003}], 
    RectangleBox[{488.748728, 838.726003}, {495.638712, 845.615987}], 
    RectangleBox[{488.748728, 852.505971}, {495.638712, 859.395955}], 
    RectangleBox[{488.748728, 859.395955}, {495.638712, 866.285939}], 
    RectangleBox[{488.748728, 866.285939}, {495.638712, 873.175923}], 
    RectangleBox[{488.748728, 873.175923}, {495.638712, 880.065907}], 
    RectangleBox[{488.748728, 880.065907}, {495.638712, 886.955891}], 
    RectangleBox[{488.748728, 886.955891}, {495.638712, 893.845875}], 
    RectangleBox[{488.748728, 893.845875}, {495.638712, 900.735859}], 
    RectangleBox[{488.748728, 900.735859}, {495.638712, 907.625843}], 
    RectangleBox[{488.748728, 907.625843}, {495.638712, 914.515827}], 
    RectangleBox[{488.748728, 914.515827}, {495.638712, 921.405811}], 
    RectangleBox[{495.638712, 852.505971}, {502.528696, 859.395955}], 
    RectangleBox[{495.638712, 859.395955}, {502.528696, 866.285939}], 
    RectangleBox[{495.638712, 866.285939}, {502.528696, 873.175923}], 
    RectangleBox[{495.638712, 873.175923}, {502.528696, 880.065907}], 
    RectangleBox[{495.638712, 880.065907}, {502.528696, 886.955891}], 
    RectangleBox[{502.528696, 852.505971}, {509.41868, 859.395955}], 
    RectangleBox[{502.528696, 859.395955}, {509.41868, 866.285939}], 
    RectangleBox[{502.528696, 866.285939}, {509.41868, 873.175923}], 
    RectangleBox[{502.528696, 873.175923}, {509.41868, 880.065907}], 
    RectangleBox[{502.528696, 880.065907}, {509.41868, 886.955891}], 
    RectangleBox[{509.41868, 852.505971}, {516.308664, 859.395955}], 
    RectangleBox[{509.41868, 859.395955}, {516.308664, 866.285939}], 
    RectangleBox[{509.41868, 866.285939}, {516.308664, 873.175923}], 
    RectangleBox[{509.41868, 873.175923}, {516.308664, 880.065907}], 
    RectangleBox[{509.41868, 880.065907}, {516.308664, 886.955891}], 
    RectangleBox[{516.308664, 852.505971}, {523.198648, 859.395955}], 
    RectangleBox[{516.308664, 859.395955}, {523.198648, 866.285939}], 
    RectangleBox[{516.308664, 866.285939}, {523.198648, 873.175923}], 
    RectangleBox[{516.308664, 873.175923}, {523.198648, 880.065907}], 
    RectangleBox[{516.308664, 880.065907}, {523.198648, 886.955891}], 
    RectangleBox[{523.198648, 852.505971}, {530.088632, 859.395955}], 
    RectangleBox[{523.198648, 859.395955}, {530.088632, 866.285939}], 
    RectangleBox[{523.198648, 866.285939}, {530.088632, 873.175923}], 
    RectangleBox[{523.198648, 873.175923}, {530.088632, 880.065907}], 
    RectangleBox[{523.198648, 880.065907}, {530.088632, 886.955891}], 
    RectangleBox[{530.088632, 852.505971}, {536.978616, 859.395955}], 
    RectangleBox[{530.088632, 859.395955}, {536.978616, 866.285939}], 
    RectangleBox[{530.088632, 866.285939}, {536.978616, 873.175923}], 
    RectangleBox[{530.088632, 873.175923}, {536.978616, 880.065907}], 
    RectangleBox[{530.088632, 880.065907}, {536.978616, 886.955891}], 
    RectangleBox[{536.978616, 852.505971}, {543.8686, 859.395955}], 
    RectangleBox[{536.978616, 859.395955}, {543.8686, 866.285939}], 
    RectangleBox[{536.978616, 866.285939}, {543.8686, 873.175923}], 
    RectangleBox[{536.978616, 873.175923}, {543.8686, 880.065907}], 
    RectangleBox[{536.978616, 880.065907}, {543.8686, 886.955891}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{476.773279, 860.667321}, {483.663263, 867.557305}]}}]], \
"Output",
 CellChangeTimes->{3.542974234738138*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"List", "@@", 
    RowBox[{"g", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<Iteration 1\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.542988420154828*^9, 3.54298845513371*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{337.951604, 211.64178}, {369.951284, 236.44146}], 
    RectangleBox[{354.277444, 175.64178}, {393.625444, 200.44146}], 
    RectangleBox[{302.277444, 167.64178}, {341.625444, 192.44146}], 
    RectangleBox[{372.277444, 242.64178}, {411.625444, 267.44146}], 
    RectangleBox[{391.277444, 206.64178}, {430.625444, 231.44146}], 
    RectangleBox[{371.277444, 273.64178}, {410.625444, 298.44146}], 
    RectangleBox[{418.277444, 296.64178}, {457.625444, 321.44146}], 
    RectangleBox[{371.277444, 307.64178}, {410.625444, 332.44146}], 
    RectangleBox[{402.277444, 342.64178}, {441.625444, 367.44146}], 
    RectangleBox[{496.951604, 214.64178}, {528.951284, 239.44146}], 
    RectangleBox[{465.277444, 265.64178}, {504.625444, 290.44146}], 
    RectangleBox[{448.277444, 203.64178}, {487.625444, 228.44146}], 
    RectangleBox[{543.277444, 241.64178}, {582.625444, 266.44146}], 
    RectangleBox[{468.951604, 327.64178}, {500.951284, 352.44146}], 
    RectangleBox[{465.277444, 296.64178}, {504.625444, 321.44146}], 
    RectangleBox[{401.277444, 399.64178}, {440.625444, 424.44146}], 
    RectangleBox[{450.277444, 389.64178}, {489.625444, 414.44146}], 
    RectangleBox[{505.277444, 397.64178}, {544.625444, 422.44146}], 
    RectangleBox[{590.277444, 450.64178}, {629.625444, 475.44146}], 
    RectangleBox[{542.277444, 428.64178}, {581.625444, 453.44146}], 
    RectangleBox[{601.277444, 418.64178}, {640.625444, 443.44146}], 
    RectangleBox[{565.277444, 386.64178}, {604.625444, 411.44146}], 
    RectangleBox[{638.277444, 449.64178}, {677.625444, 474.44146}], 
    RectangleBox[{638.277444, 487.64178}, {677.625444, 512.44146}], 
    RectangleBox[{591.277444, 503.64178}, {630.625444, 528.44146}], 
    RectangleBox[{633.277444, 386.64178}, {672.625444, 411.44146}], 
    RectangleBox[{688.277444, 438.64178}, {727.625444, 463.44146}], 
    RectangleBox[{488.277444, 451.64178}, {527.625444, 476.44146}], 
    RectangleBox[{462.277444, 358.64178}, {501.625444, 383.44146}], 
    RectangleBox[{604.277444, 299.64178}, {643.625444, 324.44146}], 
    RectangleBox[{428.277444, 461.64178}, {467.625444, 486.44146}], 
    RectangleBox[{510.277444, 328.64178}, {549.625444, 353.44146}], 
    RectangleBox[{746.277444, 460.64178}, {785.625444, 485.44146}], 
    RectangleBox[{717.277444, 553.64178}, {756.625444, 578.44146}], 
    RectangleBox[{698.277444, 336.64178}, {737.625444, 361.44146}], 
    RectangleBox[{756.277444, 398.64178}, {795.625444, 423.44146}], 
    RectangleBox[{735.277444, 367.64178}, {774.625444, 392.44146}], 
    RectangleBox[{728.277444, 522.64178}, {767.625444, 547.44146}], 
    RectangleBox[{735.277444, 491.64178}, {774.625444, 516.44146}], 
    RectangleBox[{760.277444, 429.64178}, {799.625444, 454.44146}], 
    RectangleBox[{436.277444, 492.64178}, {475.625444, 517.44146}], 
    RectangleBox[{490.277444, 554.64178}, {529.625444, 579.44146}], 
    RectangleBox[{459.277444, 523.64178}, {498.625444, 548.44146}], 
    RectangleBox[{537.277444, 582.64178}, {576.625444, 607.44146}], 
    RectangleBox[{584.277444, 597.64178}, {623.625444, 622.44146}], 
    RectangleBox[{678.277444, 585.64178}, {717.625444, 610.44146}], 
    RectangleBox[{631.277444, 599.64178}, {670.625444, 624.44146}], 
    RectangleBox[{438.277444, 430.64178}, {477.625444, 455.44146}], 
    RectangleBox[{542.277444, 476.64178}, {581.625444, 501.44146}], 
    RectangleBox[{651.277444, 307.64178}, {690.625444, 332.44146}], 
    RectangleBox[{557.277444, 304.64178}, {596.625444, 329.44146}], 
    RectangleBox[{354.277444, 418.64178}, {393.625444, 443.44146}], 
    RectangleBox[{345.277444, 367.64178}, {384.625444, 392.44146}], 
    RectangleBox[{307.277444, 398.64178}, {346.625444, 423.44146}], 
    RectangleBox[{282.277444, 357.64178}, {321.625444, 382.44146}], 
    RectangleBox[{324.277444, 276.64178}, {363.625444, 301.44146}], 
    RectangleBox[{271.277444, 305.64178}, {310.625444, 330.44146}], 
    RectangleBox[{439.277444, 234.64178}, {478.625444, 259.44146}], 
    RectangleBox[{512.277444, 272.64178}, {551.625444, 297.44146}], 
    RectangleBox[{275.277444, 432.64178}, {314.625444, 457.44146}], 
    RectangleBox[{252.277444, 274.64178}, {291.625444, 299.44146}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{353.951444, 224.04162}, {373.951444, 188.04162}}], 
    LineBox[{{353.951444, 224.04162}, {321.951444, 180.04162}}], 
    LineBox[{{353.951444, 224.04162}, {391.951444, 255.04162}}], 
    LineBox[{{353.951444, 224.04162}, {410.951444, 219.04162}}], 
    LineBox[{{373.951444, 188.04162}, {410.951444, 219.04162}}], 
    LineBox[{{321.951444, 180.04162}, {410.951444, 219.04162}}], 
    LineBox[{{391.951444, 255.04162}, {410.951444, 219.04162}}], 
    LineBox[{{391.951444, 255.04162}, {390.951444, 286.04162}}], 
    LineBox[{{390.951444, 286.04162}, {437.951444, 309.04162}}], 
    LineBox[{{390.951444, 286.04162}, {390.951444, 320.04162}}], 
    LineBox[{{437.951444, 309.04162}, {421.951444, 355.04162}}], 
    LineBox[{{512.951444, 227.04162}, {484.951444, 278.04162}}], 
    LineBox[{{512.951444, 227.04162}, {467.951444, 216.04162}}], 
    LineBox[{{484.951444, 278.04162}, {437.951444, 309.04162}}], 
    LineBox[{{484.951444, 278.04162}, {467.951444, 216.04162}}], 
    LineBox[{{484.951444, 278.04162}, {562.951444, 254.04162}}], 
    LineBox[{{484.951444, 340.04162}, {437.951444, 309.04162}}], 
    LineBox[{{484.951444, 340.04162}, {421.951444, 355.04162}}], 
    LineBox[{{484.951444, 309.04162}, {484.951444, 278.04162}}], 
    LineBox[{{420.951444, 412.04162}, {421.951444, 355.04162}}], 
    LineBox[{{469.951444, 402.04162}, {390.951444, 286.04162}}], 
    LineBox[{{469.951444, 402.04162}, {524.951444, 410.04162}}], 
    LineBox[{{524.951444, 410.04162}, {609.951444, 463.04162}}], 
    LineBox[{{524.951444, 410.04162}, {561.951444, 441.04162}}], 
    LineBox[{{524.951444, 410.04162}, {620.951444, 431.04162}}], 
    LineBox[{{524.951444, 410.04162}, {584.951444, 399.04162}}], 
    LineBox[{{524.951444, 410.04162}, {657.951444, 462.04162}}], 
    LineBox[{{524.951444, 410.04162}, {657.951444, 500.04162}}], 
    LineBox[{{524.951444, 410.04162}, {610.951444, 516.04162}}], 
    LineBox[{{524.951444, 410.04162}, {652.951444, 399.04162}}], 
    LineBox[{{524.951444, 410.04162}, {707.951444, 451.04162}}], 
    LineBox[{{524.951444, 410.04162}, {507.951444, 464.04162}}], 
    LineBox[{{524.951444, 410.04162}, {481.951444, 371.04162}}], 
    LineBox[{{524.951444, 410.04162}, {623.951444, 312.04162}}], 
    LineBox[{{524.951444, 410.04162}, {447.951444, 474.04162}}], 
    LineBox[{{524.951444, 410.04162}, {529.951444, 341.04162}}], 
    LineBox[{{524.951444, 410.04162}, {765.951444, 473.04162}}], 
    LineBox[{{524.951444, 410.04162}, {736.951444, 566.04162}}], 
    LineBox[{{524.951444, 410.04162}, {717.951444, 349.04162}}], 
    LineBox[{{524.951444, 410.04162}, {775.951444, 411.04162}}], 
    LineBox[{{524.951444, 410.04162}, {754.951444, 380.04162}}], 
    LineBox[{{524.951444, 410.04162}, {747.951444, 535.04162}}], 
    LineBox[{{524.951444, 410.04162}, {754.951444, 504.04162}}], 
    LineBox[{{524.951444, 410.04162}, {779.951444, 442.04162}}], 
    LineBox[{{524.951444, 410.04162}, {455.951444, 505.04162}}], 
    LineBox[{{524.951444, 410.04162}, {509.951444, 567.04162}}], 
    LineBox[{{524.951444, 410.04162}, {478.951444, 536.04162}}], 
    LineBox[{{524.951444, 410.04162}, {556.951444, 595.04162}}], 
    LineBox[{{524.951444, 410.04162}, {603.951444, 610.04162}}], 
    LineBox[{{524.951444, 410.04162}, {697.951444, 598.04162}}], 
    LineBox[{{524.951444, 410.04162}, {650.951444, 612.04162}}], 
    LineBox[{{609.951444, 463.04162}, {561.951444, 441.04162}}], 
    LineBox[{{609.951444, 463.04162}, {620.951444, 431.04162}}], 
    LineBox[{{609.951444, 463.04162}, {584.951444, 399.04162}}], 
    LineBox[{{609.951444, 463.04162}, {657.951444, 462.04162}}], 
    LineBox[{{609.951444, 463.04162}, {657.951444, 500.04162}}], 
    LineBox[{{609.951444, 463.04162}, {610.951444, 516.04162}}], 
    LineBox[{{609.951444, 463.04162}, {652.951444, 399.04162}}], 
    LineBox[{{609.951444, 463.04162}, {707.951444, 451.04162}}], 
    LineBox[{{609.951444, 463.04162}, {507.951444, 464.04162}}], 
    LineBox[{{609.951444, 463.04162}, {623.951444, 312.04162}}], 
    LineBox[{{609.951444, 463.04162}, {447.951444, 474.04162}}], 
    LineBox[{{609.951444, 463.04162}, {529.951444, 341.04162}}], 
    LineBox[{{609.951444, 463.04162}, {765.951444, 473.04162}}], 
    LineBox[{{609.951444, 463.04162}, {736.951444, 566.04162}}], 
    LineBox[{{609.951444, 463.04162}, {717.951444, 349.04162}}], 
    LineBox[{{609.951444, 463.04162}, {775.951444, 411.04162}}], 
    LineBox[{{609.951444, 463.04162}, {754.951444, 380.04162}}], 
    LineBox[{{609.951444, 463.04162}, {747.951444, 535.04162}}], 
    LineBox[{{609.951444, 463.04162}, {754.951444, 504.04162}}], 
    LineBox[{{609.951444, 463.04162}, {779.951444, 442.04162}}], 
    LineBox[{{609.951444, 463.04162}, {455.951444, 505.04162}}], 
    LineBox[{{609.951444, 463.04162}, {509.951444, 567.04162}}], 
    LineBox[{{609.951444, 463.04162}, {478.951444, 536.04162}}], 
    LineBox[{{609.951444, 463.04162}, {556.951444, 595.04162}}], 
    LineBox[{{609.951444, 463.04162}, {603.951444, 610.04162}}], 
    LineBox[{{609.951444, 463.04162}, {697.951444, 598.04162}}], 
    LineBox[{{609.951444, 463.04162}, {650.951444, 612.04162}}], 
    LineBox[{{561.951444, 441.04162}, {620.951444, 431.04162}}], 
    LineBox[{{561.951444, 441.04162}, {584.951444, 399.04162}}], 
    LineBox[{{561.951444, 441.04162}, {657.951444, 462.04162}}], 
    LineBox[{{561.951444, 441.04162}, {657.951444, 500.04162}}], 
    LineBox[{{561.951444, 441.04162}, {610.951444, 516.04162}}], 
    LineBox[{{561.951444, 441.04162}, {652.951444, 399.04162}}], 
    LineBox[{{561.951444, 441.04162}, {707.951444, 451.04162}}], 
    LineBox[{{561.951444, 441.04162}, {507.951444, 464.04162}}], 
    LineBox[{{561.951444, 441.04162}, {447.951444, 474.04162}}], 
    LineBox[{{561.951444, 441.04162}, {529.951444, 341.04162}}], 
    LineBox[{{561.951444, 441.04162}, {765.951444, 473.04162}}], 
    LineBox[{{561.951444, 441.04162}, {736.951444, 566.04162}}], 
    LineBox[{{561.951444, 441.04162}, {717.951444, 349.04162}}], 
    LineBox[{{561.951444, 441.04162}, {775.951444, 411.04162}}], 
    LineBox[{{561.951444, 441.04162}, {754.951444, 380.04162}}], 
    LineBox[{{561.951444, 441.04162}, {747.951444, 535.04162}}], 
    LineBox[{{561.951444, 441.04162}, {754.951444, 504.04162}}], 
    LineBox[{{561.951444, 441.04162}, {779.951444, 442.04162}}], 
    LineBox[{{561.951444, 441.04162}, {455.951444, 505.04162}}], 
    LineBox[{{561.951444, 441.04162}, {509.951444, 567.04162}}], 
    LineBox[{{561.951444, 441.04162}, {478.951444, 536.04162}}], 
    LineBox[{{561.951444, 441.04162}, {556.951444, 595.04162}}], 
    LineBox[{{561.951444, 441.04162}, {603.951444, 610.04162}}], 
    LineBox[{{561.951444, 441.04162}, {697.951444, 598.04162}}], 
    LineBox[{{561.951444, 441.04162}, {650.951444, 612.04162}}], 
    LineBox[{{620.951444, 431.04162}, {584.951444, 399.04162}}], 
    LineBox[{{620.951444, 431.04162}, {657.951444, 462.04162}}], 
    LineBox[{{620.951444, 431.04162}, {657.951444, 500.04162}}], 
    LineBox[{{620.951444, 431.04162}, {610.951444, 516.04162}}], 
    LineBox[{{620.951444, 431.04162}, {652.951444, 399.04162}}], 
    LineBox[{{620.951444, 431.04162}, {707.951444, 451.04162}}], 
    LineBox[{{620.951444, 431.04162}, {507.951444, 464.04162}}], 
    LineBox[{{620.951444, 431.04162}, {447.951444, 474.04162}}], 
    LineBox[{{620.951444, 431.04162}, {529.951444, 341.04162}}], 
    LineBox[{{620.951444, 431.04162}, {765.951444, 473.04162}}], 
    LineBox[{{620.951444, 431.04162}, {736.951444, 566.04162}}], 
    LineBox[{{620.951444, 431.04162}, {717.951444, 349.04162}}], 
    LineBox[{{620.951444, 431.04162}, {775.951444, 411.04162}}], 
    LineBox[{{620.951444, 431.04162}, {754.951444, 380.04162}}], 
    LineBox[{{620.951444, 431.04162}, {747.951444, 535.04162}}], 
    LineBox[{{620.951444, 431.04162}, {754.951444, 504.04162}}], 
    LineBox[{{620.951444, 431.04162}, {779.951444, 442.04162}}], 
    LineBox[{{620.951444, 431.04162}, {455.951444, 505.04162}}], 
    LineBox[{{620.951444, 431.04162}, {509.951444, 567.04162}}], 
    LineBox[{{620.951444, 431.04162}, {478.951444, 536.04162}}], 
    LineBox[{{620.951444, 431.04162}, {556.951444, 595.04162}}], 
    LineBox[{{620.951444, 431.04162}, {603.951444, 610.04162}}], 
    LineBox[{{620.951444, 431.04162}, {697.951444, 598.04162}}], 
    LineBox[{{620.951444, 431.04162}, {650.951444, 612.04162}}], 
    LineBox[{{584.951444, 399.04162}, {657.951444, 462.04162}}], 
    LineBox[{{584.951444, 399.04162}, {657.951444, 500.04162}}], 
    LineBox[{{584.951444, 399.04162}, {610.951444, 516.04162}}], 
    LineBox[{{584.951444, 399.04162}, {652.951444, 399.04162}}], 
    LineBox[{{584.951444, 399.04162}, {707.951444, 451.04162}}], 
    LineBox[{{584.951444, 399.04162}, {507.951444, 464.04162}}], 
    LineBox[{{584.951444, 399.04162}, {529.951444, 341.04162}}], 
    LineBox[{{584.951444, 399.04162}, {765.951444, 473.04162}}], 
    LineBox[{{584.951444, 399.04162}, {736.951444, 566.04162}}], 
    LineBox[{{584.951444, 399.04162}, {717.951444, 349.04162}}], 
    LineBox[{{584.951444, 399.04162}, {775.951444, 411.04162}}], 
    LineBox[{{584.951444, 399.04162}, {754.951444, 380.04162}}], 
    LineBox[{{584.951444, 399.04162}, {747.951444, 535.04162}}], 
    LineBox[{{584.951444, 399.04162}, {754.951444, 504.04162}}], 
    LineBox[{{584.951444, 399.04162}, {779.951444, 442.04162}}], 
    LineBox[{{584.951444, 399.04162}, {455.951444, 505.04162}}], 
    LineBox[{{584.951444, 399.04162}, {509.951444, 567.04162}}], 
    LineBox[{{584.951444, 399.04162}, {478.951444, 536.04162}}], 
    LineBox[{{584.951444, 399.04162}, {556.951444, 595.04162}}], 
    LineBox[{{584.951444, 399.04162}, {603.951444, 610.04162}}], 
    LineBox[{{584.951444, 399.04162}, {697.951444, 598.04162}}], 
    LineBox[{{584.951444, 399.04162}, {650.951444, 612.04162}}], 
    LineBox[{{657.951444, 462.04162}, {657.951444, 500.04162}}], 
    LineBox[{{657.951444, 462.04162}, {610.951444, 516.04162}}], 
    LineBox[{{657.951444, 462.04162}, {652.951444, 399.04162}}], 
    LineBox[{{657.951444, 462.04162}, {707.951444, 451.04162}}], 
    LineBox[{{657.951444, 462.04162}, {529.951444, 341.04162}}], 
    LineBox[{{657.951444, 462.04162}, {765.951444, 473.04162}}], 
    LineBox[{{657.951444, 462.04162}, {736.951444, 566.04162}}], 
    LineBox[{{657.951444, 462.04162}, {717.951444, 349.04162}}], 
    LineBox[{{657.951444, 462.04162}, {775.951444, 411.04162}}], 
    LineBox[{{657.951444, 462.04162}, {754.951444, 380.04162}}], 
    LineBox[{{657.951444, 462.04162}, {747.951444, 535.04162}}], 
    LineBox[{{657.951444, 462.04162}, {754.951444, 504.04162}}], 
    LineBox[{{657.951444, 462.04162}, {779.951444, 442.04162}}], 
    LineBox[{{657.951444, 462.04162}, {455.951444, 505.04162}}], 
    LineBox[{{657.951444, 462.04162}, {509.951444, 567.04162}}], 
    LineBox[{{657.951444, 462.04162}, {478.951444, 536.04162}}], 
    LineBox[{{657.951444, 462.04162}, {556.951444, 595.04162}}], 
    LineBox[{{657.951444, 462.04162}, {603.951444, 610.04162}}], 
    LineBox[{{657.951444, 462.04162}, {697.951444, 598.04162}}], 
    LineBox[{{657.951444, 462.04162}, {650.951444, 612.04162}}], 
    LineBox[{{657.951444, 500.04162}, {610.951444, 516.04162}}], 
    LineBox[{{657.951444, 500.04162}, {652.951444, 399.04162}}], 
    LineBox[{{657.951444, 500.04162}, {529.951444, 341.04162}}], 
    LineBox[{{657.951444, 500.04162}, {765.951444, 473.04162}}], 
    LineBox[{{657.951444, 500.04162}, {736.951444, 566.04162}}], 
    LineBox[{{657.951444, 500.04162}, {717.951444, 349.04162}}], 
    LineBox[{{657.951444, 500.04162}, {775.951444, 411.04162}}], 
    LineBox[{{657.951444, 500.04162}, {754.951444, 380.04162}}], 
    LineBox[{{657.951444, 500.04162}, {747.951444, 535.04162}}], 
    LineBox[{{657.951444, 500.04162}, {754.951444, 504.04162}}], 
    LineBox[{{657.951444, 500.04162}, {779.951444, 442.04162}}], 
    LineBox[{{657.951444, 500.04162}, {455.951444, 505.04162}}], 
    LineBox[{{657.951444, 500.04162}, {509.951444, 567.04162}}], 
    LineBox[{{657.951444, 500.04162}, {478.951444, 536.04162}}], 
    LineBox[{{657.951444, 500.04162}, {556.951444, 595.04162}}], 
    LineBox[{{657.951444, 500.04162}, {603.951444, 610.04162}}], 
    LineBox[{{657.951444, 500.04162}, {697.951444, 598.04162}}], 
    LineBox[{{657.951444, 500.04162}, {650.951444, 612.04162}}], 
    LineBox[{{610.951444, 516.04162}, {652.951444, 399.04162}}], 
    LineBox[{{610.951444, 516.04162}, {529.951444, 341.04162}}], 
    LineBox[{{610.951444, 516.04162}, {765.951444, 473.04162}}], 
    LineBox[{{610.951444, 516.04162}, {736.951444, 566.04162}}], 
    LineBox[{{610.951444, 516.04162}, {717.951444, 349.04162}}], 
    LineBox[{{610.951444, 516.04162}, {775.951444, 411.04162}}], 
    LineBox[{{610.951444, 516.04162}, {754.951444, 380.04162}}], 
    LineBox[{{610.951444, 516.04162}, {747.951444, 535.04162}}], 
    LineBox[{{610.951444, 516.04162}, {754.951444, 504.04162}}], 
    LineBox[{{610.951444, 516.04162}, {779.951444, 442.04162}}], 
    LineBox[{{610.951444, 516.04162}, {455.951444, 505.04162}}], 
    LineBox[{{610.951444, 516.04162}, {509.951444, 567.04162}}], 
    LineBox[{{610.951444, 516.04162}, {478.951444, 536.04162}}], 
    LineBox[{{610.951444, 516.04162}, {556.951444, 595.04162}}], 
    LineBox[{{610.951444, 516.04162}, {603.951444, 610.04162}}], 
    LineBox[{{610.951444, 516.04162}, {697.951444, 598.04162}}], 
    LineBox[{{610.951444, 516.04162}, {650.951444, 612.04162}}], 
    LineBox[{{652.951444, 399.04162}, {765.951444, 473.04162}}], 
    LineBox[{{652.951444, 399.04162}, {736.951444, 566.04162}}], 
    LineBox[{{652.951444, 399.04162}, {717.951444, 349.04162}}], 
    LineBox[{{652.951444, 399.04162}, {775.951444, 411.04162}}], 
    LineBox[{{652.951444, 399.04162}, {754.951444, 380.04162}}], 
    LineBox[{{652.951444, 399.04162}, {747.951444, 535.04162}}], 
    LineBox[{{652.951444, 399.04162}, {754.951444, 504.04162}}], 
    LineBox[{{652.951444, 399.04162}, {779.951444, 442.04162}}], 
    LineBox[{{652.951444, 399.04162}, {455.951444, 505.04162}}], 
    LineBox[{{652.951444, 399.04162}, {509.951444, 567.04162}}], 
    LineBox[{{652.951444, 399.04162}, {478.951444, 536.04162}}], 
    LineBox[{{652.951444, 399.04162}, {556.951444, 595.04162}}], 
    LineBox[{{652.951444, 399.04162}, {603.951444, 610.04162}}], 
    LineBox[{{652.951444, 399.04162}, {697.951444, 598.04162}}], 
    LineBox[{{652.951444, 399.04162}, {650.951444, 612.04162}}], 
    LineBox[{{707.951444, 451.04162}, {657.951444, 500.04162}}], 
    LineBox[{{707.951444, 451.04162}, {610.951444, 516.04162}}], 
    LineBox[{{707.951444, 451.04162}, {652.951444, 399.04162}}], 
    LineBox[{{707.951444, 451.04162}, {529.951444, 341.04162}}], 
    LineBox[{{707.951444, 451.04162}, {765.951444, 473.04162}}], 
    LineBox[{{707.951444, 451.04162}, {736.951444, 566.04162}}], 
    LineBox[{{707.951444, 451.04162}, {717.951444, 349.04162}}], 
    LineBox[{{707.951444, 451.04162}, {775.951444, 411.04162}}], 
    LineBox[{{707.951444, 451.04162}, {754.951444, 380.04162}}], 
    LineBox[{{707.951444, 451.04162}, {747.951444, 535.04162}}], 
    LineBox[{{707.951444, 451.04162}, {754.951444, 504.04162}}], 
    LineBox[{{707.951444, 451.04162}, {779.951444, 442.04162}}], 
    LineBox[{{707.951444, 451.04162}, {455.951444, 505.04162}}], 
    LineBox[{{707.951444, 451.04162}, {509.951444, 567.04162}}], 
    LineBox[{{707.951444, 451.04162}, {478.951444, 536.04162}}], 
    LineBox[{{707.951444, 451.04162}, {556.951444, 595.04162}}], 
    LineBox[{{707.951444, 451.04162}, {603.951444, 610.04162}}], 
    LineBox[{{707.951444, 451.04162}, {697.951444, 598.04162}}], 
    LineBox[{{707.951444, 451.04162}, {650.951444, 612.04162}}], 
    LineBox[{{507.951444, 464.04162}, {657.951444, 462.04162}}], 
    LineBox[{{507.951444, 464.04162}, {657.951444, 500.04162}}], 
    LineBox[{{507.951444, 464.04162}, {610.951444, 516.04162}}], 
    LineBox[{{507.951444, 464.04162}, {652.951444, 399.04162}}], 
    LineBox[{{507.951444, 464.04162}, {707.951444, 451.04162}}], 
    LineBox[{{507.951444, 464.04162}, {529.951444, 341.04162}}], 
    LineBox[{{507.951444, 464.04162}, {765.951444, 473.04162}}], 
    LineBox[{{507.951444, 464.04162}, {736.951444, 566.04162}}], 
    LineBox[{{507.951444, 464.04162}, {717.951444, 349.04162}}], 
    LineBox[{{507.951444, 464.04162}, {775.951444, 411.04162}}], 
    LineBox[{{507.951444, 464.04162}, {754.951444, 380.04162}}], 
    LineBox[{{507.951444, 464.04162}, {747.951444, 535.04162}}], 
    LineBox[{{507.951444, 464.04162}, {754.951444, 504.04162}}], 
    LineBox[{{507.951444, 464.04162}, {779.951444, 442.04162}}], 
    LineBox[{{507.951444, 464.04162}, {455.951444, 505.04162}}], 
    LineBox[{{507.951444, 464.04162}, {509.951444, 567.04162}}], 
    LineBox[{{507.951444, 464.04162}, {478.951444, 536.04162}}], 
    LineBox[{{507.951444, 464.04162}, {556.951444, 595.04162}}], 
    LineBox[{{507.951444, 464.04162}, {603.951444, 610.04162}}], 
    LineBox[{{507.951444, 464.04162}, {697.951444, 598.04162}}], 
    LineBox[{{507.951444, 464.04162}, {650.951444, 612.04162}}], 
    LineBox[{{481.951444, 371.04162}, {609.951444, 463.04162}}], 
    LineBox[{{481.951444, 371.04162}, {561.951444, 441.04162}}], 
    LineBox[{{481.951444, 371.04162}, {620.951444, 431.04162}}], 
    LineBox[{{481.951444, 371.04162}, {584.951444, 399.04162}}], 
    LineBox[{{481.951444, 371.04162}, {657.951444, 462.04162}}], 
    LineBox[{{481.951444, 371.04162}, {657.951444, 500.04162}}], 
    LineBox[{{481.951444, 371.04162}, {610.951444, 516.04162}}], 
    LineBox[{{481.951444, 371.04162}, {652.951444, 399.04162}}], 
    LineBox[{{481.951444, 371.04162}, {707.951444, 451.04162}}], 
    LineBox[{{481.951444, 371.04162}, {507.951444, 464.04162}}], 
    LineBox[{{481.951444, 371.04162}, {623.951444, 312.04162}}], 
    LineBox[{{481.951444, 371.04162}, {447.951444, 474.04162}}], 
    LineBox[{{481.951444, 371.04162}, {529.951444, 341.04162}}], 
    LineBox[{{481.951444, 371.04162}, {765.951444, 473.04162}}], 
    LineBox[{{481.951444, 371.04162}, {736.951444, 566.04162}}], 
    LineBox[{{481.951444, 371.04162}, {717.951444, 349.04162}}], 
    LineBox[{{481.951444, 371.04162}, {775.951444, 411.04162}}], 
    LineBox[{{481.951444, 371.04162}, {754.951444, 380.04162}}], 
    LineBox[{{481.951444, 371.04162}, {747.951444, 535.04162}}], 
    LineBox[{{481.951444, 371.04162}, {754.951444, 504.04162}}], 
    LineBox[{{481.951444, 371.04162}, {779.951444, 442.04162}}], 
    LineBox[{{481.951444, 371.04162}, {455.951444, 505.04162}}], 
    LineBox[{{481.951444, 371.04162}, {509.951444, 567.04162}}], 
    LineBox[{{481.951444, 371.04162}, {478.951444, 536.04162}}], 
    LineBox[{{481.951444, 371.04162}, {556.951444, 595.04162}}], 
    LineBox[{{481.951444, 371.04162}, {603.951444, 610.04162}}], 
    LineBox[{{481.951444, 371.04162}, {697.951444, 598.04162}}], 
    LineBox[{{481.951444, 371.04162}, {650.951444, 612.04162}}], 
    LineBox[{{623.951444, 312.04162}, {561.951444, 441.04162}}], 
    LineBox[{{623.951444, 312.04162}, {620.951444, 431.04162}}], 
    LineBox[{{623.951444, 312.04162}, {584.951444, 399.04162}}], 
    LineBox[{{623.951444, 312.04162}, {657.951444, 462.04162}}], 
    LineBox[{{623.951444, 312.04162}, {657.951444, 500.04162}}], 
    LineBox[{{623.951444, 312.04162}, {610.951444, 516.04162}}], 
    LineBox[{{623.951444, 312.04162}, {652.951444, 399.04162}}], 
    LineBox[{{623.951444, 312.04162}, {707.951444, 451.04162}}], 
    LineBox[{{623.951444, 312.04162}, {507.951444, 464.04162}}], 
    LineBox[{{623.951444, 312.04162}, {447.951444, 474.04162}}], 
    LineBox[{{623.951444, 312.04162}, {529.951444, 341.04162}}], 
    LineBox[{{623.951444, 312.04162}, {765.951444, 473.04162}}], 
    LineBox[{{623.951444, 312.04162}, {736.951444, 566.04162}}], 
    LineBox[{{623.951444, 312.04162}, {717.951444, 349.04162}}], 
    LineBox[{{623.951444, 312.04162}, {775.951444, 411.04162}}], 
    LineBox[{{623.951444, 312.04162}, {754.951444, 380.04162}}], 
    LineBox[{{623.951444, 312.04162}, {747.951444, 535.04162}}], 
    LineBox[{{623.951444, 312.04162}, {754.951444, 504.04162}}], 
    LineBox[{{623.951444, 312.04162}, {779.951444, 442.04162}}], 
    LineBox[{{623.951444, 312.04162}, {455.951444, 505.04162}}], 
    LineBox[{{623.951444, 312.04162}, {509.951444, 567.04162}}], 
    LineBox[{{623.951444, 312.04162}, {478.951444, 536.04162}}], 
    LineBox[{{623.951444, 312.04162}, {556.951444, 595.04162}}], 
    LineBox[{{623.951444, 312.04162}, {603.951444, 610.04162}}], 
    LineBox[{{623.951444, 312.04162}, {697.951444, 598.04162}}], 
    LineBox[{{623.951444, 312.04162}, {650.951444, 612.04162}}], 
    LineBox[{{447.951444, 474.04162}, {584.951444, 399.04162}}], 
    LineBox[{{447.951444, 474.04162}, {657.951444, 462.04162}}], 
    LineBox[{{447.951444, 474.04162}, {657.951444, 500.04162}}], 
    LineBox[{{447.951444, 474.04162}, {610.951444, 516.04162}}], 
    LineBox[{{447.951444, 474.04162}, {652.951444, 399.04162}}], 
    LineBox[{{447.951444, 474.04162}, {707.951444, 451.04162}}], 
    LineBox[{{447.951444, 474.04162}, {507.951444, 464.04162}}], 
    LineBox[{{447.951444, 474.04162}, {529.951444, 341.04162}}], 
    LineBox[{{447.951444, 474.04162}, {765.951444, 473.04162}}], 
    LineBox[{{447.951444, 474.04162}, {736.951444, 566.04162}}], 
    LineBox[{{447.951444, 474.04162}, {717.951444, 349.04162}}], 
    LineBox[{{447.951444, 474.04162}, {775.951444, 411.04162}}], 
    LineBox[{{447.951444, 474.04162}, {754.951444, 380.04162}}], 
    LineBox[{{447.951444, 474.04162}, {747.951444, 535.04162}}], 
    LineBox[{{447.951444, 474.04162}, {754.951444, 504.04162}}], 
    LineBox[{{447.951444, 474.04162}, {779.951444, 442.04162}}], 
    LineBox[{{447.951444, 474.04162}, {455.951444, 505.04162}}], 
    LineBox[{{447.951444, 474.04162}, {509.951444, 567.04162}}], 
    LineBox[{{447.951444, 474.04162}, {478.951444, 536.04162}}], 
    LineBox[{{447.951444, 474.04162}, {556.951444, 595.04162}}], 
    LineBox[{{447.951444, 474.04162}, {603.951444, 610.04162}}], 
    LineBox[{{447.951444, 474.04162}, {697.951444, 598.04162}}], 
    LineBox[{{447.951444, 474.04162}, {650.951444, 612.04162}}], 
    LineBox[{{529.951444, 341.04162}, {652.951444, 399.04162}}], 
    LineBox[{{529.951444, 341.04162}, {765.951444, 473.04162}}], 
    LineBox[{{529.951444, 341.04162}, {736.951444, 566.04162}}], 
    LineBox[{{529.951444, 341.04162}, {717.951444, 349.04162}}], 
    LineBox[{{529.951444, 341.04162}, {775.951444, 411.04162}}], 
    LineBox[{{529.951444, 341.04162}, {754.951444, 380.04162}}], 
    LineBox[{{529.951444, 341.04162}, {747.951444, 535.04162}}], 
    LineBox[{{529.951444, 341.04162}, {754.951444, 504.04162}}], 
    LineBox[{{529.951444, 341.04162}, {779.951444, 442.04162}}], 
    LineBox[{{529.951444, 341.04162}, {455.951444, 505.04162}}], 
    LineBox[{{529.951444, 341.04162}, {509.951444, 567.04162}}], 
    LineBox[{{529.951444, 341.04162}, {478.951444, 536.04162}}], 
    LineBox[{{529.951444, 341.04162}, {556.951444, 595.04162}}], 
    LineBox[{{529.951444, 341.04162}, {603.951444, 610.04162}}], 
    LineBox[{{529.951444, 341.04162}, {697.951444, 598.04162}}], 
    LineBox[{{529.951444, 341.04162}, {650.951444, 612.04162}}], 
    LineBox[{{765.951444, 473.04162}, {736.951444, 566.04162}}], 
    LineBox[{{765.951444, 473.04162}, {717.951444, 349.04162}}], 
    LineBox[{{765.951444, 473.04162}, {775.951444, 411.04162}}], 
    LineBox[{{765.951444, 473.04162}, {754.951444, 380.04162}}], 
    LineBox[{{765.951444, 473.04162}, {747.951444, 535.04162}}], 
    LineBox[{{765.951444, 473.04162}, {754.951444, 504.04162}}], 
    LineBox[{{765.951444, 473.04162}, {779.951444, 442.04162}}], 
    LineBox[{{765.951444, 473.04162}, {455.951444, 505.04162}}], 
    LineBox[{{765.951444, 473.04162}, {509.951444, 567.04162}}], 
    LineBox[{{765.951444, 473.04162}, {478.951444, 536.04162}}], 
    LineBox[{{765.951444, 473.04162}, {556.951444, 595.04162}}], 
    LineBox[{{765.951444, 473.04162}, {603.951444, 610.04162}}], 
    LineBox[{{765.951444, 473.04162}, {697.951444, 598.04162}}], 
    LineBox[{{765.951444, 473.04162}, {650.951444, 612.04162}}], 
    LineBox[{{736.951444, 566.04162}, {717.951444, 349.04162}}], 
    LineBox[{{736.951444, 566.04162}, {775.951444, 411.04162}}], 
    LineBox[{{736.951444, 566.04162}, {754.951444, 380.04162}}], 
    LineBox[{{736.951444, 566.04162}, {747.951444, 535.04162}}], 
    LineBox[{{736.951444, 566.04162}, {754.951444, 504.04162}}], 
    LineBox[{{736.951444, 566.04162}, {779.951444, 442.04162}}], 
    LineBox[{{736.951444, 566.04162}, {455.951444, 505.04162}}], 
    LineBox[{{736.951444, 566.04162}, {509.951444, 567.04162}}], 
    LineBox[{{736.951444, 566.04162}, {478.951444, 536.04162}}], 
    LineBox[{{736.951444, 566.04162}, {556.951444, 595.04162}}], 
    LineBox[{{736.951444, 566.04162}, {603.951444, 610.04162}}], 
    LineBox[{{736.951444, 566.04162}, {697.951444, 598.04162}}], 
    LineBox[{{736.951444, 566.04162}, {650.951444, 612.04162}}], 
    LineBox[{{717.951444, 349.04162}, {775.951444, 411.04162}}], 
    LineBox[{{717.951444, 349.04162}, {754.951444, 380.04162}}], 
    LineBox[{{717.951444, 349.04162}, {747.951444, 535.04162}}], 
    LineBox[{{717.951444, 349.04162}, {754.951444, 504.04162}}], 
    LineBox[{{717.951444, 349.04162}, {779.951444, 442.04162}}], 
    LineBox[{{717.951444, 349.04162}, {455.951444, 505.04162}}], 
    LineBox[{{717.951444, 349.04162}, {509.951444, 567.04162}}], 
    LineBox[{{717.951444, 349.04162}, {478.951444, 536.04162}}], 
    LineBox[{{717.951444, 349.04162}, {556.951444, 595.04162}}], 
    LineBox[{{717.951444, 349.04162}, {603.951444, 610.04162}}], 
    LineBox[{{717.951444, 349.04162}, {697.951444, 598.04162}}], 
    LineBox[{{717.951444, 349.04162}, {650.951444, 612.04162}}], 
    LineBox[{{775.951444, 411.04162}, {754.951444, 380.04162}}], 
    LineBox[{{775.951444, 411.04162}, {747.951444, 535.04162}}], 
    LineBox[{{775.951444, 411.04162}, {754.951444, 504.04162}}], 
    LineBox[{{775.951444, 411.04162}, {779.951444, 442.04162}}], 
    LineBox[{{775.951444, 411.04162}, {455.951444, 505.04162}}], 
    LineBox[{{775.951444, 411.04162}, {509.951444, 567.04162}}], 
    LineBox[{{775.951444, 411.04162}, {478.951444, 536.04162}}], 
    LineBox[{{775.951444, 411.04162}, {556.951444, 595.04162}}], 
    LineBox[{{775.951444, 411.04162}, {603.951444, 610.04162}}], 
    LineBox[{{775.951444, 411.04162}, {697.951444, 598.04162}}], 
    LineBox[{{775.951444, 411.04162}, {650.951444, 612.04162}}], 
    LineBox[{{754.951444, 380.04162}, {747.951444, 535.04162}}], 
    LineBox[{{754.951444, 380.04162}, {754.951444, 504.04162}}], 
    LineBox[{{754.951444, 380.04162}, {779.951444, 442.04162}}], 
    LineBox[{{754.951444, 380.04162}, {455.951444, 505.04162}}], 
    LineBox[{{754.951444, 380.04162}, {509.951444, 567.04162}}], 
    LineBox[{{754.951444, 380.04162}, {478.951444, 536.04162}}], 
    LineBox[{{754.951444, 380.04162}, {556.951444, 595.04162}}], 
    LineBox[{{754.951444, 380.04162}, {603.951444, 610.04162}}], 
    LineBox[{{754.951444, 380.04162}, {697.951444, 598.04162}}], 
    LineBox[{{754.951444, 380.04162}, {650.951444, 612.04162}}], 
    LineBox[{{747.951444, 535.04162}, {754.951444, 504.04162}}], 
    LineBox[{{747.951444, 535.04162}, {779.951444, 442.04162}}], 
    LineBox[{{747.951444, 535.04162}, {455.951444, 505.04162}}], 
    LineBox[{{747.951444, 535.04162}, {509.951444, 567.04162}}], 
    LineBox[{{747.951444, 535.04162}, {478.951444, 536.04162}}], 
    LineBox[{{747.951444, 535.04162}, {556.951444, 595.04162}}], 
    LineBox[{{747.951444, 535.04162}, {603.951444, 610.04162}}], 
    LineBox[{{747.951444, 535.04162}, {697.951444, 598.04162}}], 
    LineBox[{{747.951444, 535.04162}, {650.951444, 612.04162}}], 
    LineBox[{{754.951444, 504.04162}, {779.951444, 442.04162}}], 
    LineBox[{{754.951444, 504.04162}, {455.951444, 505.04162}}], 
    LineBox[{{754.951444, 504.04162}, {509.951444, 567.04162}}], 
    LineBox[{{754.951444, 504.04162}, {478.951444, 536.04162}}], 
    LineBox[{{754.951444, 504.04162}, {556.951444, 595.04162}}], 
    LineBox[{{754.951444, 504.04162}, {603.951444, 610.04162}}], 
    LineBox[{{754.951444, 504.04162}, {697.951444, 598.04162}}], 
    LineBox[{{754.951444, 504.04162}, {650.951444, 612.04162}}], 
    LineBox[{{779.951444, 442.04162}, {455.951444, 505.04162}}], 
    LineBox[{{779.951444, 442.04162}, {509.951444, 567.04162}}], 
    LineBox[{{779.951444, 442.04162}, {478.951444, 536.04162}}], 
    LineBox[{{779.951444, 442.04162}, {556.951444, 595.04162}}], 
    LineBox[{{779.951444, 442.04162}, {603.951444, 610.04162}}], 
    LineBox[{{779.951444, 442.04162}, {697.951444, 598.04162}}], 
    LineBox[{{779.951444, 442.04162}, {650.951444, 612.04162}}], 
    LineBox[{{455.951444, 505.04162}, {509.951444, 567.04162}}], 
    LineBox[{{455.951444, 505.04162}, {478.951444, 536.04162}}], 
    LineBox[{{455.951444, 505.04162}, {556.951444, 595.04162}}], 
    LineBox[{{455.951444, 505.04162}, {603.951444, 610.04162}}], 
    LineBox[{{455.951444, 505.04162}, {697.951444, 598.04162}}], 
    LineBox[{{455.951444, 505.04162}, {650.951444, 612.04162}}], 
    LineBox[{{509.951444, 567.04162}, {478.951444, 536.04162}}], 
    LineBox[{{509.951444, 567.04162}, {556.951444, 595.04162}}], 
    LineBox[{{509.951444, 567.04162}, {603.951444, 610.04162}}], 
    LineBox[{{509.951444, 567.04162}, {697.951444, 598.04162}}], 
    LineBox[{{509.951444, 567.04162}, {650.951444, 612.04162}}], 
    LineBox[{{478.951444, 536.04162}, {556.951444, 595.04162}}], 
    LineBox[{{478.951444, 536.04162}, {603.951444, 610.04162}}], 
    LineBox[{{478.951444, 536.04162}, {697.951444, 598.04162}}], 
    LineBox[{{478.951444, 536.04162}, {650.951444, 612.04162}}], 
    LineBox[{{556.951444, 595.04162}, {603.951444, 610.04162}}], 
    LineBox[{{556.951444, 595.04162}, {697.951444, 598.04162}}], 
    LineBox[{{556.951444, 595.04162}, {650.951444, 612.04162}}], 
    LineBox[{{603.951444, 610.04162}, {697.951444, 598.04162}}], 
    LineBox[{{603.951444, 610.04162}, {650.951444, 612.04162}}], 
    LineBox[{{697.951444, 598.04162}, {650.951444, 612.04162}}], 
    LineBox[{{457.951444, 443.04162}, {524.951444, 410.04162}}], 
    LineBox[{{457.951444, 443.04162}, {609.951444, 463.04162}}], 
    LineBox[{{457.951444, 443.04162}, {561.951444, 441.04162}}], 
    LineBox[{{457.951444, 443.04162}, {620.951444, 431.04162}}], 
    LineBox[{{457.951444, 443.04162}, {584.951444, 399.04162}}], 
    LineBox[{{457.951444, 443.04162}, {657.951444, 462.04162}}], 
    LineBox[{{457.951444, 443.04162}, {657.951444, 500.04162}}], 
    LineBox[{{457.951444, 443.04162}, {610.951444, 516.04162}}], 
    LineBox[{{457.951444, 443.04162}, {652.951444, 399.04162}}], 
    LineBox[{{457.951444, 443.04162}, {707.951444, 451.04162}}], 
    LineBox[{{457.951444, 443.04162}, {507.951444, 464.04162}}], 
    LineBox[{{457.951444, 443.04162}, {481.951444, 371.04162}}], 
    LineBox[{{457.951444, 443.04162}, {623.951444, 312.04162}}], 
    LineBox[{{457.951444, 443.04162}, {447.951444, 474.04162}}], 
    LineBox[{{457.951444, 443.04162}, {529.951444, 341.04162}}], 
    LineBox[{{457.951444, 443.04162}, {765.951444, 473.04162}}], 
    LineBox[{{457.951444, 443.04162}, {736.951444, 566.04162}}], 
    LineBox[{{457.951444, 443.04162}, {717.951444, 349.04162}}], 
    LineBox[{{457.951444, 443.04162}, {775.951444, 411.04162}}], 
    LineBox[{{457.951444, 443.04162}, {754.951444, 380.04162}}], 
    LineBox[{{457.951444, 443.04162}, {747.951444, 535.04162}}], 
    LineBox[{{457.951444, 443.04162}, {754.951444, 504.04162}}], 
    LineBox[{{457.951444, 443.04162}, {779.951444, 442.04162}}], 
    LineBox[{{457.951444, 443.04162}, {455.951444, 505.04162}}], 
    LineBox[{{457.951444, 443.04162}, {509.951444, 567.04162}}], 
    LineBox[{{457.951444, 443.04162}, {478.951444, 536.04162}}], 
    LineBox[{{457.951444, 443.04162}, {556.951444, 595.04162}}], 
    LineBox[{{457.951444, 443.04162}, {603.951444, 610.04162}}], 
    LineBox[{{457.951444, 443.04162}, {697.951444, 598.04162}}], 
    LineBox[{{457.951444, 443.04162}, {650.951444, 612.04162}}], 
    LineBox[{{457.951444, 443.04162}, {561.951444, 489.04162}}], 
    LineBox[{{457.951444, 443.04162}, {670.951444, 320.04162}}], 
    LineBox[{{457.951444, 443.04162}, {576.951444, 317.04162}}], 
    LineBox[{{561.951444, 489.04162}, {524.951444, 410.04162}}], 
    LineBox[{{561.951444, 489.04162}, {609.951444, 463.04162}}], 
    LineBox[{{561.951444, 489.04162}, {561.951444, 441.04162}}], 
    LineBox[{{561.951444, 489.04162}, {620.951444, 431.04162}}], 
    LineBox[{{561.951444, 489.04162}, {584.951444, 399.04162}}], 
    LineBox[{{561.951444, 489.04162}, {657.951444, 462.04162}}], 
    LineBox[{{561.951444, 489.04162}, {657.951444, 500.04162}}], 
    LineBox[{{561.951444, 489.04162}, {610.951444, 516.04162}}], 
    LineBox[{{561.951444, 489.04162}, {652.951444, 399.04162}}], 
    LineBox[{{561.951444, 489.04162}, {707.951444, 451.04162}}], 
    LineBox[{{561.951444, 489.04162}, {507.951444, 464.04162}}], 
    LineBox[{{561.951444, 489.04162}, {481.951444, 371.04162}}], 
    LineBox[{{561.951444, 489.04162}, {623.951444, 312.04162}}], 
    LineBox[{{561.951444, 489.04162}, {447.951444, 474.04162}}], 
    LineBox[{{561.951444, 489.04162}, {529.951444, 341.04162}}], 
    LineBox[{{561.951444, 489.04162}, {765.951444, 473.04162}}], 
    LineBox[{{561.951444, 489.04162}, {736.951444, 566.04162}}], 
    LineBox[{{561.951444, 489.04162}, {717.951444, 349.04162}}], 
    LineBox[{{561.951444, 489.04162}, {775.951444, 411.04162}}], 
    LineBox[{{561.951444, 489.04162}, {754.951444, 380.04162}}], 
    LineBox[{{561.951444, 489.04162}, {747.951444, 535.04162}}], 
    LineBox[{{561.951444, 489.04162}, {754.951444, 504.04162}}], 
    LineBox[{{561.951444, 489.04162}, {779.951444, 442.04162}}], 
    LineBox[{{561.951444, 489.04162}, {455.951444, 505.04162}}], 
    LineBox[{{561.951444, 489.04162}, {509.951444, 567.04162}}], 
    LineBox[{{561.951444, 489.04162}, {478.951444, 536.04162}}], 
    LineBox[{{561.951444, 489.04162}, {556.951444, 595.04162}}], 
    LineBox[{{561.951444, 489.04162}, {603.951444, 610.04162}}], 
    LineBox[{{561.951444, 489.04162}, {697.951444, 598.04162}}], 
    LineBox[{{561.951444, 489.04162}, {650.951444, 612.04162}}], 
    LineBox[{{561.951444, 489.04162}, {670.951444, 320.04162}}], 
    LineBox[{{561.951444, 489.04162}, {576.951444, 317.04162}}], 
    LineBox[{{670.951444, 320.04162}, {524.951444, 410.04162}}], 
    LineBox[{{670.951444, 320.04162}, {609.951444, 463.04162}}], 
    LineBox[{{670.951444, 320.04162}, {561.951444, 441.04162}}], 
    LineBox[{{670.951444, 320.04162}, {620.951444, 431.04162}}], 
    LineBox[{{670.951444, 320.04162}, {584.951444, 399.04162}}], 
    LineBox[{{670.951444, 320.04162}, {657.951444, 462.04162}}], 
    LineBox[{{670.951444, 320.04162}, {657.951444, 500.04162}}], 
    LineBox[{{670.951444, 320.04162}, {610.951444, 516.04162}}], 
    LineBox[{{670.951444, 320.04162}, {652.951444, 399.04162}}], 
    LineBox[{{670.951444, 320.04162}, {707.951444, 451.04162}}], 
    LineBox[{{670.951444, 320.04162}, {507.951444, 464.04162}}], 
    LineBox[{{670.951444, 320.04162}, {481.951444, 371.04162}}], 
    LineBox[{{670.951444, 320.04162}, {623.951444, 312.04162}}], 
    LineBox[{{670.951444, 320.04162}, {447.951444, 474.04162}}], 
    LineBox[{{670.951444, 320.04162}, {529.951444, 341.04162}}], 
    LineBox[{{670.951444, 320.04162}, {765.951444, 473.04162}}], 
    LineBox[{{670.951444, 320.04162}, {736.951444, 566.04162}}], 
    LineBox[{{670.951444, 320.04162}, {717.951444, 349.04162}}], 
    LineBox[{{670.951444, 320.04162}, {775.951444, 411.04162}}], 
    LineBox[{{670.951444, 320.04162}, {754.951444, 380.04162}}], 
    LineBox[{{670.951444, 320.04162}, {747.951444, 535.04162}}], 
    LineBox[{{670.951444, 320.04162}, {754.951444, 504.04162}}], 
    LineBox[{{670.951444, 320.04162}, {779.951444, 442.04162}}], 
    LineBox[{{670.951444, 320.04162}, {455.951444, 505.04162}}], 
    LineBox[{{670.951444, 320.04162}, {509.951444, 567.04162}}], 
    LineBox[{{670.951444, 320.04162}, {478.951444, 536.04162}}], 
    LineBox[{{670.951444, 320.04162}, {556.951444, 595.04162}}], 
    LineBox[{{670.951444, 320.04162}, {603.951444, 610.04162}}], 
    LineBox[{{670.951444, 320.04162}, {697.951444, 598.04162}}], 
    LineBox[{{670.951444, 320.04162}, {650.951444, 612.04162}}], 
    LineBox[{{670.951444, 320.04162}, {576.951444, 317.04162}}], 
    LineBox[{{576.951444, 317.04162}, {524.951444, 410.04162}}], 
    LineBox[{{576.951444, 317.04162}, {609.951444, 463.04162}}], 
    LineBox[{{576.951444, 317.04162}, {561.951444, 441.04162}}], 
    LineBox[{{576.951444, 317.04162}, {620.951444, 431.04162}}], 
    LineBox[{{576.951444, 317.04162}, {584.951444, 399.04162}}], 
    LineBox[{{576.951444, 317.04162}, {657.951444, 462.04162}}], 
    LineBox[{{576.951444, 317.04162}, {657.951444, 500.04162}}], 
    LineBox[{{576.951444, 317.04162}, {610.951444, 516.04162}}], 
    LineBox[{{576.951444, 317.04162}, {652.951444, 399.04162}}], 
    LineBox[{{576.951444, 317.04162}, {707.951444, 451.04162}}], 
    LineBox[{{576.951444, 317.04162}, {507.951444, 464.04162}}], 
    LineBox[{{576.951444, 317.04162}, {481.951444, 371.04162}}], 
    LineBox[{{576.951444, 317.04162}, {623.951444, 312.04162}}], 
    LineBox[{{576.951444, 317.04162}, {447.951444, 474.04162}}], 
    LineBox[{{576.951444, 317.04162}, {529.951444, 341.04162}}], 
    LineBox[{{576.951444, 317.04162}, {765.951444, 473.04162}}], 
    LineBox[{{576.951444, 317.04162}, {736.951444, 566.04162}}], 
    LineBox[{{576.951444, 317.04162}, {717.951444, 349.04162}}], 
    LineBox[{{576.951444, 317.04162}, {775.951444, 411.04162}}], 
    LineBox[{{576.951444, 317.04162}, {754.951444, 380.04162}}], 
    LineBox[{{576.951444, 317.04162}, {747.951444, 535.04162}}], 
    LineBox[{{576.951444, 317.04162}, {754.951444, 504.04162}}], 
    LineBox[{{576.951444, 317.04162}, {779.951444, 442.04162}}], 
    LineBox[{{576.951444, 317.04162}, {455.951444, 505.04162}}], 
    LineBox[{{576.951444, 317.04162}, {509.951444, 567.04162}}], 
    LineBox[{{576.951444, 317.04162}, {478.951444, 536.04162}}], 
    LineBox[{{576.951444, 317.04162}, {556.951444, 595.04162}}], 
    LineBox[{{576.951444, 317.04162}, {603.951444, 610.04162}}], 
    LineBox[{{576.951444, 317.04162}, {697.951444, 598.04162}}], 
    LineBox[{{576.951444, 317.04162}, {650.951444, 612.04162}}], 
    LineBox[{{373.951444, 431.04162}, {364.951444, 380.04162}}], 
    LineBox[{{364.951444, 380.04162}, {421.951444, 355.04162}}], 
    LineBox[{{364.951444, 380.04162}, {326.951444, 411.04162}}], 
    LineBox[{{364.951444, 380.04162}, {301.951444, 370.04162}}], 
    LineBox[{{343.951444, 289.04162}, {390.951444, 286.04162}}], 
    LineBox[{{343.951444, 289.04162}, {290.951444, 318.04162}}], 
    LineBox[{{458.951444, 247.04162}, {484.951444, 278.04162}}], 
    LineBox[{{531.951444, 285.04162}, {484.951444, 278.04162}}], 
    LineBox[{{294.951444, 445.04162}, {326.951444, 411.04162}}], 
    LineBox[{{271.951444, 287.04162}, {437.951444, 309.04162}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{353.951444, 224.04162}], 
    PointBox[{373.951444, 188.04162}], PointBox[{321.951444, 180.04162}], 
    PointBox[{391.951444, 255.04162}], PointBox[{410.951444, 219.04162}], 
    PointBox[{390.951444, 286.04162}], PointBox[{437.951444, 309.04162}], 
    PointBox[{390.951444, 320.04162}], PointBox[{421.951444, 355.04162}], 
    PointBox[{512.951444, 227.04162}], PointBox[{484.951444, 278.04162}], 
    PointBox[{467.951444, 216.04162}], PointBox[{562.951444, 254.04162}], 
    PointBox[{484.951444, 340.04162}], PointBox[{484.951444, 309.04162}], 
    PointBox[{420.951444, 412.04162}], PointBox[{469.951444, 402.04162}], 
    PointBox[{524.951444, 410.04162}], PointBox[{609.951444, 463.04162}], 
    PointBox[{561.951444, 441.04162}], PointBox[{620.951444, 431.04162}], 
    PointBox[{584.951444, 399.04162}], PointBox[{657.951444, 462.04162}], 
    PointBox[{657.951444, 500.04162}], PointBox[{610.951444, 516.04162}], 
    PointBox[{652.951444, 399.04162}], PointBox[{707.951444, 451.04162}], 
    PointBox[{507.951444, 464.04162}], PointBox[{481.951444, 371.04162}], 
    PointBox[{623.951444, 312.04162}], PointBox[{447.951444, 474.04162}], 
    PointBox[{529.951444, 341.04162}], PointBox[{765.951444, 473.04162}], 
    PointBox[{736.951444, 566.04162}], PointBox[{717.951444, 349.04162}], 
    PointBox[{775.951444, 411.04162}], PointBox[{754.951444, 380.04162}], 
    PointBox[{747.951444, 535.04162}], PointBox[{754.951444, 504.04162}], 
    PointBox[{779.951444, 442.04162}], PointBox[{455.951444, 505.04162}], 
    PointBox[{509.951444, 567.04162}], PointBox[{478.951444, 536.04162}], 
    PointBox[{556.951444, 595.04162}], PointBox[{603.951444, 610.04162}], 
    PointBox[{697.951444, 598.04162}], PointBox[{650.951444, 612.04162}], 
    PointBox[{457.951444, 443.04162}], PointBox[{561.951444, 489.04162}], 
    PointBox[{670.951444, 320.04162}], PointBox[{576.951444, 317.04162}], 
    PointBox[{373.951444, 431.04162}], PointBox[{364.951444, 380.04162}], 
    PointBox[{326.951444, 411.04162}], PointBox[{301.951444, 370.04162}], 
    PointBox[{343.951444, 289.04162}], PointBox[{290.951444, 318.04162}], 
    PointBox[{458.951444, 247.04162}], PointBox[{531.951444, 285.04162}], 
    PointBox[{294.951444, 445.04162}], PointBox[{271.951444, 287.04162}]}, 
   {RGBColor[0.619608, 0.003922, 0.258824], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{252.277444, 249.74398}, {279.644844, 277.11138}], 
    RectangleBox[{252.277444, 277.11138}, {279.644844, 304.47878}], 
    RectangleBox[{252.277444, 304.47878}, {279.644844, 331.84618}], 
    RectangleBox[{252.277444, 413.94838}, {279.644844, 441.31578}], 
    RectangleBox[{252.277444, 441.31578}, {279.644844, 468.68318}], 
    RectangleBox[{279.644844, 167.64178}, {307.012244, 195.00918}], 
    RectangleBox[{279.644844, 249.74398}, {307.012244, 277.11138}], 
    RectangleBox[{279.644844, 277.11138}, {307.012244, 304.47878}], 
    RectangleBox[{279.644844, 304.47878}, {307.012244, 331.84618}], 
    RectangleBox[{279.644844, 331.84618}, {307.012244, 359.21358}], 
    RectangleBox[{279.644844, 359.21358}, {307.012244, 386.58098}], 
    RectangleBox[{279.644844, 413.94838}, {307.012244, 441.31578}], 
    RectangleBox[{279.644844, 441.31578}, {307.012244, 468.68318}], 
    RectangleBox[{307.012244, 167.64178}, {334.379644, 195.00918}], 
    RectangleBox[{307.012244, 195.00918}, {334.379644, 222.37658}], 
    RectangleBox[{307.012244, 249.74398}, {334.379644, 277.11138}], 
    RectangleBox[{307.012244, 277.11138}, {334.379644, 304.47878}], 
    RectangleBox[{307.012244, 304.47878}, {334.379644, 331.84618}], 
    RectangleBox[{307.012244, 331.84618}, {334.379644, 359.21358}], 
    RectangleBox[{307.012244, 359.21358}, {334.379644, 386.58098}], 
    RectangleBox[{307.012244, 386.58098}, {334.379644, 413.94838}], 
    RectangleBox[{307.012244, 413.94838}, {334.379644, 441.31578}], 
    RectangleBox[{307.012244, 441.31578}, {334.379644, 468.68318}], 
    RectangleBox[{334.379644, 167.64178}, {361.747044, 195.00918}], 
    RectangleBox[{334.379644, 195.00918}, {361.747044, 222.37658}], 
    RectangleBox[{334.379644, 222.37658}, {361.747044, 249.74398}], 
    RectangleBox[{334.379644, 249.74398}, {361.747044, 277.11138}], 
    RectangleBox[{334.379644, 277.11138}, {361.747044, 304.47878}], 
    RectangleBox[{334.379644, 359.21358}, {361.747044, 386.58098}], 
    RectangleBox[{334.379644, 386.58098}, {361.747044, 413.94838}], 
    RectangleBox[{334.379644, 413.94838}, {361.747044, 441.31578}], 
    RectangleBox[{334.379644, 441.31578}, {361.747044, 468.68318}], 
    RectangleBox[{361.747044, 167.64178}, {389.114444, 195.00918}], 
    RectangleBox[{361.747044, 195.00918}, {389.114444, 222.37658}], 
    RectangleBox[{361.747044, 222.37658}, {389.114444, 249.74398}], 
    RectangleBox[{361.747044, 249.74398}, {389.114444, 277.11138}], 
    RectangleBox[{361.747044, 277.11138}, {389.114444, 304.47878}], 
    RectangleBox[{361.747044, 304.47878}, {389.114444, 331.84618}], 
    RectangleBox[{361.747044, 331.84618}, {389.114444, 359.21358}], 
    RectangleBox[{361.747044, 359.21358}, {389.114444, 386.58098}], 
    RectangleBox[{361.747044, 386.58098}, {389.114444, 413.94838}], 
    RectangleBox[{361.747044, 413.94838}, {389.114444, 441.31578}], 
    RectangleBox[{361.747044, 441.31578}, {389.114444, 468.68318}], 
    RectangleBox[{389.114444, 167.64178}, {416.481844, 195.00918}], 
    RectangleBox[{389.114444, 195.00918}, {416.481844, 222.37658}], 
    RectangleBox[{389.114444, 222.37658}, {416.481844, 249.74398}], 
    RectangleBox[{389.114444, 249.74398}, {416.481844, 277.11138}], 
    RectangleBox[{389.114444, 277.11138}, {416.481844, 304.47878}], 
    RectangleBox[{389.114444, 304.47878}, {416.481844, 331.84618}], 
    RectangleBox[{389.114444, 331.84618}, {416.481844, 359.21358}], 
    RectangleBox[{389.114444, 359.21358}, {416.481844, 386.58098}], 
    RectangleBox[{389.114444, 386.58098}, {416.481844, 413.94838}], 
    RectangleBox[{389.114444, 413.94838}, {416.481844, 441.31578}], 
    RectangleBox[{389.114444, 441.31578}, {416.481844, 468.68318}], 
    RectangleBox[{416.481844, 195.00918}, {443.849244, 222.37658}], 
    RectangleBox[{416.481844, 222.37658}, {443.849244, 249.74398}], 
    RectangleBox[{416.481844, 249.74398}, {443.849244, 277.11138}], 
    RectangleBox[{416.481844, 277.11138}, {443.849244, 304.47878}], 
    RectangleBox[{416.481844, 304.47878}, {443.849244, 331.84618}], 
    RectangleBox[{416.481844, 331.84618}, {443.849244, 359.21358}], 
    RectangleBox[{416.481844, 359.21358}, {443.849244, 386.58098}], 
    RectangleBox[{416.481844, 386.58098}, {443.849244, 413.94838}], 
    RectangleBox[{416.481844, 413.94838}, {443.849244, 441.31578}], 
    RectangleBox[{416.481844, 441.31578}, {443.849244, 468.68318}], 
    RectangleBox[{416.481844, 468.68318}, {443.849244, 496.05058}], 
    RectangleBox[{416.481844, 496.05058}, {443.849244, 523.41798}], 
    RectangleBox[{443.849244, 195.00918}, {471.216644, 222.37658}], 
    RectangleBox[{443.849244, 222.37658}, {471.216644, 249.74398}], 
    RectangleBox[{443.849244, 249.74398}, {471.216644, 277.11138}], 
    RectangleBox[{443.849244, 277.11138}, {471.216644, 304.47878}], 
    RectangleBox[{443.849244, 304.47878}, {471.216644, 331.84618}], 
    RectangleBox[{443.849244, 331.84618}, {471.216644, 359.21358}], 
    RectangleBox[{443.849244, 359.21358}, {471.216644, 386.58098}], 
    RectangleBox[{443.849244, 386.58098}, {471.216644, 413.94838}], 
    RectangleBox[{443.849244, 413.94838}, {471.216644, 441.31578}], 
    RectangleBox[{443.849244, 441.31578}, {471.216644, 468.68318}], 
    RectangleBox[{443.849244, 468.68318}, {471.216644, 496.05058}], 
    RectangleBox[{443.849244, 496.05058}, {471.216644, 523.41798}], 
    RectangleBox[{443.849244, 523.41798}, {471.216644, 550.78538}], 
    RectangleBox[{471.216644, 195.00918}, {498.584044, 222.37658}], 
    RectangleBox[{471.216644, 222.37658}, {498.584044, 249.74398}], 
    RectangleBox[{471.216644, 249.74398}, {498.584044, 277.11138}], 
    RectangleBox[{471.216644, 277.11138}, {498.584044, 304.47878}], 
    RectangleBox[{471.216644, 304.47878}, {498.584044, 331.84618}], 
    RectangleBox[{471.216644, 331.84618}, {498.584044, 359.21358}], 
    RectangleBox[{471.216644, 359.21358}, {498.584044, 386.58098}], 
    RectangleBox[{471.216644, 386.58098}, {498.584044, 413.94838}], 
    RectangleBox[{471.216644, 413.94838}, {498.584044, 441.31578}], 
    RectangleBox[{471.216644, 441.31578}, {498.584044, 468.68318}], 
    RectangleBox[{471.216644, 468.68318}, {498.584044, 496.05058}], 
    RectangleBox[{471.216644, 496.05058}, {498.584044, 523.41798}], 
    RectangleBox[{471.216644, 523.41798}, {498.584044, 550.78538}], 
    RectangleBox[{471.216644, 550.78538}, {498.584044, 578.15278}], 
    RectangleBox[{471.216644, 578.15278}, {498.584044, 605.52018}], 
    RectangleBox[{498.584044, 195.00918}, {525.951444, 222.37658}], 
    RectangleBox[{498.584044, 222.37658}, {525.951444, 249.74398}], 
    RectangleBox[{498.584044, 249.74398}, {525.951444, 277.11138}], 
    RectangleBox[{498.584044, 277.11138}, {525.951444, 304.47878}], 
    RectangleBox[{498.584044, 304.47878}, {525.951444, 331.84618}], 
    RectangleBox[{498.584044, 331.84618}, {525.951444, 359.21358}], 
    RectangleBox[{498.584044, 359.21358}, {525.951444, 386.58098}], 
    RectangleBox[{498.584044, 386.58098}, {525.951444, 413.94838}], 
    RectangleBox[{498.584044, 413.94838}, {525.951444, 441.31578}], 
    RectangleBox[{498.584044, 441.31578}, {525.951444, 468.68318}], 
    RectangleBox[{498.584044, 468.68318}, {525.951444, 496.05058}], 
    RectangleBox[{498.584044, 496.05058}, {525.951444, 523.41798}], 
    RectangleBox[{498.584044, 523.41798}, {525.951444, 550.78538}], 
    RectangleBox[{498.584044, 550.78538}, {525.951444, 578.15278}], 
    RectangleBox[{498.584044, 578.15278}, {525.951444, 605.52018}], 
    RectangleBox[{525.951444, 195.00918}, {553.318844, 222.37658}], 
    RectangleBox[{525.951444, 222.37658}, {553.318844, 249.74398}], 
    RectangleBox[{525.951444, 249.74398}, {553.318844, 277.11138}], 
    RectangleBox[{525.951444, 277.11138}, {553.318844, 304.47878}], 
    RectangleBox[{525.951444, 304.47878}, {553.318844, 331.84618}], 
    RectangleBox[{525.951444, 331.84618}, {553.318844, 359.21358}], 
    RectangleBox[{525.951444, 359.21358}, {553.318844, 386.58098}], 
    RectangleBox[{525.951444, 386.58098}, {553.318844, 413.94838}], 
    RectangleBox[{525.951444, 413.94838}, {553.318844, 441.31578}], 
    RectangleBox[{525.951444, 441.31578}, {553.318844, 468.68318}], 
    RectangleBox[{525.951444, 468.68318}, {553.318844, 496.05058}], 
    RectangleBox[{525.951444, 496.05058}, {553.318844, 523.41798}], 
    RectangleBox[{525.951444, 523.41798}, {553.318844, 550.78538}], 
    RectangleBox[{525.951444, 550.78538}, {553.318844, 578.15278}], 
    RectangleBox[{525.951444, 578.15278}, {553.318844, 605.52018}], 
    RectangleBox[{525.951444, 605.52018}, {553.318844, 632.88758}], 
    RectangleBox[{553.318844, 222.37658}, {580.686244, 249.74398}], 
    RectangleBox[{553.318844, 249.74398}, {580.686244, 277.11138}], 
    RectangleBox[{553.318844, 304.47878}, {580.686244, 331.84618}], 
    RectangleBox[{553.318844, 331.84618}, {580.686244, 359.21358}], 
    RectangleBox[{553.318844, 359.21358}, {580.686244, 386.58098}], 
    RectangleBox[{553.318844, 386.58098}, {580.686244, 413.94838}], 
    RectangleBox[{553.318844, 413.94838}, {580.686244, 441.31578}], 
    RectangleBox[{553.318844, 441.31578}, {580.686244, 468.68318}], 
    RectangleBox[{553.318844, 468.68318}, {580.686244, 496.05058}], 
    RectangleBox[{553.318844, 496.05058}, {580.686244, 523.41798}], 
    RectangleBox[{553.318844, 523.41798}, {580.686244, 550.78538}], 
    RectangleBox[{553.318844, 550.78538}, {580.686244, 578.15278}], 
    RectangleBox[{553.318844, 578.15278}, {580.686244, 605.52018}], 
    RectangleBox[{553.318844, 605.52018}, {580.686244, 632.88758}], 
    RectangleBox[{580.686244, 222.37658}, {608.053644, 249.74398}], 
    RectangleBox[{580.686244, 249.74398}, {608.053644, 277.11138}], 
    RectangleBox[{580.686244, 277.11138}, {608.053644, 304.47878}], 
    RectangleBox[{580.686244, 304.47878}, {608.053644, 331.84618}], 
    RectangleBox[{580.686244, 331.84618}, {608.053644, 359.21358}], 
    RectangleBox[{580.686244, 359.21358}, {608.053644, 386.58098}], 
    RectangleBox[{580.686244, 386.58098}, {608.053644, 413.94838}], 
    RectangleBox[{580.686244, 413.94838}, {608.053644, 441.31578}], 
    RectangleBox[{580.686244, 441.31578}, {608.053644, 468.68318}], 
    RectangleBox[{580.686244, 468.68318}, {608.053644, 496.05058}], 
    RectangleBox[{580.686244, 496.05058}, {608.053644, 523.41798}], 
    RectangleBox[{580.686244, 523.41798}, {608.053644, 550.78538}], 
    RectangleBox[{580.686244, 550.78538}, {608.053644, 578.15278}], 
    RectangleBox[{580.686244, 578.15278}, {608.053644, 605.52018}], 
    RectangleBox[{580.686244, 605.52018}, {608.053644, 632.88758}], 
    RectangleBox[{608.053644, 277.11138}, {635.421044, 304.47878}], 
    RectangleBox[{608.053644, 304.47878}, {635.421044, 331.84618}], 
    RectangleBox[{608.053644, 331.84618}, {635.421044, 359.21358}], 
    RectangleBox[{608.053644, 359.21358}, {635.421044, 386.58098}], 
    RectangleBox[{608.053644, 386.58098}, {635.421044, 413.94838}], 
    RectangleBox[{608.053644, 413.94838}, {635.421044, 441.31578}], 
    RectangleBox[{608.053644, 441.31578}, {635.421044, 468.68318}], 
    RectangleBox[{608.053644, 468.68318}, {635.421044, 496.05058}], 
    RectangleBox[{608.053644, 496.05058}, {635.421044, 523.41798}], 
    RectangleBox[{608.053644, 523.41798}, {635.421044, 550.78538}], 
    RectangleBox[{608.053644, 550.78538}, {635.421044, 578.15278}], 
    RectangleBox[{608.053644, 578.15278}, {635.421044, 605.52018}], 
    RectangleBox[{608.053644, 605.52018}, {635.421044, 632.88758}], 
    RectangleBox[{635.421044, 277.11138}, {662.788444, 304.47878}], 
    RectangleBox[{635.421044, 304.47878}, {662.788444, 331.84618}], 
    RectangleBox[{635.421044, 331.84618}, {662.788444, 359.21358}], 
    RectangleBox[{635.421044, 359.21358}, {662.788444, 386.58098}], 
    RectangleBox[{635.421044, 386.58098}, {662.788444, 413.94838}], 
    RectangleBox[{635.421044, 413.94838}, {662.788444, 441.31578}], 
    RectangleBox[{635.421044, 441.31578}, {662.788444, 468.68318}], 
    RectangleBox[{635.421044, 468.68318}, {662.788444, 496.05058}], 
    RectangleBox[{635.421044, 496.05058}, {662.788444, 523.41798}], 
    RectangleBox[{635.421044, 523.41798}, {662.788444, 550.78538}], 
    RectangleBox[{635.421044, 550.78538}, {662.788444, 578.15278}], 
    RectangleBox[{635.421044, 578.15278}, {662.788444, 605.52018}], 
    RectangleBox[{635.421044, 605.52018}, {662.788444, 632.88758}], 
    RectangleBox[{662.788444, 304.47878}, {690.155844, 331.84618}], 
    RectangleBox[{662.788444, 331.84618}, {690.155844, 359.21358}], 
    RectangleBox[{662.788444, 359.21358}, {690.155844, 386.58098}], 
    RectangleBox[{662.788444, 386.58098}, {690.155844, 413.94838}], 
    RectangleBox[{662.788444, 413.94838}, {690.155844, 441.31578}], 
    RectangleBox[{662.788444, 441.31578}, {690.155844, 468.68318}], 
    RectangleBox[{662.788444, 468.68318}, {690.155844, 496.05058}], 
    RectangleBox[{662.788444, 496.05058}, {690.155844, 523.41798}], 
    RectangleBox[{662.788444, 523.41798}, {690.155844, 550.78538}], 
    RectangleBox[{662.788444, 550.78538}, {690.155844, 578.15278}], 
    RectangleBox[{662.788444, 578.15278}, {690.155844, 605.52018}], 
    RectangleBox[{662.788444, 605.52018}, {690.155844, 632.88758}], 
    RectangleBox[{690.155844, 304.47878}, {717.523244, 331.84618}], 
    RectangleBox[{690.155844, 331.84618}, {717.523244, 359.21358}], 
    RectangleBox[{690.155844, 359.21358}, {717.523244, 386.58098}], 
    RectangleBox[{690.155844, 386.58098}, {717.523244, 413.94838}], 
    RectangleBox[{690.155844, 413.94838}, {717.523244, 441.31578}], 
    RectangleBox[{690.155844, 441.31578}, {717.523244, 468.68318}], 
    RectangleBox[{690.155844, 468.68318}, {717.523244, 496.05058}], 
    RectangleBox[{690.155844, 496.05058}, {717.523244, 523.41798}], 
    RectangleBox[{690.155844, 523.41798}, {717.523244, 550.78538}], 
    RectangleBox[{690.155844, 550.78538}, {717.523244, 578.15278}], 
    RectangleBox[{690.155844, 578.15278}, {717.523244, 605.52018}], 
    RectangleBox[{690.155844, 605.52018}, {717.523244, 632.88758}], 
    RectangleBox[{717.523244, 331.84618}, {744.890644, 359.21358}], 
    RectangleBox[{717.523244, 359.21358}, {744.890644, 386.58098}], 
    RectangleBox[{717.523244, 386.58098}, {744.890644, 413.94838}], 
    RectangleBox[{717.523244, 413.94838}, {744.890644, 441.31578}], 
    RectangleBox[{717.523244, 441.31578}, {744.890644, 468.68318}], 
    RectangleBox[{717.523244, 468.68318}, {744.890644, 496.05058}], 
    RectangleBox[{717.523244, 496.05058}, {744.890644, 523.41798}], 
    RectangleBox[{717.523244, 523.41798}, {744.890644, 550.78538}], 
    RectangleBox[{717.523244, 550.78538}, {744.890644, 578.15278}], 
    RectangleBox[{717.523244, 578.15278}, {744.890644, 605.52018}], 
    RectangleBox[{717.523244, 605.52018}, {744.890644, 632.88758}], 
    RectangleBox[{744.890644, 359.21358}, {772.258044, 386.58098}], 
    RectangleBox[{744.890644, 386.58098}, {772.258044, 413.94838}], 
    RectangleBox[{744.890644, 413.94838}, {772.258044, 441.31578}], 
    RectangleBox[{744.890644, 441.31578}, {772.258044, 468.68318}], 
    RectangleBox[{744.890644, 468.68318}, {772.258044, 496.05058}], 
    RectangleBox[{744.890644, 496.05058}, {772.258044, 523.41798}], 
    RectangleBox[{744.890644, 523.41798}, {772.258044, 550.78538}], 
    RectangleBox[{744.890644, 550.78538}, {772.258044, 578.15278}], 
    RectangleBox[{744.890644, 578.15278}, {772.258044, 605.52018}], 
    RectangleBox[{772.258044, 359.21358}, {799.625444, 386.58098}], 
    RectangleBox[{772.258044, 386.58098}, {799.625444, 413.94838}], 
    RectangleBox[{772.258044, 413.94838}, {799.625444, 441.31578}], 
    RectangleBox[{772.258044, 441.31578}, {799.625444, 468.68318}], 
    RectangleBox[{772.258044, 468.68318}, {799.625444, 496.05058}], 
    RectangleBox[{772.258044, 496.05058}, {799.625444, 523.41798}], 
    RectangleBox[{799.625444, 413.94838}, {826.992844, 441.31578}], 
    RectangleBox[{799.625444, 441.31578}, {826.992844, 468.68318}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{536.332182, 405.573012}, {563.699582, 432.940412}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{743.064055, 880.301908}, {782.412055, 905.101588}], 
    RectangleBox[{889.129904, 901.976034}, {928.477904, 926.775714}], 
    RectangleBox[{819.579415, 834.243253}, {858.927415, 859.042933}], 
    RectangleBox[{796.985795, 864.101725}, {836.333795, 888.901405}], 
    RectangleBox[{843.816714, 868.558751}, {883.164714, 893.358431}], 
    RectangleBox[{772.587235, 813.755819}, {811.935235, 838.555499}], 
    RectangleBox[{936.065493, 904.4358}, {975.413493, 929.23548}], 
    RectangleBox[{822.985476, 788.358629}, {862.333476, 813.158309}], 
    RectangleBox[{744.686454, 849.344391}, {784.034454, 874.144071}], 
    RectangleBox[{915.469133, 934.398943}, {954.817133, 959.198623}], 
    RectangleBox[{875.89881, 963.367712}, {915.24681, 988.167392}], 
    RectangleBox[{876.331526, 783.143372}, {915.679526, 807.943052}], 
    RectangleBox[{929.947766, 810.987561}, {969.295766, 835.787241}], 
    RectangleBox[{781.604692, 947.410918}, {820.952692, 972.210598}], 
    RectangleBox[{741.441656, 911.259424}, {780.789656, 936.059104}], 
    RectangleBox[{827.755249, 964.850128}, {867.103249, 989.649808}], 
    RectangleBox[{789.319283, 895.743858}, {828.667283, 920.543538}], 
    RectangleBox[{834.78948, 926.165253}, {874.13748, 950.964933}], 
    RectangleBox[{883.387036, 839.589982}, {922.735036, 864.389662}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{762.738055, 892.701748}, {908.803904, 914.375874}}], 
    LineBox[{{762.738055, 892.701748}, {839.253415, 846.643093}}], 
    LineBox[{{762.738055, 892.701748}, {816.659795, 876.501565}}], 
    LineBox[{{762.738055, 892.701748}, {863.490714, 880.958591}}], 
    LineBox[{{762.738055, 892.701748}, {792.261235, 826.155659}}], 
    LineBox[{{762.738055, 892.701748}, {955.739493, 916.83564}}], 
    LineBox[{{762.738055, 892.701748}, {842.659476, 800.758469}}], 
    LineBox[{{762.738055, 892.701748}, {764.360454, 861.744231}}], 
    LineBox[{{762.738055, 892.701748}, {935.143133, 946.798783}}], 
    LineBox[{{762.738055, 892.701748}, {895.57281, 975.767552}}], 
    LineBox[{{762.738055, 892.701748}, {896.005526, 795.543212}}], 
    LineBox[{{762.738055, 892.701748}, {949.621766, 823.387401}}], 
    LineBox[{{762.738055, 892.701748}, {801.278692, 959.810758}}], 
    LineBox[{{762.738055, 892.701748}, {761.115656, 923.659264}}], 
    LineBox[{{762.738055, 892.701748}, {847.429249, 977.249968}}], 
    LineBox[{{908.803904, 914.375874}, {839.253415, 846.643093}}], 
    LineBox[{{908.803904, 914.375874}, {816.659795, 876.501565}}], 
    LineBox[{{908.803904, 914.375874}, {863.490714, 880.958591}}], 
    LineBox[{{908.803904, 914.375874}, {842.659476, 800.758469}}], 
    LineBox[{{908.803904, 914.375874}, {764.360454, 861.744231}}], 
    LineBox[{{908.803904, 914.375874}, {935.143133, 946.798783}}], 
    LineBox[{{908.803904, 914.375874}, {895.57281, 975.767552}}], 
    LineBox[{{908.803904, 914.375874}, {949.621766, 823.387401}}], 
    LineBox[{{908.803904, 914.375874}, {801.278692, 959.810758}}], 
    LineBox[{{908.803904, 914.375874}, {761.115656, 923.659264}}], 
    LineBox[{{908.803904, 914.375874}, {847.429249, 977.249968}}], 
    LineBox[{{908.803904, 914.375874}, {808.993283, 908.143698}}], 
    LineBox[{{908.803904, 914.375874}, {854.46348, 938.565093}}], 
    LineBox[{{839.253415, 846.643093}, {816.659795, 876.501565}}], 
    LineBox[{{839.253415, 846.643093}, {863.490714, 880.958591}}], 
    LineBox[{{839.253415, 846.643093}, {935.143133, 946.798783}}], 
    LineBox[{{839.253415, 846.643093}, {895.57281, 975.767552}}], 
    LineBox[{{839.253415, 846.643093}, {761.115656, 923.659264}}], 
    LineBox[{{839.253415, 846.643093}, {847.429249, 977.249968}}], 
    LineBox[{{839.253415, 846.643093}, {854.46348, 938.565093}}], 
    LineBox[{{816.659795, 876.501565}, {863.490714, 880.958591}}], 
    LineBox[{{816.659795, 876.501565}, {935.143133, 946.798783}}], 
    LineBox[{{816.659795, 876.501565}, {895.57281, 975.767552}}], 
    LineBox[{{816.659795, 876.501565}, {847.429249, 977.249968}}], 
    LineBox[{{863.490714, 880.958591}, {935.143133, 946.798783}}], 
    LineBox[{{863.490714, 880.958591}, {895.57281, 975.767552}}], 
    LineBox[{{863.490714, 880.958591}, {847.429249, 977.249968}}], 
    LineBox[{{792.261235, 826.155659}, {908.803904, 914.375874}}], 
    LineBox[{{792.261235, 826.155659}, {839.253415, 846.643093}}], 
    LineBox[{{792.261235, 826.155659}, {816.659795, 876.501565}}], 
    LineBox[{{792.261235, 826.155659}, {863.490714, 880.958591}}], 
    LineBox[{{792.261235, 826.155659}, {955.739493, 916.83564}}], 
    LineBox[{{792.261235, 826.155659}, {842.659476, 800.758469}}], 
    LineBox[{{792.261235, 826.155659}, {764.360454, 861.744231}}], 
    LineBox[{{792.261235, 826.155659}, {935.143133, 946.798783}}], 
    LineBox[{{792.261235, 826.155659}, {895.57281, 975.767552}}], 
    LineBox[{{792.261235, 826.155659}, {896.005526, 795.543212}}], 
    LineBox[{{792.261235, 826.155659}, {949.621766, 823.387401}}], 
    LineBox[{{792.261235, 826.155659}, {801.278692, 959.810758}}], 
    LineBox[{{792.261235, 826.155659}, {761.115656, 923.659264}}], 
    LineBox[{{792.261235, 826.155659}, {847.429249, 977.249968}}], 
    LineBox[{{792.261235, 826.155659}, {808.993283, 908.143698}}], 
    LineBox[{{792.261235, 826.155659}, {854.46348, 938.565093}}], 
    LineBox[{{792.261235, 826.155659}, {903.061036, 851.989822}}], 
    LineBox[{{955.739493, 916.83564}, {908.803904, 914.375874}}], 
    LineBox[{{955.739493, 916.83564}, {839.253415, 846.643093}}], 
    LineBox[{{955.739493, 916.83564}, {816.659795, 876.501565}}], 
    LineBox[{{955.739493, 916.83564}, {863.490714, 880.958591}}], 
    LineBox[{{955.739493, 916.83564}, {842.659476, 800.758469}}], 
    LineBox[{{955.739493, 916.83564}, {764.360454, 861.744231}}], 
    LineBox[{{955.739493, 916.83564}, {935.143133, 946.798783}}], 
    LineBox[{{955.739493, 916.83564}, {895.57281, 975.767552}}], 
    LineBox[{{955.739493, 916.83564}, {949.621766, 823.387401}}], 
    LineBox[{{955.739493, 916.83564}, {801.278692, 959.810758}}], 
    LineBox[{{955.739493, 916.83564}, {761.115656, 923.659264}}], 
    LineBox[{{955.739493, 916.83564}, {847.429249, 977.249968}}], 
    LineBox[{{955.739493, 916.83564}, {808.993283, 908.143698}}], 
    LineBox[{{955.739493, 916.83564}, {854.46348, 938.565093}}], 
    LineBox[{{842.659476, 800.758469}, {839.253415, 846.643093}}], 
    LineBox[{{842.659476, 800.758469}, {816.659795, 876.501565}}], 
    LineBox[{{842.659476, 800.758469}, {863.490714, 880.958591}}], 
    LineBox[{{842.659476, 800.758469}, {764.360454, 861.744231}}], 
    LineBox[{{842.659476, 800.758469}, {935.143133, 946.798783}}], 
    LineBox[{{842.659476, 800.758469}, {895.57281, 975.767552}}], 
    LineBox[{{842.659476, 800.758469}, {761.115656, 923.659264}}], 
    LineBox[{{842.659476, 800.758469}, {847.429249, 977.249968}}], 
    LineBox[{{842.659476, 800.758469}, {854.46348, 938.565093}}], 
    LineBox[{{764.360454, 861.744231}, {839.253415, 846.643093}}], 
    LineBox[{{764.360454, 861.744231}, {816.659795, 876.501565}}], 
    LineBox[{{764.360454, 861.744231}, {863.490714, 880.958591}}], 
    LineBox[{{764.360454, 861.744231}, {935.143133, 946.798783}}], 
    LineBox[{{764.360454, 861.744231}, {895.57281, 975.767552}}], 
    LineBox[{{764.360454, 861.744231}, {761.115656, 923.659264}}], 
    LineBox[{{764.360454, 861.744231}, {847.429249, 977.249968}}], 
    LineBox[{{764.360454, 861.744231}, {854.46348, 938.565093}}], 
    LineBox[{{935.143133, 946.798783}, {895.57281, 975.767552}}], 
    LineBox[{{896.005526, 795.543212}, {908.803904, 914.375874}}], 
    LineBox[{{896.005526, 795.543212}, {839.253415, 846.643093}}], 
    LineBox[{{896.005526, 795.543212}, {816.659795, 876.501565}}], 
    LineBox[{{896.005526, 795.543212}, {863.490714, 880.958591}}], 
    LineBox[{{896.005526, 795.543212}, {955.739493, 916.83564}}], 
    LineBox[{{896.005526, 795.543212}, {842.659476, 800.758469}}], 
    LineBox[{{896.005526, 795.543212}, {764.360454, 861.744231}}], 
    LineBox[{{896.005526, 795.543212}, {935.143133, 946.798783}}], 
    LineBox[{{896.005526, 795.543212}, {895.57281, 975.767552}}], 
    LineBox[{{896.005526, 795.543212}, {949.621766, 823.387401}}], 
    LineBox[{{896.005526, 795.543212}, {801.278692, 959.810758}}], 
    LineBox[{{896.005526, 795.543212}, {761.115656, 923.659264}}], 
    LineBox[{{896.005526, 795.543212}, {847.429249, 977.249968}}], 
    LineBox[{{949.621766, 823.387401}, {839.253415, 846.643093}}], 
    LineBox[{{949.621766, 823.387401}, {816.659795, 876.501565}}], 
    LineBox[{{949.621766, 823.387401}, {863.490714, 880.958591}}], 
    LineBox[{{949.621766, 823.387401}, {842.659476, 800.758469}}], 
    LineBox[{{949.621766, 823.387401}, {764.360454, 861.744231}}], 
    LineBox[{{949.621766, 823.387401}, {935.143133, 946.798783}}], 
    LineBox[{{949.621766, 823.387401}, {895.57281, 975.767552}}], 
    LineBox[{{949.621766, 823.387401}, {801.278692, 959.810758}}], 
    LineBox[{{949.621766, 823.387401}, {761.115656, 923.659264}}], 
    LineBox[{{949.621766, 823.387401}, {847.429249, 977.249968}}], 
    LineBox[{{801.278692, 959.810758}, {839.253415, 846.643093}}], 
    LineBox[{{801.278692, 959.810758}, {816.659795, 876.501565}}], 
    LineBox[{{801.278692, 959.810758}, {863.490714, 880.958591}}], 
    LineBox[{{801.278692, 959.810758}, {842.659476, 800.758469}}], 
    LineBox[{{801.278692, 959.810758}, {764.360454, 861.744231}}], 
    LineBox[{{801.278692, 959.810758}, {935.143133, 946.798783}}], 
    LineBox[{{801.278692, 959.810758}, {895.57281, 975.767552}}], 
    LineBox[{{801.278692, 959.810758}, {761.115656, 923.659264}}], 
    LineBox[{{801.278692, 959.810758}, {847.429249, 977.249968}}], 
    LineBox[{{761.115656, 923.659264}, {816.659795, 876.501565}}], 
    LineBox[{{761.115656, 923.659264}, {863.490714, 880.958591}}], 
    LineBox[{{761.115656, 923.659264}, {935.143133, 946.798783}}], 
    LineBox[{{761.115656, 923.659264}, {895.57281, 975.767552}}], 
    LineBox[{{761.115656, 923.659264}, {847.429249, 977.249968}}], 
    LineBox[{{847.429249, 977.249968}, {935.143133, 946.798783}}], 
    LineBox[{{847.429249, 977.249968}, {895.57281, 975.767552}}], 
    LineBox[{{808.993283, 908.143698}, {839.253415, 846.643093}}], 
    LineBox[{{808.993283, 908.143698}, {816.659795, 876.501565}}], 
    LineBox[{{808.993283, 908.143698}, {863.490714, 880.958591}}], 
    LineBox[{{808.993283, 908.143698}, {842.659476, 800.758469}}], 
    LineBox[{{808.993283, 908.143698}, {764.360454, 861.744231}}], 
    LineBox[{{808.993283, 908.143698}, {935.143133, 946.798783}}], 
    LineBox[{{808.993283, 908.143698}, {895.57281, 975.767552}}], 
    LineBox[{{808.993283, 908.143698}, {854.46348, 938.565093}}], 
    LineBox[{{854.46348, 938.565093}, {816.659795, 876.501565}}], 
    LineBox[{{854.46348, 938.565093}, {863.490714, 880.958591}}], 
    LineBox[{{854.46348, 938.565093}, {935.143133, 946.798783}}], 
    LineBox[{{854.46348, 938.565093}, {895.57281, 975.767552}}], 
    LineBox[{{903.061036, 851.989822}, {908.803904, 914.375874}}], 
    LineBox[{{903.061036, 851.989822}, {839.253415, 846.643093}}], 
    LineBox[{{903.061036, 851.989822}, {816.659795, 876.501565}}], 
    LineBox[{{903.061036, 851.989822}, {863.490714, 880.958591}}], 
    LineBox[{{903.061036, 851.989822}, {955.739493, 916.83564}}], 
    LineBox[{{903.061036, 851.989822}, {842.659476, 800.758469}}], 
    LineBox[{{903.061036, 851.989822}, {764.360454, 861.744231}}], 
    LineBox[{{903.061036, 851.989822}, {935.143133, 946.798783}}], 
    LineBox[{{903.061036, 851.989822}, {895.57281, 975.767552}}], 
    LineBox[{{903.061036, 851.989822}, {808.993283, 908.143698}}], 
    LineBox[{{903.061036, 851.989822}, {854.46348, 938.565093}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{762.738055, 892.701748}], 
    PointBox[{908.803904, 914.375874}], PointBox[{839.253415, 846.643093}], 
    PointBox[{816.659795, 876.501565}], PointBox[{863.490714, 880.958591}], 
    PointBox[{792.261235, 826.155659}], PointBox[{955.739493, 916.83564}], 
    PointBox[{842.659476, 800.758469}], PointBox[{764.360454, 861.744231}], 
    PointBox[{935.143133, 946.798783}], PointBox[{895.57281, 975.767552}], 
    PointBox[{896.005526, 795.543212}], PointBox[{949.621766, 823.387401}], 
    PointBox[{801.278692, 959.810758}], PointBox[{761.115656, 923.659264}], 
    PointBox[{847.429249, 977.249968}], PointBox[{808.993283, 908.143698}], 
    PointBox[{854.46348, 938.565093}], PointBox[{903.061036, 851.989822}]}, 
   {RGBColor[0.813725, 0.219216, 0.304706], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{741.441656, 841.636331}, {753.140248, 853.334923}], 
    RectangleBox[{741.441656, 853.334923}, {753.140248, 865.033515}], 
    RectangleBox[{741.441656, 865.033515}, {753.140248, 876.732107}], 
    RectangleBox[{741.441656, 876.732107}, {753.140248, 888.430699}], 
    RectangleBox[{741.441656, 888.430699}, {753.140248, 900.129291}], 
    RectangleBox[{741.441656, 900.129291}, {753.140248, 911.827882}], 
    RectangleBox[{741.441656, 911.827882}, {753.140248, 923.526474}], 
    RectangleBox[{741.441656, 923.526474}, {753.140248, 935.225066}], 
    RectangleBox[{741.441656, 935.225066}, {753.140248, 946.923658}], 
    RectangleBox[{753.140248, 841.636331}, {764.83884, 853.334923}], 
    RectangleBox[{753.140248, 853.334923}, {764.83884, 865.033515}], 
    RectangleBox[{753.140248, 865.033515}, {764.83884, 876.732107}], 
    RectangleBox[{753.140248, 876.732107}, {764.83884, 888.430699}], 
    RectangleBox[{753.140248, 888.430699}, {764.83884, 900.129291}], 
    RectangleBox[{753.140248, 900.129291}, {764.83884, 911.827882}], 
    RectangleBox[{753.140248, 911.827882}, {764.83884, 923.526474}], 
    RectangleBox[{753.140248, 923.526474}, {764.83884, 935.225066}], 
    RectangleBox[{753.140248, 935.225066}, {764.83884, 946.923658}], 
    RectangleBox[{764.83884, 806.540556}, {776.537432, 818.239148}], 
    RectangleBox[{764.83884, 818.239148}, {776.537432, 829.937739}], 
    RectangleBox[{764.83884, 829.937739}, {776.537432, 841.636331}], 
    RectangleBox[{764.83884, 841.636331}, {776.537432, 853.334923}], 
    RectangleBox[{764.83884, 853.334923}, {776.537432, 865.033515}], 
    RectangleBox[{764.83884, 865.033515}, {776.537432, 876.732107}], 
    RectangleBox[{764.83884, 876.732107}, {776.537432, 888.430699}], 
    RectangleBox[{764.83884, 888.430699}, {776.537432, 900.129291}], 
    RectangleBox[{764.83884, 900.129291}, {776.537432, 911.827882}], 
    RectangleBox[{764.83884, 911.827882}, {776.537432, 923.526474}], 
    RectangleBox[{764.83884, 923.526474}, {776.537432, 935.225066}], 
    RectangleBox[{764.83884, 935.225066}, {776.537432, 946.923658}], 
    RectangleBox[{776.537432, 806.540556}, {788.236023, 818.239148}], 
    RectangleBox[{776.537432, 818.239148}, {788.236023, 829.937739}], 
    RectangleBox[{776.537432, 829.937739}, {788.236023, 841.636331}], 
    RectangleBox[{776.537432, 841.636331}, {788.236023, 853.334923}], 
    RectangleBox[{776.537432, 853.334923}, {788.236023, 865.033515}], 
    RectangleBox[{776.537432, 865.033515}, {788.236023, 876.732107}], 
    RectangleBox[{776.537432, 876.732107}, {788.236023, 888.430699}], 
    RectangleBox[{776.537432, 888.430699}, {788.236023, 900.129291}], 
    RectangleBox[{776.537432, 900.129291}, {788.236023, 911.827882}], 
    RectangleBox[{776.537432, 911.827882}, {788.236023, 923.526474}], 
    RectangleBox[{776.537432, 923.526474}, {788.236023, 935.225066}], 
    RectangleBox[{776.537432, 935.225066}, {788.236023, 946.923658}], 
    RectangleBox[{776.537432, 946.923658}, {788.236023, 958.62225}], 
    RectangleBox[{776.537432, 958.62225}, {788.236023, 970.320842}], 
    RectangleBox[{776.537432, 970.320842}, {788.236023, 982.019433}], 
    RectangleBox[{788.236023, 806.540556}, {799.934615, 818.239148}], 
    RectangleBox[{788.236023, 818.239148}, {799.934615, 829.937739}], 
    RectangleBox[{788.236023, 829.937739}, {799.934615, 841.636331}], 
    RectangleBox[{788.236023, 841.636331}, {799.934615, 853.334923}], 
    RectangleBox[{788.236023, 853.334923}, {799.934615, 865.033515}], 
    RectangleBox[{788.236023, 865.033515}, {799.934615, 876.732107}], 
    RectangleBox[{788.236023, 876.732107}, {799.934615, 888.430699}], 
    RectangleBox[{788.236023, 888.430699}, {799.934615, 900.129291}], 
    RectangleBox[{788.236023, 900.129291}, {799.934615, 911.827882}], 
    RectangleBox[{788.236023, 911.827882}, {799.934615, 923.526474}], 
    RectangleBox[{788.236023, 923.526474}, {799.934615, 935.225066}], 
    RectangleBox[{788.236023, 935.225066}, {799.934615, 946.923658}], 
    RectangleBox[{788.236023, 946.923658}, {799.934615, 958.62225}], 
    RectangleBox[{788.236023, 958.62225}, {799.934615, 970.320842}], 
    RectangleBox[{788.236023, 970.320842}, {799.934615, 982.019433}], 
    RectangleBox[{799.934615, 806.540556}, {811.633207, 818.239148}], 
    RectangleBox[{799.934615, 818.239148}, {811.633207, 829.937739}], 
    RectangleBox[{799.934615, 829.937739}, {811.633207, 841.636331}], 
    RectangleBox[{799.934615, 841.636331}, {811.633207, 853.334923}], 
    RectangleBox[{799.934615, 853.334923}, {811.633207, 865.033515}], 
    RectangleBox[{799.934615, 865.033515}, {811.633207, 876.732107}], 
    RectangleBox[{799.934615, 876.732107}, {811.633207, 888.430699}], 
    RectangleBox[{799.934615, 888.430699}, {811.633207, 900.129291}], 
    RectangleBox[{799.934615, 900.129291}, {811.633207, 911.827882}], 
    RectangleBox[{799.934615, 911.827882}, {811.633207, 923.526474}], 
    RectangleBox[{799.934615, 923.526474}, {811.633207, 935.225066}], 
    RectangleBox[{799.934615, 935.225066}, {811.633207, 946.923658}], 
    RectangleBox[{799.934615, 946.923658}, {811.633207, 958.62225}], 
    RectangleBox[{799.934615, 958.62225}, {811.633207, 970.320842}], 
    RectangleBox[{799.934615, 970.320842}, {811.633207, 982.019433}], 
    RectangleBox[{811.633207, 783.143372}, {823.331799, 794.841964}], 
    RectangleBox[{811.633207, 794.841964}, {823.331799, 806.540556}], 
    RectangleBox[{811.633207, 806.540556}, {823.331799, 818.239148}], 
    RectangleBox[{811.633207, 818.239148}, {823.331799, 829.937739}], 
    RectangleBox[{811.633207, 829.937739}, {823.331799, 841.636331}], 
    RectangleBox[{811.633207, 841.636331}, {823.331799, 853.334923}], 
    RectangleBox[{811.633207, 853.334923}, {823.331799, 865.033515}], 
    RectangleBox[{811.633207, 865.033515}, {823.331799, 876.732107}], 
    RectangleBox[{811.633207, 876.732107}, {823.331799, 888.430699}], 
    RectangleBox[{811.633207, 888.430699}, {823.331799, 900.129291}], 
    RectangleBox[{811.633207, 900.129291}, {823.331799, 911.827882}], 
    RectangleBox[{811.633207, 911.827882}, {823.331799, 923.526474}], 
    RectangleBox[{811.633207, 923.526474}, {823.331799, 935.225066}], 
    RectangleBox[{811.633207, 935.225066}, {823.331799, 946.923658}], 
    RectangleBox[{811.633207, 946.923658}, {823.331799, 958.62225}], 
    RectangleBox[{811.633207, 958.62225}, {823.331799, 970.320842}], 
    RectangleBox[{811.633207, 970.320842}, {823.331799, 982.019433}], 
    RectangleBox[{823.331799, 783.143372}, {835.030391, 794.841964}], 
    RectangleBox[{823.331799, 794.841964}, {835.030391, 806.540556}], 
    RectangleBox[{823.331799, 806.540556}, {835.030391, 818.239148}], 
    RectangleBox[{823.331799, 818.239148}, {835.030391, 829.937739}], 
    RectangleBox[{823.331799, 829.937739}, {835.030391, 841.636331}], 
    RectangleBox[{823.331799, 841.636331}, {835.030391, 853.334923}], 
    RectangleBox[{823.331799, 853.334923}, {835.030391, 865.033515}], 
    RectangleBox[{823.331799, 865.033515}, {835.030391, 876.732107}], 
    RectangleBox[{823.331799, 876.732107}, {835.030391, 888.430699}], 
    RectangleBox[{823.331799, 888.430699}, {835.030391, 900.129291}], 
    RectangleBox[{823.331799, 900.129291}, {835.030391, 911.827882}], 
    RectangleBox[{823.331799, 911.827882}, {835.030391, 923.526474}], 
    RectangleBox[{823.331799, 923.526474}, {835.030391, 935.225066}], 
    RectangleBox[{823.331799, 935.225066}, {835.030391, 946.923658}], 
    RectangleBox[{823.331799, 946.923658}, {835.030391, 958.62225}], 
    RectangleBox[{823.331799, 958.62225}, {835.030391, 970.320842}], 
    RectangleBox[{823.331799, 970.320842}, {835.030391, 982.019433}], 
    RectangleBox[{823.331799, 982.019433}, {835.030391, 993.718025}], 
    RectangleBox[{835.030391, 783.143372}, {846.728983, 794.841964}], 
    RectangleBox[{835.030391, 794.841964}, {846.728983, 806.540556}], 
    RectangleBox[{835.030391, 806.540556}, {846.728983, 818.239148}], 
    RectangleBox[{835.030391, 818.239148}, {846.728983, 829.937739}], 
    RectangleBox[{835.030391, 829.937739}, {846.728983, 841.636331}], 
    RectangleBox[{835.030391, 841.636331}, {846.728983, 853.334923}], 
    RectangleBox[{835.030391, 853.334923}, {846.728983, 865.033515}], 
    RectangleBox[{835.030391, 865.033515}, {846.728983, 876.732107}], 
    RectangleBox[{835.030391, 876.732107}, {846.728983, 888.430699}], 
    RectangleBox[{835.030391, 888.430699}, {846.728983, 900.129291}], 
    RectangleBox[{835.030391, 900.129291}, {846.728983, 911.827882}], 
    RectangleBox[{835.030391, 911.827882}, {846.728983, 923.526474}], 
    RectangleBox[{835.030391, 923.526474}, {846.728983, 935.225066}], 
    RectangleBox[{835.030391, 935.225066}, {846.728983, 946.923658}], 
    RectangleBox[{835.030391, 946.923658}, {846.728983, 958.62225}], 
    RectangleBox[{835.030391, 958.62225}, {846.728983, 970.320842}], 
    RectangleBox[{835.030391, 970.320842}, {846.728983, 982.019433}], 
    RectangleBox[{835.030391, 982.019433}, {846.728983, 993.718025}], 
    RectangleBox[{846.728983, 783.143372}, {858.427574, 794.841964}], 
    RectangleBox[{846.728983, 794.841964}, {858.427574, 806.540556}], 
    RectangleBox[{846.728983, 806.540556}, {858.427574, 818.239148}], 
    RectangleBox[{846.728983, 818.239148}, {858.427574, 829.937739}], 
    RectangleBox[{846.728983, 829.937739}, {858.427574, 841.636331}], 
    RectangleBox[{846.728983, 841.636331}, {858.427574, 853.334923}], 
    RectangleBox[{846.728983, 853.334923}, {858.427574, 865.033515}], 
    RectangleBox[{846.728983, 865.033515}, {858.427574, 876.732107}], 
    RectangleBox[{846.728983, 876.732107}, {858.427574, 888.430699}], 
    RectangleBox[{846.728983, 888.430699}, {858.427574, 900.129291}], 
    RectangleBox[{846.728983, 900.129291}, {858.427574, 911.827882}], 
    RectangleBox[{846.728983, 911.827882}, {858.427574, 923.526474}], 
    RectangleBox[{846.728983, 923.526474}, {858.427574, 935.225066}], 
    RectangleBox[{846.728983, 935.225066}, {858.427574, 946.923658}], 
    RectangleBox[{846.728983, 946.923658}, {858.427574, 958.62225}], 
    RectangleBox[{846.728983, 958.62225}, {858.427574, 970.320842}], 
    RectangleBox[{846.728983, 970.320842}, {858.427574, 982.019433}], 
    RectangleBox[{846.728983, 982.019433}, {858.427574, 993.718025}], 
    RectangleBox[{858.427574, 783.143372}, {870.126166, 794.841964}], 
    RectangleBox[{858.427574, 794.841964}, {870.126166, 806.540556}], 
    RectangleBox[{858.427574, 806.540556}, {870.126166, 818.239148}], 
    RectangleBox[{858.427574, 818.239148}, {870.126166, 829.937739}], 
    RectangleBox[{858.427574, 829.937739}, {870.126166, 841.636331}], 
    RectangleBox[{858.427574, 841.636331}, {870.126166, 853.334923}], 
    RectangleBox[{858.427574, 853.334923}, {870.126166, 865.033515}], 
    RectangleBox[{858.427574, 865.033515}, {870.126166, 876.732107}], 
    RectangleBox[{858.427574, 876.732107}, {870.126166, 888.430699}], 
    RectangleBox[{858.427574, 888.430699}, {870.126166, 900.129291}], 
    RectangleBox[{858.427574, 900.129291}, {870.126166, 911.827882}], 
    RectangleBox[{858.427574, 911.827882}, {870.126166, 923.526474}], 
    RectangleBox[{858.427574, 923.526474}, {870.126166, 935.225066}], 
    RectangleBox[{858.427574, 935.225066}, {870.126166, 946.923658}], 
    RectangleBox[{858.427574, 946.923658}, {870.126166, 958.62225}], 
    RectangleBox[{858.427574, 958.62225}, {870.126166, 970.320842}], 
    RectangleBox[{858.427574, 970.320842}, {870.126166, 982.019433}], 
    RectangleBox[{858.427574, 982.019433}, {870.126166, 993.718025}], 
    RectangleBox[{870.126166, 783.143372}, {881.824758, 794.841964}], 
    RectangleBox[{870.126166, 794.841964}, {881.824758, 806.540556}], 
    RectangleBox[{870.126166, 806.540556}, {881.824758, 818.239148}], 
    RectangleBox[{870.126166, 818.239148}, {881.824758, 829.937739}], 
    RectangleBox[{870.126166, 829.937739}, {881.824758, 841.636331}], 
    RectangleBox[{870.126166, 841.636331}, {881.824758, 853.334923}], 
    RectangleBox[{870.126166, 853.334923}, {881.824758, 865.033515}], 
    RectangleBox[{870.126166, 865.033515}, {881.824758, 876.732107}], 
    RectangleBox[{870.126166, 876.732107}, {881.824758, 888.430699}], 
    RectangleBox[{870.126166, 888.430699}, {881.824758, 900.129291}], 
    RectangleBox[{870.126166, 900.129291}, {881.824758, 911.827882}], 
    RectangleBox[{870.126166, 911.827882}, {881.824758, 923.526474}], 
    RectangleBox[{870.126166, 923.526474}, {881.824758, 935.225066}], 
    RectangleBox[{870.126166, 935.225066}, {881.824758, 946.923658}], 
    RectangleBox[{870.126166, 946.923658}, {881.824758, 958.62225}], 
    RectangleBox[{870.126166, 958.62225}, {881.824758, 970.320842}], 
    RectangleBox[{870.126166, 970.320842}, {881.824758, 982.019433}], 
    RectangleBox[{870.126166, 982.019433}, {881.824758, 993.718025}], 
    RectangleBox[{881.824758, 783.143372}, {893.52335, 794.841964}], 
    RectangleBox[{881.824758, 794.841964}, {893.52335, 806.540556}], 
    RectangleBox[{881.824758, 806.540556}, {893.52335, 818.239148}], 
    RectangleBox[{881.824758, 818.239148}, {893.52335, 829.937739}], 
    RectangleBox[{881.824758, 829.937739}, {893.52335, 841.636331}], 
    RectangleBox[{881.824758, 841.636331}, {893.52335, 853.334923}], 
    RectangleBox[{881.824758, 853.334923}, {893.52335, 865.033515}], 
    RectangleBox[{881.824758, 865.033515}, {893.52335, 876.732107}], 
    RectangleBox[{881.824758, 876.732107}, {893.52335, 888.430699}], 
    RectangleBox[{881.824758, 888.430699}, {893.52335, 900.129291}], 
    RectangleBox[{881.824758, 900.129291}, {893.52335, 911.827882}], 
    RectangleBox[{881.824758, 911.827882}, {893.52335, 923.526474}], 
    RectangleBox[{881.824758, 923.526474}, {893.52335, 935.225066}], 
    RectangleBox[{881.824758, 935.225066}, {893.52335, 946.923658}], 
    RectangleBox[{881.824758, 946.923658}, {893.52335, 958.62225}], 
    RectangleBox[{881.824758, 958.62225}, {893.52335, 970.320842}], 
    RectangleBox[{881.824758, 970.320842}, {893.52335, 982.019433}], 
    RectangleBox[{881.824758, 982.019433}, {893.52335, 993.718025}], 
    RectangleBox[{893.52335, 783.143372}, {905.221942, 794.841964}], 
    RectangleBox[{893.52335, 794.841964}, {905.221942, 806.540556}], 
    RectangleBox[{893.52335, 806.540556}, {905.221942, 818.239148}], 
    RectangleBox[{893.52335, 818.239148}, {905.221942, 829.937739}], 
    RectangleBox[{893.52335, 829.937739}, {905.221942, 841.636331}], 
    RectangleBox[{893.52335, 841.636331}, {905.221942, 853.334923}], 
    RectangleBox[{893.52335, 853.334923}, {905.221942, 865.033515}], 
    RectangleBox[{893.52335, 865.033515}, {905.221942, 876.732107}], 
    RectangleBox[{893.52335, 876.732107}, {905.221942, 888.430699}], 
    RectangleBox[{893.52335, 888.430699}, {905.221942, 900.129291}], 
    RectangleBox[{893.52335, 900.129291}, {905.221942, 911.827882}], 
    RectangleBox[{893.52335, 911.827882}, {905.221942, 923.526474}], 
    RectangleBox[{893.52335, 923.526474}, {905.221942, 935.225066}], 
    RectangleBox[{893.52335, 935.225066}, {905.221942, 946.923658}], 
    RectangleBox[{893.52335, 946.923658}, {905.221942, 958.62225}], 
    RectangleBox[{893.52335, 958.62225}, {905.221942, 970.320842}], 
    RectangleBox[{893.52335, 970.320842}, {905.221942, 982.019433}], 
    RectangleBox[{893.52335, 982.019433}, {905.221942, 993.718025}], 
    RectangleBox[{905.221942, 783.143372}, {916.920534, 794.841964}], 
    RectangleBox[{905.221942, 794.841964}, {916.920534, 806.540556}], 
    RectangleBox[{905.221942, 806.540556}, {916.920534, 818.239148}], 
    RectangleBox[{905.221942, 818.239148}, {916.920534, 829.937739}], 
    RectangleBox[{905.221942, 829.937739}, {916.920534, 841.636331}], 
    RectangleBox[{905.221942, 841.636331}, {916.920534, 853.334923}], 
    RectangleBox[{905.221942, 853.334923}, {916.920534, 865.033515}], 
    RectangleBox[{905.221942, 865.033515}, {916.920534, 876.732107}], 
    RectangleBox[{905.221942, 876.732107}, {916.920534, 888.430699}], 
    RectangleBox[{905.221942, 888.430699}, {916.920534, 900.129291}], 
    RectangleBox[{905.221942, 900.129291}, {916.920534, 911.827882}], 
    RectangleBox[{905.221942, 911.827882}, {916.920534, 923.526474}], 
    RectangleBox[{905.221942, 923.526474}, {916.920534, 935.225066}], 
    RectangleBox[{905.221942, 935.225066}, {916.920534, 946.923658}], 
    RectangleBox[{905.221942, 946.923658}, {916.920534, 958.62225}], 
    RectangleBox[{905.221942, 958.62225}, {916.920534, 970.320842}], 
    RectangleBox[{905.221942, 970.320842}, {916.920534, 982.019433}], 
    RectangleBox[{905.221942, 982.019433}, {916.920534, 993.718025}], 
    RectangleBox[{916.920534, 806.540556}, {928.619126, 818.239148}], 
    RectangleBox[{916.920534, 818.239148}, {928.619126, 829.937739}], 
    RectangleBox[{916.920534, 829.937739}, {928.619126, 841.636331}], 
    RectangleBox[{916.920534, 841.636331}, {928.619126, 853.334923}], 
    RectangleBox[{916.920534, 853.334923}, {928.619126, 865.033515}], 
    RectangleBox[{916.920534, 865.033515}, {928.619126, 876.732107}], 
    RectangleBox[{916.920534, 876.732107}, {928.619126, 888.430699}], 
    RectangleBox[{916.920534, 888.430699}, {928.619126, 900.129291}], 
    RectangleBox[{916.920534, 900.129291}, {928.619126, 911.827882}], 
    RectangleBox[{916.920534, 911.827882}, {928.619126, 923.526474}], 
    RectangleBox[{916.920534, 923.526474}, {928.619126, 935.225066}], 
    RectangleBox[{916.920534, 935.225066}, {928.619126, 946.923658}], 
    RectangleBox[{916.920534, 946.923658}, {928.619126, 958.62225}], 
    RectangleBox[{916.920534, 958.62225}, {928.619126, 970.320842}], 
    RectangleBox[{928.619126, 806.540556}, {940.317717, 818.239148}], 
    RectangleBox[{928.619126, 818.239148}, {940.317717, 829.937739}], 
    RectangleBox[{928.619126, 829.937739}, {940.317717, 841.636331}], 
    RectangleBox[{928.619126, 841.636331}, {940.317717, 853.334923}], 
    RectangleBox[{928.619126, 853.334923}, {940.317717, 865.033515}], 
    RectangleBox[{928.619126, 865.033515}, {940.317717, 876.732107}], 
    RectangleBox[{928.619126, 876.732107}, {940.317717, 888.430699}], 
    RectangleBox[{928.619126, 888.430699}, {940.317717, 900.129291}], 
    RectangleBox[{928.619126, 900.129291}, {940.317717, 911.827882}], 
    RectangleBox[{928.619126, 911.827882}, {940.317717, 923.526474}], 
    RectangleBox[{928.619126, 923.526474}, {940.317717, 935.225066}], 
    RectangleBox[{928.619126, 935.225066}, {940.317717, 946.923658}], 
    RectangleBox[{928.619126, 946.923658}, {940.317717, 958.62225}], 
    RectangleBox[{928.619126, 958.62225}, {940.317717, 970.320842}], 
    RectangleBox[{940.317717, 806.540556}, {952.016309, 818.239148}], 
    RectangleBox[{940.317717, 818.239148}, {952.016309, 829.937739}], 
    RectangleBox[{940.317717, 829.937739}, {952.016309, 841.636331}], 
    RectangleBox[{940.317717, 841.636331}, {952.016309, 853.334923}], 
    RectangleBox[{940.317717, 853.334923}, {952.016309, 865.033515}], 
    RectangleBox[{940.317717, 865.033515}, {952.016309, 876.732107}], 
    RectangleBox[{940.317717, 876.732107}, {952.016309, 888.430699}], 
    RectangleBox[{940.317717, 888.430699}, {952.016309, 900.129291}], 
    RectangleBox[{940.317717, 900.129291}, {952.016309, 911.827882}], 
    RectangleBox[{940.317717, 911.827882}, {952.016309, 923.526474}], 
    RectangleBox[{940.317717, 923.526474}, {952.016309, 935.225066}], 
    RectangleBox[{940.317717, 935.225066}, {952.016309, 946.923658}], 
    RectangleBox[{940.317717, 946.923658}, {952.016309, 958.62225}], 
    RectangleBox[{940.317717, 958.62225}, {952.016309, 970.320842}], 
    RectangleBox[{952.016309, 806.540556}, {963.714901, 818.239148}], 
    RectangleBox[{952.016309, 818.239148}, {963.714901, 829.937739}], 
    RectangleBox[{952.016309, 829.937739}, {963.714901, 841.636331}], 
    RectangleBox[{952.016309, 865.033515}, {963.714901, 876.732107}], 
    RectangleBox[{952.016309, 876.732107}, {963.714901, 888.430699}], 
    RectangleBox[{952.016309, 888.430699}, {963.714901, 900.129291}], 
    RectangleBox[{952.016309, 900.129291}, {963.714901, 911.827882}], 
    RectangleBox[{952.016309, 911.827882}, {963.714901, 923.526474}], 
    RectangleBox[{952.016309, 923.526474}, {963.714901, 935.225066}], 
    RectangleBox[{952.016309, 935.225066}, {963.714901, 946.923658}], 
    RectangleBox[{952.016309, 946.923658}, {963.714901, 958.62225}], 
    RectangleBox[{952.016309, 958.62225}, {963.714901, 970.320842}], 
    RectangleBox[{963.714901, 806.540556}, {975.413493, 818.239148}], 
    RectangleBox[{963.714901, 818.239148}, {975.413493, 829.937739}], 
    RectangleBox[{963.714901, 829.937739}, {975.413493, 841.636331}], 
    RectangleBox[{963.714901, 900.129291}, {975.413493, 911.827882}], 
    RectangleBox[{963.714901, 911.827882}, {975.413493, 923.526474}], 
    RectangleBox[{963.714901, 923.526474}, {975.413493, 935.225066}], 
    RectangleBox[{975.413493, 900.129291}, {987.112085, 911.827882}], 
    RectangleBox[{975.413493, 911.827882}, {987.112085, 923.526474}], 
    RectangleBox[{975.413493, 923.526474}, {987.112085, 935.225066}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{860.325172, 889.037147}, {872.023764, 900.735739}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{651.82452, 255.422625}, {675.82428, 280.222305}], 
    RectangleBox[{671.811252, 217.086759}, {703.810932, 241.886439}], 
    RectangleBox[{683.688011, 262.188521}, {723.036011, 286.988201}], 
    RectangleBox[{708.652852, 236.463889}, {748.000852, 261.263569}], 
    RectangleBox[{635.123458, 171.753548}, {674.471458, 196.553228}], 
    RectangleBox[{709.178576, 300.492973}, {748.526576, 325.292653}], 
    RectangleBox[{583.229622, 185.611029}, {622.577622, 210.410709}], 
    RectangleBox[{626.414352, 206.684215}, {665.762352, 231.483895}], 
    RectangleBox[{591.696809, 151.650659}, {631.044809, 176.450339}], 
    RectangleBox[{604.047799, 122.781072}, {643.395799, 147.580752}], 
    RectangleBox[{693.078374, 154.254184}, {732.426374, 179.053864}], 
    RectangleBox[{546.146102, 167.204195}, {578.145782, 192.003875}], 
    RectangleBox[{652.312841, 123.478036}, {691.660841, 148.277716}], 
    RectangleBox[{688.489754, 185.059128}, {727.837754, 209.858808}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{663.8244, 267.822465}, {687.811092, 229.486599}}], 
    LineBox[{{663.8244, 267.822465}, {703.362011, 274.588361}}], 
    LineBox[{{687.811092, 229.486599}, {703.362011, 274.588361}}], 
    LineBox[{{687.811092, 229.486599}, {728.326852, 248.863729}}], 
    LineBox[{{687.811092, 229.486599}, {654.797458, 184.153388}}], 
    LineBox[{{703.362011, 274.588361}, {728.326852, 248.863729}}], 
    LineBox[{{703.362011, 274.588361}, {728.852576, 312.892813}}], 
    LineBox[{{654.797458, 184.153388}, {602.903622, 198.010869}}], 
    LineBox[{{654.797458, 184.153388}, {646.088352, 219.084055}}], 
    LineBox[{{654.797458, 184.153388}, {611.370809, 164.050499}}], 
    LineBox[{{654.797458, 184.153388}, {623.721799, 135.180912}}], 
    LineBox[{{654.797458, 184.153388}, {712.752374, 166.654024}}], 
    LineBox[{{602.903622, 198.010869}, {646.088352, 219.084055}}], 
    LineBox[{{623.721799, 135.180912}, {712.752374, 166.654024}}], 
    LineBox[{{562.145942, 179.604035}, {654.797458, 184.153388}}], 
    LineBox[{{671.986841, 135.877876}, {654.797458, 184.153388}}], 
    LineBox[{{708.163754, 197.458968}, {654.797458, 184.153388}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{663.8244, 267.822465}], 
    PointBox[{687.811092, 229.486599}], PointBox[{703.362011, 274.588361}], 
    PointBox[{728.326852, 248.863729}], PointBox[{654.797458, 184.153388}], 
    PointBox[{728.852576, 312.892813}], PointBox[{602.903622, 198.010869}], 
    PointBox[{646.088352, 219.084055}], PointBox[{611.370809, 164.050499}], 
    PointBox[{623.721799, 135.180912}], PointBox[{712.752374, 166.654024}], 
    PointBox[{562.145942, 179.604035}], PointBox[{671.986841, 135.877876}], 
    PointBox[{708.163754, 197.458968}]}, 
   {RGBColor[0.933765, 0.392431, 0.271686], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{546.146102, 163.283388}, {556.271681, 173.408967}], 
    RectangleBox[{546.146102, 173.408967}, {556.271681, 183.534546}], 
    RectangleBox[{546.146102, 183.534546}, {556.271681, 193.660125}], 
    RectangleBox[{556.271681, 163.283388}, {566.39726, 173.408967}], 
    RectangleBox[{556.271681, 173.408967}, {566.39726, 183.534546}], 
    RectangleBox[{556.271681, 183.534546}, {566.39726, 193.660125}], 
    RectangleBox[{566.39726, 163.283388}, {576.522839, 173.408967}], 
    RectangleBox[{566.39726, 173.408967}, {576.522839, 183.534546}], 
    RectangleBox[{566.39726, 183.534546}, {576.522839, 193.660125}], 
    RectangleBox[{576.522839, 163.283388}, {586.648418, 173.408967}], 
    RectangleBox[{576.522839, 173.408967}, {586.648418, 183.534546}], 
    RectangleBox[{576.522839, 183.534546}, {586.648418, 193.660125}], 
    RectangleBox[{576.522839, 193.660125}, {586.648418, 203.785704}], 
    RectangleBox[{576.522839, 203.785704}, {586.648418, 213.911283}], 
    RectangleBox[{586.648418, 143.03223}, {596.773997, 153.157809}], 
    RectangleBox[{586.648418, 153.157809}, {596.773997, 163.283388}], 
    RectangleBox[{586.648418, 163.283388}, {596.773997, 173.408967}], 
    RectangleBox[{586.648418, 173.408967}, {596.773997, 183.534546}], 
    RectangleBox[{586.648418, 183.534546}, {596.773997, 193.660125}], 
    RectangleBox[{586.648418, 193.660125}, {596.773997, 203.785704}], 
    RectangleBox[{586.648418, 203.785704}, {596.773997, 213.911283}], 
    RectangleBox[{596.773997, 122.781072}, {606.899576, 132.906651}], 
    RectangleBox[{596.773997, 132.906651}, {606.899576, 143.03223}], 
    RectangleBox[{596.773997, 143.03223}, {606.899576, 153.157809}], 
    RectangleBox[{596.773997, 153.157809}, {606.899576, 163.283388}], 
    RectangleBox[{596.773997, 163.283388}, {606.899576, 173.408967}], 
    RectangleBox[{596.773997, 173.408967}, {606.899576, 183.534546}], 
    RectangleBox[{596.773997, 183.534546}, {606.899576, 193.660125}], 
    RectangleBox[{596.773997, 193.660125}, {606.899576, 203.785704}], 
    RectangleBox[{596.773997, 203.785704}, {606.899576, 213.911283}], 
    RectangleBox[{606.899576, 122.781072}, {617.025155, 132.906651}], 
    RectangleBox[{606.899576, 132.906651}, {617.025155, 143.03223}], 
    RectangleBox[{606.899576, 143.03223}, {617.025155, 153.157809}], 
    RectangleBox[{606.899576, 153.157809}, {617.025155, 163.283388}], 
    RectangleBox[{606.899576, 163.283388}, {617.025155, 173.408967}], 
    RectangleBox[{606.899576, 173.408967}, {617.025155, 183.534546}], 
    RectangleBox[{606.899576, 183.534546}, {617.025155, 193.660125}], 
    RectangleBox[{606.899576, 193.660125}, {617.025155, 203.785704}], 
    RectangleBox[{606.899576, 203.785704}, {617.025155, 213.911283}], 
    RectangleBox[{617.025155, 122.781072}, {627.150734, 132.906651}], 
    RectangleBox[{617.025155, 132.906651}, {627.150734, 143.03223}], 
    RectangleBox[{617.025155, 143.03223}, {627.150734, 153.157809}], 
    RectangleBox[{617.025155, 153.157809}, {627.150734, 163.283388}], 
    RectangleBox[{617.025155, 163.283388}, {627.150734, 173.408967}], 
    RectangleBox[{617.025155, 173.408967}, {627.150734, 183.534546}], 
    RectangleBox[{617.025155, 183.534546}, {627.150734, 193.660125}], 
    RectangleBox[{617.025155, 193.660125}, {627.150734, 203.785704}], 
    RectangleBox[{617.025155, 203.785704}, {627.150734, 213.911283}], 
    RectangleBox[{617.025155, 213.911283}, {627.150734, 224.036862}], 
    RectangleBox[{617.025155, 224.036862}, {627.150734, 234.162442}], 
    RectangleBox[{627.150734, 122.781072}, {637.276313, 132.906651}], 
    RectangleBox[{627.150734, 132.906651}, {637.276313, 143.03223}], 
    RectangleBox[{627.150734, 143.03223}, {637.276313, 153.157809}], 
    RectangleBox[{627.150734, 153.157809}, {637.276313, 163.283388}], 
    RectangleBox[{627.150734, 163.283388}, {637.276313, 173.408967}], 
    RectangleBox[{627.150734, 173.408967}, {637.276313, 183.534546}], 
    RectangleBox[{627.150734, 183.534546}, {637.276313, 193.660125}], 
    RectangleBox[{627.150734, 193.660125}, {637.276313, 203.785704}], 
    RectangleBox[{627.150734, 203.785704}, {637.276313, 213.911283}], 
    RectangleBox[{627.150734, 213.911283}, {637.276313, 224.036862}], 
    RectangleBox[{627.150734, 224.036862}, {637.276313, 234.162442}], 
    RectangleBox[{637.276313, 122.781072}, {647.401893, 132.906651}], 
    RectangleBox[{637.276313, 132.906651}, {647.401893, 143.03223}], 
    RectangleBox[{637.276313, 143.03223}, {647.401893, 153.157809}], 
    RectangleBox[{637.276313, 163.283388}, {647.401893, 173.408967}], 
    RectangleBox[{637.276313, 173.408967}, {647.401893, 183.534546}], 
    RectangleBox[{637.276313, 183.534546}, {647.401893, 193.660125}], 
    RectangleBox[{637.276313, 193.660125}, {647.401893, 203.785704}], 
    RectangleBox[{637.276313, 203.785704}, {647.401893, 213.911283}], 
    RectangleBox[{637.276313, 213.911283}, {647.401893, 224.036862}], 
    RectangleBox[{637.276313, 224.036862}, {647.401893, 234.162442}], 
    RectangleBox[{647.401893, 122.781072}, {657.527472, 132.906651}], 
    RectangleBox[{647.401893, 132.906651}, {657.527472, 143.03223}], 
    RectangleBox[{647.401893, 143.03223}, {657.527472, 153.157809}], 
    RectangleBox[{647.401893, 163.283388}, {657.527472, 173.408967}], 
    RectangleBox[{647.401893, 173.408967}, {657.527472, 183.534546}], 
    RectangleBox[{647.401893, 183.534546}, {657.527472, 193.660125}], 
    RectangleBox[{647.401893, 193.660125}, {657.527472, 203.785704}], 
    RectangleBox[{647.401893, 203.785704}, {657.527472, 213.911283}], 
    RectangleBox[{647.401893, 213.911283}, {657.527472, 224.036862}], 
    RectangleBox[{647.401893, 224.036862}, {657.527472, 234.162442}], 
    RectangleBox[{647.401893, 254.4136}, {657.527472, 264.539179}], 
    RectangleBox[{647.401893, 264.539179}, {657.527472, 274.664758}], 
    RectangleBox[{647.401893, 274.664758}, {657.527472, 284.790337}], 
    RectangleBox[{657.527472, 122.781072}, {667.653051, 132.906651}], 
    RectangleBox[{657.527472, 132.906651}, {667.653051, 143.03223}], 
    RectangleBox[{657.527472, 143.03223}, {667.653051, 153.157809}], 
    RectangleBox[{657.527472, 153.157809}, {667.653051, 163.283388}], 
    RectangleBox[{657.527472, 163.283388}, {667.653051, 173.408967}], 
    RectangleBox[{657.527472, 173.408967}, {667.653051, 183.534546}], 
    RectangleBox[{657.527472, 183.534546}, {667.653051, 193.660125}], 
    RectangleBox[{657.527472, 193.660125}, {667.653051, 203.785704}], 
    RectangleBox[{657.527472, 203.785704}, {667.653051, 213.911283}], 
    RectangleBox[{657.527472, 213.911283}, {667.653051, 224.036862}], 
    RectangleBox[{657.527472, 224.036862}, {667.653051, 234.162442}], 
    RectangleBox[{657.527472, 254.4136}, {667.653051, 264.539179}], 
    RectangleBox[{657.527472, 264.539179}, {667.653051, 274.664758}], 
    RectangleBox[{657.527472, 274.664758}, {667.653051, 284.790337}], 
    RectangleBox[{667.653051, 122.781072}, {677.77863, 132.906651}], 
    RectangleBox[{667.653051, 132.906651}, {677.77863, 143.03223}], 
    RectangleBox[{667.653051, 143.03223}, {677.77863, 153.157809}], 
    RectangleBox[{667.653051, 163.283388}, {677.77863, 173.408967}], 
    RectangleBox[{667.653051, 173.408967}, {677.77863, 183.534546}], 
    RectangleBox[{667.653051, 183.534546}, {677.77863, 193.660125}], 
    RectangleBox[{667.653051, 193.660125}, {677.77863, 203.785704}], 
    RectangleBox[{667.653051, 203.785704}, {677.77863, 213.911283}], 
    RectangleBox[{667.653051, 213.911283}, {677.77863, 224.036862}], 
    RectangleBox[{667.653051, 224.036862}, {677.77863, 234.162442}], 
    RectangleBox[{667.653051, 234.162442}, {677.77863, 244.288021}], 
    RectangleBox[{667.653051, 244.288021}, {677.77863, 254.4136}], 
    RectangleBox[{667.653051, 254.4136}, {677.77863, 264.539179}], 
    RectangleBox[{667.653051, 264.539179}, {677.77863, 274.664758}], 
    RectangleBox[{667.653051, 274.664758}, {677.77863, 284.790337}], 
    RectangleBox[{677.77863, 122.781072}, {687.904209, 132.906651}], 
    RectangleBox[{677.77863, 132.906651}, {687.904209, 143.03223}], 
    RectangleBox[{677.77863, 143.03223}, {687.904209, 153.157809}], 
    RectangleBox[{677.77863, 153.157809}, {687.904209, 163.283388}], 
    RectangleBox[{677.77863, 173.408967}, {687.904209, 183.534546}], 
    RectangleBox[{677.77863, 183.534546}, {687.904209, 193.660125}], 
    RectangleBox[{677.77863, 213.911283}, {687.904209, 224.036862}], 
    RectangleBox[{677.77863, 224.036862}, {687.904209, 234.162442}], 
    RectangleBox[{677.77863, 234.162442}, {687.904209, 244.288021}], 
    RectangleBox[{677.77863, 254.4136}, {687.904209, 264.539179}], 
    RectangleBox[{677.77863, 264.539179}, {687.904209, 274.664758}], 
    RectangleBox[{677.77863, 274.664758}, {687.904209, 284.790337}], 
    RectangleBox[{677.77863, 284.790337}, {687.904209, 294.915916}], 
    RectangleBox[{687.904209, 122.781072}, {698.029788, 132.906651}], 
    RectangleBox[{687.904209, 132.906651}, {698.029788, 143.03223}], 
    RectangleBox[{687.904209, 143.03223}, {698.029788, 153.157809}], 
    RectangleBox[{687.904209, 153.157809}, {698.029788, 163.283388}], 
    RectangleBox[{687.904209, 163.283388}, {698.029788, 173.408967}], 
    RectangleBox[{687.904209, 173.408967}, {698.029788, 183.534546}], 
    RectangleBox[{687.904209, 183.534546}, {698.029788, 193.660125}], 
    RectangleBox[{687.904209, 193.660125}, {698.029788, 203.785704}], 
    RectangleBox[{687.904209, 203.785704}, {698.029788, 213.911283}], 
    RectangleBox[{687.904209, 213.911283}, {698.029788, 224.036862}], 
    RectangleBox[{687.904209, 224.036862}, {698.029788, 234.162442}], 
    RectangleBox[{687.904209, 234.162442}, {698.029788, 244.288021}], 
    RectangleBox[{687.904209, 244.288021}, {698.029788, 254.4136}], 
    RectangleBox[{687.904209, 254.4136}, {698.029788, 264.539179}], 
    RectangleBox[{687.904209, 264.539179}, {698.029788, 274.664758}], 
    RectangleBox[{687.904209, 274.664758}, {698.029788, 284.790337}], 
    RectangleBox[{687.904209, 284.790337}, {698.029788, 294.915916}], 
    RectangleBox[{698.029788, 153.157809}, {708.155367, 163.283388}], 
    RectangleBox[{698.029788, 163.283388}, {708.155367, 173.408967}], 
    RectangleBox[{698.029788, 173.408967}, {708.155367, 183.534546}], 
    RectangleBox[{698.029788, 183.534546}, {708.155367, 193.660125}], 
    RectangleBox[{698.029788, 193.660125}, {708.155367, 203.785704}], 
    RectangleBox[{698.029788, 203.785704}, {708.155367, 213.911283}], 
    RectangleBox[{698.029788, 213.911283}, {708.155367, 224.036862}], 
    RectangleBox[{698.029788, 224.036862}, {708.155367, 234.162442}], 
    RectangleBox[{698.029788, 234.162442}, {708.155367, 244.288021}], 
    RectangleBox[{698.029788, 254.4136}, {708.155367, 264.539179}], 
    RectangleBox[{698.029788, 264.539179}, {708.155367, 274.664758}], 
    RectangleBox[{698.029788, 274.664758}, {708.155367, 284.790337}], 
    RectangleBox[{698.029788, 284.790337}, {708.155367, 294.915916}], 
    RectangleBox[{708.155367, 153.157809}, {718.280946, 163.283388}], 
    RectangleBox[{708.155367, 163.283388}, {718.280946, 173.408967}], 
    RectangleBox[{708.155367, 173.408967}, {718.280946, 183.534546}], 
    RectangleBox[{708.155367, 183.534546}, {718.280946, 193.660125}], 
    RectangleBox[{708.155367, 193.660125}, {718.280946, 203.785704}], 
    RectangleBox[{708.155367, 203.785704}, {718.280946, 213.911283}], 
    RectangleBox[{708.155367, 234.162442}, {718.280946, 244.288021}], 
    RectangleBox[{708.155367, 244.288021}, {718.280946, 254.4136}], 
    RectangleBox[{708.155367, 254.4136}, {718.280946, 264.539179}], 
    RectangleBox[{708.155367, 264.539179}, {718.280946, 274.664758}], 
    RectangleBox[{708.155367, 274.664758}, {718.280946, 284.790337}], 
    RectangleBox[{708.155367, 284.790337}, {718.280946, 294.915916}], 
    RectangleBox[{708.155367, 294.915916}, {718.280946, 305.041495}], 
    RectangleBox[{708.155367, 305.041495}, {718.280946, 315.167074}], 
    RectangleBox[{708.155367, 315.167074}, {718.280946, 325.292653}], 
    RectangleBox[{708.155367, 325.292653}, {718.280946, 335.418232}], 
    RectangleBox[{718.280946, 153.157809}, {728.406525, 163.283388}], 
    RectangleBox[{718.280946, 163.283388}, {728.406525, 173.408967}], 
    RectangleBox[{718.280946, 173.408967}, {728.406525, 183.534546}], 
    RectangleBox[{718.280946, 183.534546}, {728.406525, 193.660125}], 
    RectangleBox[{718.280946, 193.660125}, {728.406525, 203.785704}], 
    RectangleBox[{718.280946, 203.785704}, {728.406525, 213.911283}], 
    RectangleBox[{718.280946, 234.162442}, {728.406525, 244.288021}], 
    RectangleBox[{718.280946, 244.288021}, {728.406525, 254.4136}], 
    RectangleBox[{718.280946, 254.4136}, {728.406525, 264.539179}], 
    RectangleBox[{718.280946, 264.539179}, {728.406525, 274.664758}], 
    RectangleBox[{718.280946, 274.664758}, {728.406525, 284.790337}], 
    RectangleBox[{718.280946, 284.790337}, {728.406525, 294.915916}], 
    RectangleBox[{718.280946, 294.915916}, {728.406525, 305.041495}], 
    RectangleBox[{718.280946, 305.041495}, {728.406525, 315.167074}], 
    RectangleBox[{718.280946, 315.167074}, {728.406525, 325.292653}], 
    RectangleBox[{718.280946, 325.292653}, {728.406525, 335.418232}], 
    RectangleBox[{728.406525, 153.157809}, {738.532104, 163.283388}], 
    RectangleBox[{728.406525, 163.283388}, {738.532104, 173.408967}], 
    RectangleBox[{728.406525, 173.408967}, {738.532104, 183.534546}], 
    RectangleBox[{728.406525, 234.162442}, {738.532104, 244.288021}], 
    RectangleBox[{728.406525, 244.288021}, {738.532104, 254.4136}], 
    RectangleBox[{728.406525, 254.4136}, {738.532104, 264.539179}], 
    RectangleBox[{728.406525, 294.915916}, {738.532104, 305.041495}], 
    RectangleBox[{728.406525, 305.041495}, {738.532104, 315.167074}], 
    RectangleBox[{728.406525, 315.167074}, {738.532104, 325.292653}], 
    RectangleBox[{728.406525, 325.292653}, {738.532104, 335.418232}], 
    RectangleBox[{738.532104, 234.162442}, {748.657683, 244.288021}], 
    RectangleBox[{738.532104, 244.288021}, {748.657683, 254.4136}], 
    RectangleBox[{738.532104, 254.4136}, {748.657683, 264.539179}], 
    RectangleBox[{738.532104, 294.915916}, {748.657683, 305.041495}], 
    RectangleBox[{738.532104, 305.041495}, {748.657683, 315.167074}], 
    RectangleBox[{738.532104, 315.167074}, {748.657683, 325.292653}], 
    RectangleBox[{738.532104, 325.292653}, {748.657683, 335.418232}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{665.455059, 207.959419}, {675.580638, 218.084998}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{725.588461, 236.573877}, {749.588221, 261.373557}], 
    RectangleBox[{679.357358, 262.251865}, {718.705358, 287.051545}], 
    RectangleBox[{656.61256, 295.718844}, {688.61224, 320.518524}], 
    RectangleBox[{631.07443, 265.160639}, {663.07411, 289.960319}], 
    RectangleBox[{671.491248, 231.448908}, {703.490928, 256.248588}], 
    RectangleBox[{687.946699, 200.156447}, {719.946379, 224.956127}], 
    RectangleBox[{720.585297, 293.60013}, {752.584977, 318.39981}], 
    RectangleBox[{617.143142, 326.41355}, {649.142822, 351.21323}], 
    RectangleBox[{661.171382, 327.644024}, {693.171062, 352.443704}], 
    RectangleBox[{583.109795, 248.932457}, {622.457795, 273.732137}], 
    RectangleBox[{569.569831, 218.164465}, {608.917831, 242.964145}], 
    RectangleBox[{528.240577, 256.892913}, {567.588577, 281.692593}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{737.588341, 248.973717}, {699.031358, 274.651705}}], 
    LineBox[{{737.588341, 248.973717}, {672.6124, 308.118684}}], 
    LineBox[{{737.588341, 248.973717}, {647.07427, 277.560479}}], 
    LineBox[{{737.588341, 248.973717}, {687.491088, 243.848748}}], 
    LineBox[{{737.588341, 248.973717}, {703.946539, 212.556287}}], 
    LineBox[{{737.588341, 248.973717}, {736.585137, 305.99997}}], 
    LineBox[{{737.588341, 248.973717}, {633.142982, 338.81339}}], 
    LineBox[{{737.588341, 248.973717}, {677.171222, 340.043864}}], 
    LineBox[{{672.6124, 308.118684}, {699.031358, 274.651705}}], 
    LineBox[{{672.6124, 308.118684}, {647.07427, 277.560479}}], 
    LineBox[{{672.6124, 308.118684}, {687.491088, 243.848748}}], 
    LineBox[{{672.6124, 308.118684}, {703.946539, 212.556287}}], 
    LineBox[{{672.6124, 308.118684}, {736.585137, 305.99997}}], 
    LineBox[{{672.6124, 308.118684}, {633.142982, 338.81339}}], 
    LineBox[{{672.6124, 308.118684}, {677.171222, 340.043864}}], 
    LineBox[{{647.07427, 277.560479}, {699.031358, 274.651705}}], 
    LineBox[{{647.07427, 277.560479}, {602.783795, 261.332297}}], 
    LineBox[{{687.491088, 243.848748}, {699.031358, 274.651705}}], 
    LineBox[{{687.491088, 243.848748}, {647.07427, 277.560479}}], 
    LineBox[{{687.491088, 243.848748}, {703.946539, 212.556287}}], 
    LineBox[{{687.491088, 243.848748}, {736.585137, 305.99997}}], 
    LineBox[{{687.491088, 243.848748}, {633.142982, 338.81339}}], 
    LineBox[{{687.491088, 243.848748}, {677.171222, 340.043864}}], 
    LineBox[{{703.946539, 212.556287}, {699.031358, 274.651705}}], 
    LineBox[{{703.946539, 212.556287}, {647.07427, 277.560479}}], 
    LineBox[{{703.946539, 212.556287}, {736.585137, 305.99997}}], 
    LineBox[{{703.946539, 212.556287}, {633.142982, 338.81339}}], 
    LineBox[{{703.946539, 212.556287}, {677.171222, 340.043864}}], 
    LineBox[{{736.585137, 305.99997}, {699.031358, 274.651705}}], 
    LineBox[{{736.585137, 305.99997}, {647.07427, 277.560479}}], 
    LineBox[{{736.585137, 305.99997}, {633.142982, 338.81339}}], 
    LineBox[{{736.585137, 305.99997}, {677.171222, 340.043864}}], 
    LineBox[{{633.142982, 338.81339}, {699.031358, 274.651705}}], 
    LineBox[{{633.142982, 338.81339}, {647.07427, 277.560479}}], 
    LineBox[{{633.142982, 338.81339}, {677.171222, 340.043864}}], 
    LineBox[{{677.171222, 340.043864}, {699.031358, 274.651705}}], 
    LineBox[{{677.171222, 340.043864}, {647.07427, 277.560479}}], 
    LineBox[{{602.783795, 261.332297}, {589.243831, 230.564305}}], 
    LineBox[{{547.914577, 269.292753}, {602.783795, 261.332297}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{737.588341, 248.973717}], 
    PointBox[{699.031358, 274.651705}], PointBox[{672.6124, 308.118684}], 
    PointBox[{647.07427, 277.560479}], PointBox[{687.491088, 243.848748}], 
    PointBox[{703.946539, 212.556287}], PointBox[{736.585137, 305.99997}], 
    PointBox[{633.142982, 338.81339}], PointBox[{677.171222, 340.043864}], 
    PointBox[{602.783795, 261.332297}], PointBox[{589.243831, 230.564305}], 
    PointBox[{547.914577, 269.292753}]}, 
   {RGBColor[0.982275, 0.61098, 0.347451], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{528.240577, 256.242547}, {539.457797, 267.459767}], 
    RectangleBox[{528.240577, 267.459767}, {539.457797, 278.676987}], 
    RectangleBox[{528.240577, 278.676987}, {539.457797, 289.894207}], 
    RectangleBox[{539.457797, 256.242547}, {550.675017, 267.459767}], 
    RectangleBox[{539.457797, 267.459767}, {550.675017, 278.676987}], 
    RectangleBox[{539.457797, 278.676987}, {550.675017, 289.894207}], 
    RectangleBox[{550.675017, 256.242547}, {561.892237, 267.459767}], 
    RectangleBox[{550.675017, 267.459767}, {561.892237, 278.676987}], 
    RectangleBox[{550.675017, 278.676987}, {561.892237, 289.894207}], 
    RectangleBox[{561.892237, 211.373667}, {573.109457, 222.590887}], 
    RectangleBox[{561.892237, 222.590887}, {573.109457, 233.808107}], 
    RectangleBox[{561.892237, 233.808107}, {573.109457, 245.025327}], 
    RectangleBox[{561.892237, 256.242547}, {573.109457, 267.459767}], 
    RectangleBox[{561.892237, 267.459767}, {573.109457, 278.676987}], 
    RectangleBox[{561.892237, 278.676987}, {573.109457, 289.894207}], 
    RectangleBox[{573.109457, 211.373667}, {584.326677, 222.590887}], 
    RectangleBox[{573.109457, 222.590887}, {584.326677, 233.808107}], 
    RectangleBox[{573.109457, 233.808107}, {584.326677, 245.025327}], 
    RectangleBox[{573.109457, 245.025327}, {584.326677, 256.242547}], 
    RectangleBox[{573.109457, 256.242547}, {584.326677, 267.459767}], 
    RectangleBox[{573.109457, 267.459767}, {584.326677, 278.676987}], 
    RectangleBox[{584.326677, 211.373667}, {595.543897, 222.590887}], 
    RectangleBox[{584.326677, 222.590887}, {595.543897, 233.808107}], 
    RectangleBox[{584.326677, 233.808107}, {595.543897, 245.025327}], 
    RectangleBox[{584.326677, 245.025327}, {595.543897, 256.242547}], 
    RectangleBox[{584.326677, 256.242547}, {595.543897, 267.459767}], 
    RectangleBox[{584.326677, 267.459767}, {595.543897, 278.676987}], 
    RectangleBox[{595.543897, 211.373667}, {606.761117, 222.590887}], 
    RectangleBox[{595.543897, 222.590887}, {606.761117, 233.808107}], 
    RectangleBox[{595.543897, 233.808107}, {606.761117, 245.025327}], 
    RectangleBox[{595.543897, 245.025327}, {606.761117, 256.242547}], 
    RectangleBox[{595.543897, 256.242547}, {606.761117, 267.459767}], 
    RectangleBox[{595.543897, 267.459767}, {606.761117, 278.676987}], 
    RectangleBox[{606.761117, 211.373667}, {617.978337, 222.590887}], 
    RectangleBox[{606.761117, 222.590887}, {617.978337, 233.808107}], 
    RectangleBox[{606.761117, 233.808107}, {617.978337, 245.025327}], 
    RectangleBox[{606.761117, 245.025327}, {617.978337, 256.242547}], 
    RectangleBox[{606.761117, 256.242547}, {617.978337, 267.459767}], 
    RectangleBox[{606.761117, 267.459767}, {617.978337, 278.676987}], 
    RectangleBox[{606.761117, 323.545867}, {617.978337, 334.763087}], 
    RectangleBox[{606.761117, 334.763087}, {617.978337, 345.980307}], 
    RectangleBox[{606.761117, 345.980307}, {617.978337, 357.197527}], 
    RectangleBox[{617.978337, 245.025327}, {629.195557, 256.242547}], 
    RectangleBox[{617.978337, 256.242547}, {629.195557, 267.459767}], 
    RectangleBox[{617.978337, 267.459767}, {629.195557, 278.676987}], 
    RectangleBox[{617.978337, 323.545867}, {629.195557, 334.763087}], 
    RectangleBox[{617.978337, 334.763087}, {629.195557, 345.980307}], 
    RectangleBox[{617.978337, 345.980307}, {629.195557, 357.197527}], 
    RectangleBox[{629.195557, 256.242547}, {640.412777, 267.459767}], 
    RectangleBox[{629.195557, 267.459767}, {640.412777, 278.676987}], 
    RectangleBox[{629.195557, 278.676987}, {640.412777, 289.894207}], 
    RectangleBox[{629.195557, 289.894207}, {640.412777, 301.111427}], 
    RectangleBox[{629.195557, 312.328647}, {640.412777, 323.545867}], 
    RectangleBox[{629.195557, 323.545867}, {640.412777, 334.763087}], 
    RectangleBox[{629.195557, 334.763087}, {640.412777, 345.980307}], 
    RectangleBox[{629.195557, 345.980307}, {640.412777, 357.197527}], 
    RectangleBox[{640.412777, 256.242547}, {651.629997, 267.459767}], 
    RectangleBox[{640.412777, 267.459767}, {651.629997, 278.676987}], 
    RectangleBox[{640.412777, 278.676987}, {651.629997, 289.894207}], 
    RectangleBox[{640.412777, 289.894207}, {651.629997, 301.111427}], 
    RectangleBox[{640.412777, 301.111427}, {651.629997, 312.328647}], 
    RectangleBox[{640.412777, 312.328647}, {651.629997, 323.545867}], 
    RectangleBox[{640.412777, 323.545867}, {651.629997, 334.763087}], 
    RectangleBox[{640.412777, 334.763087}, {651.629997, 345.980307}], 
    RectangleBox[{640.412777, 345.980307}, {651.629997, 357.197527}], 
    RectangleBox[{651.629997, 256.242547}, {662.847217, 267.459767}], 
    RectangleBox[{651.629997, 267.459767}, {662.847217, 278.676987}], 
    RectangleBox[{651.629997, 278.676987}, {662.847217, 289.894207}], 
    RectangleBox[{651.629997, 289.894207}, {662.847217, 301.111427}], 
    RectangleBox[{651.629997, 301.111427}, {662.847217, 312.328647}], 
    RectangleBox[{651.629997, 312.328647}, {662.847217, 323.545867}], 
    RectangleBox[{651.629997, 323.545867}, {662.847217, 334.763087}], 
    RectangleBox[{651.629997, 334.763087}, {662.847217, 345.980307}], 
    RectangleBox[{651.629997, 345.980307}, {662.847217, 357.197527}], 
    RectangleBox[{662.847217, 222.590887}, {674.064437, 233.808107}], 
    RectangleBox[{662.847217, 233.808107}, {674.064437, 245.025327}], 
    RectangleBox[{662.847217, 245.025327}, {674.064437, 256.242547}], 
    RectangleBox[{662.847217, 256.242547}, {674.064437, 267.459767}], 
    RectangleBox[{662.847217, 267.459767}, {674.064437, 278.676987}], 
    RectangleBox[{662.847217, 278.676987}, {674.064437, 289.894207}], 
    RectangleBox[{662.847217, 289.894207}, {674.064437, 301.111427}], 
    RectangleBox[{662.847217, 301.111427}, {674.064437, 312.328647}], 
    RectangleBox[{662.847217, 312.328647}, {674.064437, 323.545867}], 
    RectangleBox[{662.847217, 323.545867}, {674.064437, 334.763087}], 
    RectangleBox[{662.847217, 334.763087}, {674.064437, 345.980307}], 
    RectangleBox[{662.847217, 345.980307}, {674.064437, 357.197527}], 
    RectangleBox[{674.064437, 222.590887}, {685.281657, 233.808107}], 
    RectangleBox[{674.064437, 233.808107}, {685.281657, 245.025327}], 
    RectangleBox[{674.064437, 245.025327}, {685.281657, 256.242547}], 
    RectangleBox[{674.064437, 256.242547}, {685.281657, 267.459767}], 
    RectangleBox[{674.064437, 267.459767}, {685.281657, 278.676987}], 
    RectangleBox[{674.064437, 278.676987}, {685.281657, 289.894207}], 
    RectangleBox[{674.064437, 289.894207}, {685.281657, 301.111427}], 
    RectangleBox[{674.064437, 301.111427}, {685.281657, 312.328647}], 
    RectangleBox[{674.064437, 312.328647}, {685.281657, 323.545867}], 
    RectangleBox[{674.064437, 323.545867}, {685.281657, 334.763087}], 
    RectangleBox[{674.064437, 334.763087}, {685.281657, 345.980307}], 
    RectangleBox[{674.064437, 345.980307}, {685.281657, 357.197527}], 
    RectangleBox[{685.281657, 200.156447}, {696.498877, 211.373667}], 
    RectangleBox[{685.281657, 211.373667}, {696.498877, 222.590887}], 
    RectangleBox[{685.281657, 222.590887}, {696.498877, 233.808107}], 
    RectangleBox[{685.281657, 233.808107}, {696.498877, 245.025327}], 
    RectangleBox[{685.281657, 245.025327}, {696.498877, 256.242547}], 
    RectangleBox[{685.281657, 256.242547}, {696.498877, 267.459767}], 
    RectangleBox[{685.281657, 267.459767}, {696.498877, 278.676987}], 
    RectangleBox[{685.281657, 278.676987}, {696.498877, 289.894207}], 
    RectangleBox[{685.281657, 289.894207}, {696.498877, 301.111427}], 
    RectangleBox[{685.281657, 301.111427}, {696.498877, 312.328647}], 
    RectangleBox[{685.281657, 312.328647}, {696.498877, 323.545867}], 
    RectangleBox[{685.281657, 323.545867}, {696.498877, 334.763087}], 
    RectangleBox[{685.281657, 334.763087}, {696.498877, 345.980307}], 
    RectangleBox[{685.281657, 345.980307}, {696.498877, 357.197527}], 
    RectangleBox[{696.498877, 200.156447}, {707.716097, 211.373667}], 
    RectangleBox[{696.498877, 211.373667}, {707.716097, 222.590887}], 
    RectangleBox[{696.498877, 222.590887}, {707.716097, 233.808107}], 
    RectangleBox[{696.498877, 233.808107}, {707.716097, 245.025327}], 
    RectangleBox[{696.498877, 245.025327}, {707.716097, 256.242547}], 
    RectangleBox[{696.498877, 256.242547}, {707.716097, 267.459767}], 
    RectangleBox[{696.498877, 267.459767}, {707.716097, 278.676987}], 
    RectangleBox[{696.498877, 278.676987}, {707.716097, 289.894207}], 
    RectangleBox[{696.498877, 289.894207}, {707.716097, 301.111427}], 
    RectangleBox[{696.498877, 301.111427}, {707.716097, 312.328647}], 
    RectangleBox[{696.498877, 312.328647}, {707.716097, 323.545867}], 
    RectangleBox[{696.498877, 323.545867}, {707.716097, 334.763087}], 
    RectangleBox[{707.716097, 200.156447}, {718.933317, 211.373667}], 
    RectangleBox[{707.716097, 211.373667}, {718.933317, 222.590887}], 
    RectangleBox[{707.716097, 222.590887}, {718.933317, 233.808107}], 
    RectangleBox[{707.716097, 233.808107}, {718.933317, 245.025327}], 
    RectangleBox[{707.716097, 245.025327}, {718.933317, 256.242547}], 
    RectangleBox[{707.716097, 256.242547}, {718.933317, 267.459767}], 
    RectangleBox[{707.716097, 267.459767}, {718.933317, 278.676987}], 
    RectangleBox[{707.716097, 278.676987}, {718.933317, 289.894207}], 
    RectangleBox[{707.716097, 289.894207}, {718.933317, 301.111427}], 
    RectangleBox[{707.716097, 301.111427}, {718.933317, 312.328647}], 
    RectangleBox[{707.716097, 312.328647}, {718.933317, 323.545867}], 
    RectangleBox[{718.933317, 200.156447}, {730.150537, 211.373667}], 
    RectangleBox[{718.933317, 211.373667}, {730.150537, 222.590887}], 
    RectangleBox[{718.933317, 222.590887}, {730.150537, 233.808107}], 
    RectangleBox[{718.933317, 233.808107}, {730.150537, 245.025327}], 
    RectangleBox[{718.933317, 245.025327}, {730.150537, 256.242547}], 
    RectangleBox[{718.933317, 256.242547}, {730.150537, 267.459767}], 
    RectangleBox[{718.933317, 267.459767}, {730.150537, 278.676987}], 
    RectangleBox[{718.933317, 278.676987}, {730.150537, 289.894207}], 
    RectangleBox[{718.933317, 289.894207}, {730.150537, 301.111427}], 
    RectangleBox[{718.933317, 301.111427}, {730.150537, 312.328647}], 
    RectangleBox[{718.933317, 312.328647}, {730.150537, 323.545867}], 
    RectangleBox[{730.150537, 233.808107}, {741.367757, 245.025327}], 
    RectangleBox[{730.150537, 245.025327}, {741.367757, 256.242547}], 
    RectangleBox[{730.150537, 256.242547}, {741.367757, 267.459767}], 
    RectangleBox[{730.150537, 267.459767}, {741.367757, 278.676987}], 
    RectangleBox[{730.150537, 278.676987}, {741.367757, 289.894207}], 
    RectangleBox[{730.150537, 289.894207}, {741.367757, 301.111427}], 
    RectangleBox[{730.150537, 301.111427}, {741.367757, 312.328647}], 
    RectangleBox[{730.150537, 312.328647}, {741.367757, 323.545867}], 
    RectangleBox[{741.367757, 233.808107}, {752.584977, 245.025327}], 
    RectangleBox[{741.367757, 245.025327}, {752.584977, 256.242547}], 
    RectangleBox[{741.367757, 256.242547}, {752.584977, 267.459767}], 
    RectangleBox[{741.367757, 289.894207}, {752.584977, 301.111427}], 
    RectangleBox[{741.367757, 301.111427}, {752.584977, 312.328647}], 
    RectangleBox[{741.367757, 312.328647}, {752.584977, 323.545867}], 
    RectangleBox[{752.584977, 289.894207}, {763.802197, 301.111427}], 
    RectangleBox[{752.584977, 301.111427}, {763.802197, 312.328647}], 
    RectangleBox[{752.584977, 312.328647}, {763.802197, 323.545867}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{660.885924, 277.885588}, {672.103144, 289.102808}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{702.326, 409.50016}, {741.674, 434.29984}], 
    RectangleBox[{854.326, 421.50016}, {893.674, 446.29984}], 
    RectangleBox[{772.326, 351.50016}, {811.674, 376.29984}], 
    RectangleBox[{772.326, 463.50016}, {811.674, 488.29984}], 
    RectangleBox[{819.326, 453.50016}, {858.674, 478.29984}], 
    RectangleBox[{725.326, 440.50016}, {764.674, 465.29984}], 
    RectangleBox[{725.326, 365.50016}, {764.674, 390.29984}], 
    RectangleBox[{854.326, 388.50016}, {893.674, 413.29984}], 
    RectangleBox[{752.326, 396.50016}, {791.674, 421.29984}], 
    RectangleBox[{819.326, 357.50016}, {858.674, 382.29984}], 
    RectangleBox[{805.326, 399.50016}, {844.674, 424.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{722., 421.9}, {874., 433.9}}], 
    LineBox[{{722., 421.9}, {792., 363.9}}], 
    LineBox[{{722., 421.9}, {792., 475.9}}], 
    LineBox[{{722., 421.9}, {839., 465.9}}], 
    LineBox[{{722., 421.9}, {745., 452.9}}], 
    LineBox[{{722., 421.9}, {745., 377.9}}], 
    LineBox[{{722., 421.9}, {874., 400.9}}], 
    LineBox[{{722., 421.9}, {772., 408.9}}], 
    LineBox[{{722., 421.9}, {839., 369.9}}], 
    LineBox[{{722., 421.9}, {825., 411.9}}], 
    LineBox[{{874., 433.9}, {792., 363.9}}], 
    LineBox[{{874., 433.9}, {792., 475.9}}], 
    LineBox[{{874., 433.9}, {839., 465.9}}], 
    LineBox[{{874., 433.9}, {745., 452.9}}], 
    LineBox[{{874., 433.9}, {745., 377.9}}], 
    LineBox[{{874., 433.9}, {874., 400.9}}], 
    LineBox[{{874., 433.9}, {772., 408.9}}], 
    LineBox[{{874., 433.9}, {839., 369.9}}], 
    LineBox[{{874., 433.9}, {825., 411.9}}], 
    LineBox[{{792., 363.9}, {792., 475.9}}], 
    LineBox[{{792., 363.9}, {839., 465.9}}], 
    LineBox[{{792., 363.9}, {745., 452.9}}], 
    LineBox[{{792., 363.9}, {745., 377.9}}], 
    LineBox[{{792., 363.9}, {874., 400.9}}], 
    LineBox[{{792., 363.9}, {772., 408.9}}], 
    LineBox[{{792., 363.9}, {839., 369.9}}], 
    LineBox[{{792., 363.9}, {825., 411.9}}], 
    LineBox[{{792., 475.9}, {839., 465.9}}], 
    LineBox[{{792., 475.9}, {745., 452.9}}], 
    LineBox[{{792., 475.9}, {745., 377.9}}], 
    LineBox[{{792., 475.9}, {874., 400.9}}], 
    LineBox[{{792., 475.9}, {772., 408.9}}], 
    LineBox[{{792., 475.9}, {839., 369.9}}], 
    LineBox[{{792., 475.9}, {825., 411.9}}], 
    LineBox[{{839., 465.9}, {745., 452.9}}], 
    LineBox[{{839., 465.9}, {745., 377.9}}], 
    LineBox[{{839., 465.9}, {874., 400.9}}], 
    LineBox[{{839., 465.9}, {772., 408.9}}], 
    LineBox[{{839., 465.9}, {839., 369.9}}], 
    LineBox[{{839., 465.9}, {825., 411.9}}], 
    LineBox[{{745., 452.9}, {745., 377.9}}], 
    LineBox[{{745., 452.9}, {874., 400.9}}], 
    LineBox[{{745., 452.9}, {772., 408.9}}], 
    LineBox[{{745., 452.9}, {839., 369.9}}], 
    LineBox[{{745., 452.9}, {825., 411.9}}], 
    LineBox[{{745., 377.9}, {874., 400.9}}], 
    LineBox[{{745., 377.9}, {772., 408.9}}], 
    LineBox[{{745., 377.9}, {839., 369.9}}], 
    LineBox[{{745., 377.9}, {825., 411.9}}], 
    LineBox[{{874., 400.9}, {772., 408.9}}], 
    LineBox[{{874., 400.9}, {839., 369.9}}], 
    LineBox[{{874., 400.9}, {825., 411.9}}], 
    LineBox[{{772., 408.9}, {839., 369.9}}], 
    LineBox[{{772., 408.9}, {825., 411.9}}], 
    LineBox[{{839., 369.9}, {825., 411.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{722., 421.9}], 
    PointBox[{874., 433.9}], PointBox[{792., 363.9}], PointBox[{792., 475.9}],
     PointBox[{839., 465.9}], PointBox[{745., 452.9}], 
    PointBox[{745., 377.9}], PointBox[{874., 400.9}], PointBox[{772., 408.9}],
     PointBox[{839., 369.9}], PointBox[{825., 411.9}]}, 
   {RGBColor[0.994627, 0.805882, 0.484157], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{702.326, 408.90456}, {711.8934, 418.47196}], 
    RectangleBox[{702.326, 418.47196}, {711.8934, 428.03936}], 
    RectangleBox[{702.326, 428.03936}, {711.8934, 437.60676}], 
    RectangleBox[{711.8934, 408.90456}, {721.4608, 418.47196}], 
    RectangleBox[{711.8934, 418.47196}, {721.4608, 428.03936}], 
    RectangleBox[{711.8934, 428.03936}, {721.4608, 437.60676}], 
    RectangleBox[{721.4608, 361.06756}, {731.0282, 370.63496}], 
    RectangleBox[{721.4608, 370.63496}, {731.0282, 380.20236}], 
    RectangleBox[{721.4608, 380.20236}, {731.0282, 389.76976}], 
    RectangleBox[{721.4608, 389.76976}, {731.0282, 399.33716}], 
    RectangleBox[{721.4608, 408.90456}, {731.0282, 418.47196}], 
    RectangleBox[{721.4608, 418.47196}, {731.0282, 428.03936}], 
    RectangleBox[{721.4608, 428.03936}, {731.0282, 437.60676}], 
    RectangleBox[{721.4608, 437.60676}, {731.0282, 447.17416}], 
    RectangleBox[{721.4608, 447.17416}, {731.0282, 456.74156}], 
    RectangleBox[{721.4608, 456.74156}, {731.0282, 466.30896}], 
    RectangleBox[{731.0282, 361.06756}, {740.5956, 370.63496}], 
    RectangleBox[{731.0282, 370.63496}, {740.5956, 380.20236}], 
    RectangleBox[{731.0282, 380.20236}, {740.5956, 389.76976}], 
    RectangleBox[{731.0282, 389.76976}, {740.5956, 399.33716}], 
    RectangleBox[{731.0282, 399.33716}, {740.5956, 408.90456}], 
    RectangleBox[{731.0282, 408.90456}, {740.5956, 418.47196}], 
    RectangleBox[{731.0282, 418.47196}, {740.5956, 428.03936}], 
    RectangleBox[{731.0282, 428.03936}, {740.5956, 437.60676}], 
    RectangleBox[{731.0282, 437.60676}, {740.5956, 447.17416}], 
    RectangleBox[{731.0282, 447.17416}, {740.5956, 456.74156}], 
    RectangleBox[{731.0282, 456.74156}, {740.5956, 466.30896}], 
    RectangleBox[{740.5956, 361.06756}, {750.163, 370.63496}], 
    RectangleBox[{740.5956, 370.63496}, {750.163, 380.20236}], 
    RectangleBox[{740.5956, 380.20236}, {750.163, 389.76976}], 
    RectangleBox[{740.5956, 389.76976}, {750.163, 399.33716}], 
    RectangleBox[{740.5956, 399.33716}, {750.163, 408.90456}], 
    RectangleBox[{740.5956, 408.90456}, {750.163, 418.47196}], 
    RectangleBox[{740.5956, 418.47196}, {750.163, 428.03936}], 
    RectangleBox[{740.5956, 428.03936}, {750.163, 437.60676}], 
    RectangleBox[{740.5956, 437.60676}, {750.163, 447.17416}], 
    RectangleBox[{740.5956, 447.17416}, {750.163, 456.74156}], 
    RectangleBox[{740.5956, 456.74156}, {750.163, 466.30896}], 
    RectangleBox[{750.163, 361.06756}, {759.7304, 370.63496}], 
    RectangleBox[{750.163, 370.63496}, {759.7304, 380.20236}], 
    RectangleBox[{750.163, 380.20236}, {759.7304, 389.76976}], 
    RectangleBox[{750.163, 389.76976}, {759.7304, 399.33716}], 
    RectangleBox[{750.163, 399.33716}, {759.7304, 408.90456}], 
    RectangleBox[{750.163, 408.90456}, {759.7304, 418.47196}], 
    RectangleBox[{750.163, 418.47196}, {759.7304, 428.03936}], 
    RectangleBox[{750.163, 428.03936}, {759.7304, 437.60676}], 
    RectangleBox[{750.163, 437.60676}, {759.7304, 447.17416}], 
    RectangleBox[{750.163, 447.17416}, {759.7304, 456.74156}], 
    RectangleBox[{750.163, 456.74156}, {759.7304, 466.30896}], 
    RectangleBox[{759.7304, 361.06756}, {769.2978, 370.63496}], 
    RectangleBox[{759.7304, 370.63496}, {769.2978, 380.20236}], 
    RectangleBox[{759.7304, 380.20236}, {769.2978, 389.76976}], 
    RectangleBox[{759.7304, 389.76976}, {769.2978, 399.33716}], 
    RectangleBox[{759.7304, 399.33716}, {769.2978, 408.90456}], 
    RectangleBox[{759.7304, 408.90456}, {769.2978, 418.47196}], 
    RectangleBox[{759.7304, 418.47196}, {769.2978, 428.03936}], 
    RectangleBox[{759.7304, 428.03936}, {769.2978, 437.60676}], 
    RectangleBox[{759.7304, 437.60676}, {769.2978, 447.17416}], 
    RectangleBox[{759.7304, 447.17416}, {769.2978, 456.74156}], 
    RectangleBox[{759.7304, 456.74156}, {769.2978, 466.30896}], 
    RectangleBox[{769.2978, 351.50016}, {778.8652, 361.06756}], 
    RectangleBox[{769.2978, 361.06756}, {778.8652, 370.63496}], 
    RectangleBox[{769.2978, 370.63496}, {778.8652, 380.20236}], 
    RectangleBox[{769.2978, 380.20236}, {778.8652, 389.76976}], 
    RectangleBox[{769.2978, 389.76976}, {778.8652, 399.33716}], 
    RectangleBox[{769.2978, 399.33716}, {778.8652, 408.90456}], 
    RectangleBox[{769.2978, 408.90456}, {778.8652, 418.47196}], 
    RectangleBox[{769.2978, 418.47196}, {778.8652, 428.03936}], 
    RectangleBox[{769.2978, 428.03936}, {778.8652, 437.60676}], 
    RectangleBox[{769.2978, 437.60676}, {778.8652, 447.17416}], 
    RectangleBox[{769.2978, 447.17416}, {778.8652, 456.74156}], 
    RectangleBox[{769.2978, 456.74156}, {778.8652, 466.30896}], 
    RectangleBox[{769.2978, 466.30896}, {778.8652, 475.87636}], 
    RectangleBox[{769.2978, 475.87636}, {778.8652, 485.44376}], 
    RectangleBox[{769.2978, 485.44376}, {778.8652, 495.01116}], 
    RectangleBox[{778.8652, 351.50016}, {788.4326, 361.06756}], 
    RectangleBox[{778.8652, 361.06756}, {788.4326, 370.63496}], 
    RectangleBox[{778.8652, 370.63496}, {788.4326, 380.20236}], 
    RectangleBox[{778.8652, 380.20236}, {788.4326, 389.76976}], 
    RectangleBox[{778.8652, 389.76976}, {788.4326, 399.33716}], 
    RectangleBox[{778.8652, 399.33716}, {788.4326, 408.90456}], 
    RectangleBox[{778.8652, 408.90456}, {788.4326, 418.47196}], 
    RectangleBox[{778.8652, 418.47196}, {788.4326, 428.03936}], 
    RectangleBox[{778.8652, 428.03936}, {788.4326, 437.60676}], 
    RectangleBox[{778.8652, 437.60676}, {788.4326, 447.17416}], 
    RectangleBox[{778.8652, 447.17416}, {788.4326, 456.74156}], 
    RectangleBox[{778.8652, 456.74156}, {788.4326, 466.30896}], 
    RectangleBox[{778.8652, 466.30896}, {788.4326, 475.87636}], 
    RectangleBox[{778.8652, 475.87636}, {788.4326, 485.44376}], 
    RectangleBox[{778.8652, 485.44376}, {788.4326, 495.01116}], 
    RectangleBox[{788.4326, 351.50016}, {798., 361.06756}], 
    RectangleBox[{788.4326, 361.06756}, {798., 370.63496}], 
    RectangleBox[{788.4326, 370.63496}, {798., 380.20236}], 
    RectangleBox[{788.4326, 380.20236}, {798., 389.76976}], 
    RectangleBox[{788.4326, 389.76976}, {798., 399.33716}], 
    RectangleBox[{788.4326, 399.33716}, {798., 408.90456}], 
    RectangleBox[{788.4326, 408.90456}, {798., 418.47196}], 
    RectangleBox[{788.4326, 418.47196}, {798., 428.03936}], 
    RectangleBox[{788.4326, 428.03936}, {798., 437.60676}], 
    RectangleBox[{788.4326, 437.60676}, {798., 447.17416}], 
    RectangleBox[{788.4326, 447.17416}, {798., 456.74156}], 
    RectangleBox[{788.4326, 456.74156}, {798., 466.30896}], 
    RectangleBox[{788.4326, 466.30896}, {798., 475.87636}], 
    RectangleBox[{788.4326, 475.87636}, {798., 485.44376}], 
    RectangleBox[{788.4326, 485.44376}, {798., 495.01116}], 
    RectangleBox[{798., 351.50016}, {807.5674, 361.06756}], 
    RectangleBox[{798., 361.06756}, {807.5674, 370.63496}], 
    RectangleBox[{798., 370.63496}, {807.5674, 380.20236}], 
    RectangleBox[{798., 380.20236}, {807.5674, 389.76976}], 
    RectangleBox[{798., 389.76976}, {807.5674, 399.33716}], 
    RectangleBox[{798., 399.33716}, {807.5674, 408.90456}], 
    RectangleBox[{798., 408.90456}, {807.5674, 418.47196}], 
    RectangleBox[{798., 418.47196}, {807.5674, 428.03936}], 
    RectangleBox[{798., 428.03936}, {807.5674, 437.60676}], 
    RectangleBox[{798., 437.60676}, {807.5674, 447.17416}], 
    RectangleBox[{798., 447.17416}, {807.5674, 456.74156}], 
    RectangleBox[{798., 456.74156}, {807.5674, 466.30896}], 
    RectangleBox[{798., 466.30896}, {807.5674, 475.87636}], 
    RectangleBox[{798., 475.87636}, {807.5674, 485.44376}], 
    RectangleBox[{798., 485.44376}, {807.5674, 495.01116}], 
    RectangleBox[{807.5674, 351.50016}, {817.1348, 361.06756}], 
    RectangleBox[{807.5674, 361.06756}, {817.1348, 370.63496}], 
    RectangleBox[{807.5674, 370.63496}, {817.1348, 380.20236}], 
    RectangleBox[{807.5674, 380.20236}, {817.1348, 389.76976}], 
    RectangleBox[{807.5674, 389.76976}, {817.1348, 399.33716}], 
    RectangleBox[{807.5674, 399.33716}, {817.1348, 408.90456}], 
    RectangleBox[{807.5674, 408.90456}, {817.1348, 418.47196}], 
    RectangleBox[{807.5674, 418.47196}, {817.1348, 428.03936}], 
    RectangleBox[{807.5674, 428.03936}, {817.1348, 437.60676}], 
    RectangleBox[{807.5674, 437.60676}, {817.1348, 447.17416}], 
    RectangleBox[{807.5674, 447.17416}, {817.1348, 456.74156}], 
    RectangleBox[{807.5674, 456.74156}, {817.1348, 466.30896}], 
    RectangleBox[{807.5674, 466.30896}, {817.1348, 475.87636}], 
    RectangleBox[{807.5674, 475.87636}, {817.1348, 485.44376}], 
    RectangleBox[{807.5674, 485.44376}, {817.1348, 495.01116}], 
    RectangleBox[{817.1348, 351.50016}, {826.7022, 361.06756}], 
    RectangleBox[{817.1348, 361.06756}, {826.7022, 370.63496}], 
    RectangleBox[{817.1348, 370.63496}, {826.7022, 380.20236}], 
    RectangleBox[{817.1348, 380.20236}, {826.7022, 389.76976}], 
    RectangleBox[{817.1348, 389.76976}, {826.7022, 399.33716}], 
    RectangleBox[{817.1348, 399.33716}, {826.7022, 408.90456}], 
    RectangleBox[{817.1348, 408.90456}, {826.7022, 418.47196}], 
    RectangleBox[{817.1348, 418.47196}, {826.7022, 428.03936}], 
    RectangleBox[{817.1348, 428.03936}, {826.7022, 437.60676}], 
    RectangleBox[{817.1348, 437.60676}, {826.7022, 447.17416}], 
    RectangleBox[{817.1348, 447.17416}, {826.7022, 456.74156}], 
    RectangleBox[{817.1348, 456.74156}, {826.7022, 466.30896}], 
    RectangleBox[{817.1348, 466.30896}, {826.7022, 475.87636}], 
    RectangleBox[{817.1348, 475.87636}, {826.7022, 485.44376}], 
    RectangleBox[{826.7022, 351.50016}, {836.2696, 361.06756}], 
    RectangleBox[{826.7022, 361.06756}, {836.2696, 370.63496}], 
    RectangleBox[{826.7022, 370.63496}, {836.2696, 380.20236}], 
    RectangleBox[{826.7022, 380.20236}, {836.2696, 389.76976}], 
    RectangleBox[{826.7022, 389.76976}, {836.2696, 399.33716}], 
    RectangleBox[{826.7022, 399.33716}, {836.2696, 408.90456}], 
    RectangleBox[{826.7022, 408.90456}, {836.2696, 418.47196}], 
    RectangleBox[{826.7022, 418.47196}, {836.2696, 428.03936}], 
    RectangleBox[{826.7022, 428.03936}, {836.2696, 437.60676}], 
    RectangleBox[{826.7022, 437.60676}, {836.2696, 447.17416}], 
    RectangleBox[{826.7022, 447.17416}, {836.2696, 456.74156}], 
    RectangleBox[{826.7022, 456.74156}, {836.2696, 466.30896}], 
    RectangleBox[{826.7022, 466.30896}, {836.2696, 475.87636}], 
    RectangleBox[{826.7022, 475.87636}, {836.2696, 485.44376}], 
    RectangleBox[{836.2696, 351.50016}, {845.837, 361.06756}], 
    RectangleBox[{836.2696, 361.06756}, {845.837, 370.63496}], 
    RectangleBox[{836.2696, 370.63496}, {845.837, 380.20236}], 
    RectangleBox[{836.2696, 380.20236}, {845.837, 389.76976}], 
    RectangleBox[{836.2696, 389.76976}, {845.837, 399.33716}], 
    RectangleBox[{836.2696, 399.33716}, {845.837, 408.90456}], 
    RectangleBox[{836.2696, 408.90456}, {845.837, 418.47196}], 
    RectangleBox[{836.2696, 418.47196}, {845.837, 428.03936}], 
    RectangleBox[{836.2696, 428.03936}, {845.837, 437.60676}], 
    RectangleBox[{836.2696, 437.60676}, {845.837, 447.17416}], 
    RectangleBox[{836.2696, 447.17416}, {845.837, 456.74156}], 
    RectangleBox[{836.2696, 456.74156}, {845.837, 466.30896}], 
    RectangleBox[{836.2696, 466.30896}, {845.837, 475.87636}], 
    RectangleBox[{836.2696, 475.87636}, {845.837, 485.44376}], 
    RectangleBox[{845.837, 351.50016}, {855.4044, 361.06756}], 
    RectangleBox[{845.837, 361.06756}, {855.4044, 370.63496}], 
    RectangleBox[{845.837, 370.63496}, {855.4044, 380.20236}], 
    RectangleBox[{845.837, 380.20236}, {855.4044, 389.76976}], 
    RectangleBox[{845.837, 389.76976}, {855.4044, 399.33716}], 
    RectangleBox[{845.837, 399.33716}, {855.4044, 408.90456}], 
    RectangleBox[{845.837, 408.90456}, {855.4044, 418.47196}], 
    RectangleBox[{845.837, 418.47196}, {855.4044, 428.03936}], 
    RectangleBox[{845.837, 428.03936}, {855.4044, 437.60676}], 
    RectangleBox[{845.837, 437.60676}, {855.4044, 447.17416}], 
    RectangleBox[{845.837, 447.17416}, {855.4044, 456.74156}], 
    RectangleBox[{845.837, 456.74156}, {855.4044, 466.30896}], 
    RectangleBox[{845.837, 466.30896}, {855.4044, 475.87636}], 
    RectangleBox[{845.837, 475.87636}, {855.4044, 485.44376}], 
    RectangleBox[{855.4044, 351.50016}, {864.9718, 361.06756}], 
    RectangleBox[{855.4044, 361.06756}, {864.9718, 370.63496}], 
    RectangleBox[{855.4044, 370.63496}, {864.9718, 380.20236}], 
    RectangleBox[{855.4044, 380.20236}, {864.9718, 389.76976}], 
    RectangleBox[{855.4044, 389.76976}, {864.9718, 399.33716}], 
    RectangleBox[{855.4044, 399.33716}, {864.9718, 408.90456}], 
    RectangleBox[{855.4044, 408.90456}, {864.9718, 418.47196}], 
    RectangleBox[{855.4044, 418.47196}, {864.9718, 428.03936}], 
    RectangleBox[{855.4044, 428.03936}, {864.9718, 437.60676}], 
    RectangleBox[{855.4044, 437.60676}, {864.9718, 447.17416}], 
    RectangleBox[{855.4044, 447.17416}, {864.9718, 456.74156}], 
    RectangleBox[{855.4044, 456.74156}, {864.9718, 466.30896}], 
    RectangleBox[{855.4044, 466.30896}, {864.9718, 475.87636}], 
    RectangleBox[{855.4044, 475.87636}, {864.9718, 485.44376}], 
    RectangleBox[{864.9718, 380.20236}, {874.5392, 389.76976}], 
    RectangleBox[{864.9718, 389.76976}, {874.5392, 399.33716}], 
    RectangleBox[{864.9718, 399.33716}, {874.5392, 408.90456}], 
    RectangleBox[{864.9718, 408.90456}, {874.5392, 418.47196}], 
    RectangleBox[{864.9718, 418.47196}, {874.5392, 428.03936}], 
    RectangleBox[{864.9718, 428.03936}, {874.5392, 437.60676}], 
    RectangleBox[{864.9718, 437.60676}, {874.5392, 447.17416}], 
    RectangleBox[{874.5392, 380.20236}, {884.1066, 389.76976}], 
    RectangleBox[{874.5392, 389.76976}, {884.1066, 399.33716}], 
    RectangleBox[{874.5392, 399.33716}, {884.1066, 408.90456}], 
    RectangleBox[{874.5392, 408.90456}, {884.1066, 418.47196}], 
    RectangleBox[{874.5392, 418.47196}, {884.1066, 428.03936}], 
    RectangleBox[{874.5392, 428.03936}, {884.1066, 437.60676}], 
    RectangleBox[{874.5392, 437.60676}, {884.1066, 447.17416}], 
    RectangleBox[{884.1066, 380.20236}, {893.674, 389.76976}], 
    RectangleBox[{884.1066, 389.76976}, {893.674, 399.33716}], 
    RectangleBox[{884.1066, 399.33716}, {893.674, 408.90456}], 
    RectangleBox[{884.1066, 408.90456}, {893.674, 418.47196}], 
    RectangleBox[{884.1066, 418.47196}, {893.674, 428.03936}], 
    RectangleBox[{884.1066, 428.03936}, {893.674, 437.60676}], 
    RectangleBox[{884.1066, 437.60676}, {893.674, 447.17416}], 
    RectangleBox[{893.674, 380.20236}, {903.2414, 389.76976}], 
    RectangleBox[{893.674, 389.76976}, {903.2414, 399.33716}], 
    RectangleBox[{893.674, 399.33716}, {903.2414, 408.90456}], 
    RectangleBox[{893.674, 408.90456}, {903.2414, 418.47196}], 
    RectangleBox[{893.674, 418.47196}, {903.2414, 428.03936}], 
    RectangleBox[{893.674, 428.03936}, {903.2414, 437.60676}], 
    RectangleBox[{893.674, 437.60676}, {903.2414, 447.17416}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{805.411655, 418.492491}, {814.979055, 428.059891}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{81.00016, 827.50016}, {112.99984, 852.29984}], 
    RectangleBox[{201.00016, 833.50016}, {232.99984, 858.29984}], 
    RectangleBox[{139.326, 782.50016}, {178.674, 807.29984}], 
    RectangleBox[{134.326, 883.50016}, {173.674, 908.29984}], 
    RectangleBox[{181.326, 864.50016}, {220.674, 889.29984}], 
    RectangleBox[{87.326, 858.50016}, {126.674, 883.29984}], 
    RectangleBox[{91.326, 796.50016}, {130.674, 821.29984}], 
    RectangleBox[{188.326, 802.50016}, {227.674, 827.29984}], 
    RectangleBox[{141.326, 832.50016}, {180.674, 857.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{97., 839.9}, {217., 845.9}}], 
    LineBox[{{97., 839.9}, {159., 794.9}}], 
    LineBox[{{97., 839.9}, {154., 895.9}}], 
    LineBox[{{97., 839.9}, {201., 876.9}}], 
    LineBox[{{97., 839.9}, {107., 870.9}}], 
    LineBox[{{97., 839.9}, {111., 808.9}}], 
    LineBox[{{97., 839.9}, {208., 814.9}}], 
    LineBox[{{97., 839.9}, {161., 844.9}}], 
    LineBox[{{217., 845.9}, {159., 794.9}}], 
    LineBox[{{217., 845.9}, {154., 895.9}}], 
    LineBox[{{217., 845.9}, {201., 876.9}}], 
    LineBox[{{217., 845.9}, {107., 870.9}}], 
    LineBox[{{217., 845.9}, {111., 808.9}}], 
    LineBox[{{217., 845.9}, {208., 814.9}}], 
    LineBox[{{217., 845.9}, {161., 844.9}}], 
    LineBox[{{159., 794.9}, {154., 895.9}}], 
    LineBox[{{159., 794.9}, {201., 876.9}}], 
    LineBox[{{159., 794.9}, {107., 870.9}}], 
    LineBox[{{159., 794.9}, {111., 808.9}}], 
    LineBox[{{159., 794.9}, {208., 814.9}}], 
    LineBox[{{159., 794.9}, {161., 844.9}}], 
    LineBox[{{154., 895.9}, {201., 876.9}}], 
    LineBox[{{154., 895.9}, {107., 870.9}}], 
    LineBox[{{154., 895.9}, {111., 808.9}}], 
    LineBox[{{154., 895.9}, {208., 814.9}}], 
    LineBox[{{154., 895.9}, {161., 844.9}}], 
    LineBox[{{201., 876.9}, {107., 870.9}}], 
    LineBox[{{201., 876.9}, {111., 808.9}}], 
    LineBox[{{201., 876.9}, {208., 814.9}}], 
    LineBox[{{201., 876.9}, {161., 844.9}}], 
    LineBox[{{107., 870.9}, {111., 808.9}}], 
    LineBox[{{107., 870.9}, {208., 814.9}}], 
    LineBox[{{107., 870.9}, {161., 844.9}}], 
    LineBox[{{111., 808.9}, {208., 814.9}}], 
    LineBox[{{111., 808.9}, {161., 844.9}}], 
    LineBox[{{208., 814.9}, {161., 844.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{97., 839.9}], 
    PointBox[{217., 845.9}], PointBox[{159., 794.9}], PointBox[{154., 895.9}],
     PointBox[{201., 876.9}], PointBox[{107., 870.9}], 
    PointBox[{111., 808.9}], PointBox[{208., 814.9}], 
    PointBox[{161., 844.9}]}, 
   {RGBColor[0.998196, 0.944078, 0.655216], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{81.00016, 820.50008}, {88.600144, 828.100064}], 
    RectangleBox[{81.00016, 828.100064}, {88.600144, 835.700048}], 
    RectangleBox[{81.00016, 835.700048}, {88.600144, 843.300032}], 
    RectangleBox[{81.00016, 843.300032}, {88.600144, 850.900016}], 
    RectangleBox[{81.00016, 850.900016}, {88.600144, 858.5}], 
    RectangleBox[{81.00016, 858.5}, {88.600144, 866.099984}], 
    RectangleBox[{81.00016, 866.099984}, {88.600144, 873.699968}], 
    RectangleBox[{81.00016, 873.699968}, {88.600144, 881.299952}], 
    RectangleBox[{81.00016, 881.299952}, {88.600144, 888.899936}], 
    RectangleBox[{88.600144, 790.100144}, {96.200128, 797.700128}], 
    RectangleBox[{88.600144, 797.700128}, {96.200128, 805.300112}], 
    RectangleBox[{88.600144, 805.300112}, {96.200128, 812.900096}], 
    RectangleBox[{88.600144, 812.900096}, {96.200128, 820.50008}], 
    RectangleBox[{88.600144, 820.50008}, {96.200128, 828.100064}], 
    RectangleBox[{88.600144, 828.100064}, {96.200128, 835.700048}], 
    RectangleBox[{88.600144, 835.700048}, {96.200128, 843.300032}], 
    RectangleBox[{88.600144, 843.300032}, {96.200128, 850.900016}], 
    RectangleBox[{88.600144, 850.900016}, {96.200128, 858.5}], 
    RectangleBox[{88.600144, 858.5}, {96.200128, 866.099984}], 
    RectangleBox[{88.600144, 866.099984}, {96.200128, 873.699968}], 
    RectangleBox[{88.600144, 873.699968}, {96.200128, 881.299952}], 
    RectangleBox[{88.600144, 881.299952}, {96.200128, 888.899936}], 
    RectangleBox[{96.200128, 790.100144}, {103.800112, 797.700128}], 
    RectangleBox[{96.200128, 797.700128}, {103.800112, 805.300112}], 
    RectangleBox[{96.200128, 805.300112}, {103.800112, 812.900096}], 
    RectangleBox[{96.200128, 812.900096}, {103.800112, 820.50008}], 
    RectangleBox[{96.200128, 820.50008}, {103.800112, 828.100064}], 
    RectangleBox[{96.200128, 828.100064}, {103.800112, 835.700048}], 
    RectangleBox[{96.200128, 835.700048}, {103.800112, 843.300032}], 
    RectangleBox[{96.200128, 843.300032}, {103.800112, 850.900016}], 
    RectangleBox[{96.200128, 850.900016}, {103.800112, 858.5}], 
    RectangleBox[{96.200128, 858.5}, {103.800112, 866.099984}], 
    RectangleBox[{96.200128, 866.099984}, {103.800112, 873.699968}], 
    RectangleBox[{96.200128, 873.699968}, {103.800112, 881.299952}], 
    RectangleBox[{96.200128, 881.299952}, {103.800112, 888.899936}], 
    RectangleBox[{103.800112, 790.100144}, {111.400096, 797.700128}], 
    RectangleBox[{103.800112, 797.700128}, {111.400096, 805.300112}], 
    RectangleBox[{103.800112, 805.300112}, {111.400096, 812.900096}], 
    RectangleBox[{103.800112, 812.900096}, {111.400096, 820.50008}], 
    RectangleBox[{103.800112, 820.50008}, {111.400096, 828.100064}], 
    RectangleBox[{103.800112, 828.100064}, {111.400096, 835.700048}], 
    RectangleBox[{103.800112, 835.700048}, {111.400096, 843.300032}], 
    RectangleBox[{103.800112, 843.300032}, {111.400096, 850.900016}], 
    RectangleBox[{103.800112, 850.900016}, {111.400096, 858.5}], 
    RectangleBox[{103.800112, 858.5}, {111.400096, 866.099984}], 
    RectangleBox[{103.800112, 866.099984}, {111.400096, 873.699968}], 
    RectangleBox[{103.800112, 873.699968}, {111.400096, 881.299952}], 
    RectangleBox[{103.800112, 881.299952}, {111.400096, 888.899936}], 
    RectangleBox[{111.400096, 790.100144}, {119.00008, 797.700128}], 
    RectangleBox[{111.400096, 797.700128}, {119.00008, 805.300112}], 
    RectangleBox[{111.400096, 805.300112}, {119.00008, 812.900096}], 
    RectangleBox[{111.400096, 812.900096}, {119.00008, 820.50008}], 
    RectangleBox[{111.400096, 820.50008}, {119.00008, 828.100064}], 
    RectangleBox[{111.400096, 828.100064}, {119.00008, 835.700048}], 
    RectangleBox[{111.400096, 835.700048}, {119.00008, 843.300032}], 
    RectangleBox[{111.400096, 843.300032}, {119.00008, 850.900016}], 
    RectangleBox[{111.400096, 850.900016}, {119.00008, 858.5}], 
    RectangleBox[{111.400096, 858.5}, {119.00008, 866.099984}], 
    RectangleBox[{111.400096, 866.099984}, {119.00008, 873.699968}], 
    RectangleBox[{111.400096, 873.699968}, {119.00008, 881.299952}], 
    RectangleBox[{111.400096, 881.299952}, {119.00008, 888.899936}], 
    RectangleBox[{119.00008, 790.100144}, {126.600064, 797.700128}], 
    RectangleBox[{119.00008, 797.700128}, {126.600064, 805.300112}], 
    RectangleBox[{119.00008, 805.300112}, {126.600064, 812.900096}], 
    RectangleBox[{119.00008, 812.900096}, {126.600064, 820.50008}], 
    RectangleBox[{119.00008, 820.50008}, {126.600064, 828.100064}], 
    RectangleBox[{119.00008, 828.100064}, {126.600064, 835.700048}], 
    RectangleBox[{119.00008, 835.700048}, {126.600064, 843.300032}], 
    RectangleBox[{119.00008, 843.300032}, {126.600064, 850.900016}], 
    RectangleBox[{119.00008, 858.5}, {126.600064, 866.099984}], 
    RectangleBox[{119.00008, 866.099984}, {126.600064, 873.699968}], 
    RectangleBox[{119.00008, 873.699968}, {126.600064, 881.299952}], 
    RectangleBox[{119.00008, 881.299952}, {126.600064, 888.899936}], 
    RectangleBox[{126.600064, 790.100144}, {134.200048, 797.700128}], 
    RectangleBox[{126.600064, 797.700128}, {134.200048, 805.300112}], 
    RectangleBox[{126.600064, 805.300112}, {134.200048, 812.900096}], 
    RectangleBox[{126.600064, 812.900096}, {134.200048, 820.50008}], 
    RectangleBox[{126.600064, 820.50008}, {134.200048, 828.100064}], 
    RectangleBox[{126.600064, 828.100064}, {134.200048, 835.700048}], 
    RectangleBox[{126.600064, 835.700048}, {134.200048, 843.300032}], 
    RectangleBox[{126.600064, 843.300032}, {134.200048, 850.900016}], 
    RectangleBox[{126.600064, 850.900016}, {134.200048, 858.5}], 
    RectangleBox[{126.600064, 858.5}, {134.200048, 866.099984}], 
    RectangleBox[{126.600064, 866.099984}, {134.200048, 873.699968}], 
    RectangleBox[{126.600064, 873.699968}, {134.200048, 881.299952}], 
    RectangleBox[{126.600064, 881.299952}, {134.200048, 888.899936}], 
    RectangleBox[{134.200048, 782.50016}, {141.800032, 790.100144}], 
    RectangleBox[{134.200048, 790.100144}, {141.800032, 797.700128}], 
    RectangleBox[{134.200048, 797.700128}, {141.800032, 805.300112}], 
    RectangleBox[{134.200048, 805.300112}, {141.800032, 812.900096}], 
    RectangleBox[{134.200048, 812.900096}, {141.800032, 820.50008}], 
    RectangleBox[{134.200048, 820.50008}, {141.800032, 828.100064}], 
    RectangleBox[{134.200048, 828.100064}, {141.800032, 835.700048}], 
    RectangleBox[{134.200048, 835.700048}, {141.800032, 843.300032}], 
    RectangleBox[{134.200048, 843.300032}, {141.800032, 850.900016}], 
    RectangleBox[{134.200048, 850.900016}, {141.800032, 858.5}], 
    RectangleBox[{134.200048, 858.5}, {141.800032, 866.099984}], 
    RectangleBox[{134.200048, 866.099984}, {141.800032, 873.699968}], 
    RectangleBox[{134.200048, 873.699968}, {141.800032, 881.299952}], 
    RectangleBox[{134.200048, 881.299952}, {141.800032, 888.899936}], 
    RectangleBox[{134.200048, 888.899936}, {141.800032, 896.49992}], 
    RectangleBox[{134.200048, 896.49992}, {141.800032, 904.099904}], 
    RectangleBox[{134.200048, 904.099904}, {141.800032, 911.699888}], 
    RectangleBox[{141.800032, 782.50016}, {149.400016, 790.100144}], 
    RectangleBox[{141.800032, 790.100144}, {149.400016, 797.700128}], 
    RectangleBox[{141.800032, 797.700128}, {149.400016, 805.300112}], 
    RectangleBox[{141.800032, 805.300112}, {149.400016, 812.900096}], 
    RectangleBox[{141.800032, 812.900096}, {149.400016, 820.50008}], 
    RectangleBox[{141.800032, 820.50008}, {149.400016, 828.100064}], 
    RectangleBox[{141.800032, 828.100064}, {149.400016, 835.700048}], 
    RectangleBox[{141.800032, 835.700048}, {149.400016, 843.300032}], 
    RectangleBox[{141.800032, 843.300032}, {149.400016, 850.900016}], 
    RectangleBox[{141.800032, 850.900016}, {149.400016, 858.5}], 
    RectangleBox[{141.800032, 858.5}, {149.400016, 866.099984}], 
    RectangleBox[{141.800032, 866.099984}, {149.400016, 873.699968}], 
    RectangleBox[{141.800032, 873.699968}, {149.400016, 881.299952}], 
    RectangleBox[{141.800032, 881.299952}, {149.400016, 888.899936}], 
    RectangleBox[{141.800032, 888.899936}, {149.400016, 896.49992}], 
    RectangleBox[{141.800032, 896.49992}, {149.400016, 904.099904}], 
    RectangleBox[{141.800032, 904.099904}, {149.400016, 911.699888}], 
    RectangleBox[{149.400016, 782.50016}, {157., 790.100144}], 
    RectangleBox[{149.400016, 790.100144}, {157., 797.700128}], 
    RectangleBox[{149.400016, 797.700128}, {157., 805.300112}], 
    RectangleBox[{149.400016, 805.300112}, {157., 812.900096}], 
    RectangleBox[{149.400016, 820.50008}, {157., 828.100064}], 
    RectangleBox[{149.400016, 828.100064}, {157., 835.700048}], 
    RectangleBox[{149.400016, 835.700048}, {157., 843.300032}], 
    RectangleBox[{149.400016, 843.300032}, {157., 850.900016}], 
    RectangleBox[{149.400016, 850.900016}, {157., 858.5}], 
    RectangleBox[{149.400016, 858.5}, {157., 866.099984}], 
    RectangleBox[{149.400016, 866.099984}, {157., 873.699968}], 
    RectangleBox[{149.400016, 873.699968}, {157., 881.299952}], 
    RectangleBox[{149.400016, 881.299952}, {157., 888.899936}], 
    RectangleBox[{149.400016, 888.899936}, {157., 896.49992}], 
    RectangleBox[{149.400016, 896.49992}, {157., 904.099904}], 
    RectangleBox[{149.400016, 904.099904}, {157., 911.699888}], 
    RectangleBox[{157., 782.50016}, {164.599984, 790.100144}], 
    RectangleBox[{157., 790.100144}, {164.599984, 797.700128}], 
    RectangleBox[{157., 797.700128}, {164.599984, 805.300112}], 
    RectangleBox[{157., 805.300112}, {164.599984, 812.900096}], 
    RectangleBox[{157., 812.900096}, {164.599984, 820.50008}], 
    RectangleBox[{157., 820.50008}, {164.599984, 828.100064}], 
    RectangleBox[{157., 828.100064}, {164.599984, 835.700048}], 
    RectangleBox[{157., 835.700048}, {164.599984, 843.300032}], 
    RectangleBox[{157., 843.300032}, {164.599984, 850.900016}], 
    RectangleBox[{157., 850.900016}, {164.599984, 858.5}], 
    RectangleBox[{157., 858.5}, {164.599984, 866.099984}], 
    RectangleBox[{157., 866.099984}, {164.599984, 873.699968}], 
    RectangleBox[{157., 873.699968}, {164.599984, 881.299952}], 
    RectangleBox[{157., 881.299952}, {164.599984, 888.899936}], 
    RectangleBox[{157., 888.899936}, {164.599984, 896.49992}], 
    RectangleBox[{157., 896.49992}, {164.599984, 904.099904}], 
    RectangleBox[{157., 904.099904}, {164.599984, 911.699888}], 
    RectangleBox[{164.599984, 782.50016}, {172.199968, 790.100144}], 
    RectangleBox[{164.599984, 790.100144}, {172.199968, 797.700128}], 
    RectangleBox[{164.599984, 797.700128}, {172.199968, 805.300112}], 
    RectangleBox[{164.599984, 805.300112}, {172.199968, 812.900096}], 
    RectangleBox[{164.599984, 812.900096}, {172.199968, 820.50008}], 
    RectangleBox[{164.599984, 820.50008}, {172.199968, 828.100064}], 
    RectangleBox[{164.599984, 828.100064}, {172.199968, 835.700048}], 
    RectangleBox[{164.599984, 835.700048}, {172.199968, 843.300032}], 
    RectangleBox[{164.599984, 843.300032}, {172.199968, 850.900016}], 
    RectangleBox[{164.599984, 850.900016}, {172.199968, 858.5}], 
    RectangleBox[{164.599984, 858.5}, {172.199968, 866.099984}], 
    RectangleBox[{164.599984, 866.099984}, {172.199968, 873.699968}], 
    RectangleBox[{164.599984, 873.699968}, {172.199968, 881.299952}], 
    RectangleBox[{164.599984, 881.299952}, {172.199968, 888.899936}], 
    RectangleBox[{164.599984, 888.899936}, {172.199968, 896.49992}], 
    RectangleBox[{164.599984, 896.49992}, {172.199968, 904.099904}], 
    RectangleBox[{164.599984, 904.099904}, {172.199968, 911.699888}], 
    RectangleBox[{172.199968, 782.50016}, {179.799952, 790.100144}], 
    RectangleBox[{172.199968, 790.100144}, {179.799952, 797.700128}], 
    RectangleBox[{172.199968, 797.700128}, {179.799952, 805.300112}], 
    RectangleBox[{172.199968, 805.300112}, {179.799952, 812.900096}], 
    RectangleBox[{172.199968, 812.900096}, {179.799952, 820.50008}], 
    RectangleBox[{172.199968, 820.50008}, {179.799952, 828.100064}], 
    RectangleBox[{172.199968, 828.100064}, {179.799952, 835.700048}], 
    RectangleBox[{172.199968, 835.700048}, {179.799952, 843.300032}], 
    RectangleBox[{172.199968, 843.300032}, {179.799952, 850.900016}], 
    RectangleBox[{172.199968, 850.900016}, {179.799952, 858.5}], 
    RectangleBox[{172.199968, 858.5}, {179.799952, 866.099984}], 
    RectangleBox[{172.199968, 866.099984}, {179.799952, 873.699968}], 
    RectangleBox[{172.199968, 873.699968}, {179.799952, 881.299952}], 
    RectangleBox[{172.199968, 881.299952}, {179.799952, 888.899936}], 
    RectangleBox[{172.199968, 888.899936}, {179.799952, 896.49992}], 
    RectangleBox[{172.199968, 896.49992}, {179.799952, 904.099904}], 
    RectangleBox[{172.199968, 904.099904}, {179.799952, 911.699888}], 
    RectangleBox[{179.799952, 797.700128}, {187.399936, 805.300112}], 
    RectangleBox[{179.799952, 812.900096}, {187.399936, 820.50008}], 
    RectangleBox[{179.799952, 820.50008}, {187.399936, 828.100064}], 
    RectangleBox[{179.799952, 828.100064}, {187.399936, 835.700048}], 
    RectangleBox[{179.799952, 835.700048}, {187.399936, 843.300032}], 
    RectangleBox[{179.799952, 843.300032}, {187.399936, 850.900016}], 
    RectangleBox[{179.799952, 850.900016}, {187.399936, 858.5}], 
    RectangleBox[{179.799952, 858.5}, {187.399936, 866.099984}], 
    RectangleBox[{179.799952, 866.099984}, {187.399936, 873.699968}], 
    RectangleBox[{179.799952, 873.699968}, {187.399936, 881.299952}], 
    RectangleBox[{179.799952, 881.299952}, {187.399936, 888.899936}], 
    RectangleBox[{179.799952, 888.899936}, {187.399936, 896.49992}], 
    RectangleBox[{187.399936, 797.700128}, {194.99992, 805.300112}], 
    RectangleBox[{187.399936, 805.300112}, {194.99992, 812.900096}], 
    RectangleBox[{187.399936, 812.900096}, {194.99992, 820.50008}], 
    RectangleBox[{187.399936, 820.50008}, {194.99992, 828.100064}], 
    RectangleBox[{187.399936, 828.100064}, {194.99992, 835.700048}], 
    RectangleBox[{187.399936, 835.700048}, {194.99992, 843.300032}], 
    RectangleBox[{187.399936, 843.300032}, {194.99992, 850.900016}], 
    RectangleBox[{187.399936, 850.900016}, {194.99992, 858.5}], 
    RectangleBox[{187.399936, 858.5}, {194.99992, 866.099984}], 
    RectangleBox[{187.399936, 866.099984}, {194.99992, 873.699968}], 
    RectangleBox[{187.399936, 873.699968}, {194.99992, 881.299952}], 
    RectangleBox[{187.399936, 881.299952}, {194.99992, 888.899936}], 
    RectangleBox[{187.399936, 888.899936}, {194.99992, 896.49992}], 
    RectangleBox[{194.99992, 797.700128}, {202.599904, 805.300112}], 
    RectangleBox[{194.99992, 805.300112}, {202.599904, 812.900096}], 
    RectangleBox[{194.99992, 812.900096}, {202.599904, 820.50008}], 
    RectangleBox[{194.99992, 820.50008}, {202.599904, 828.100064}], 
    RectangleBox[{194.99992, 828.100064}, {202.599904, 835.700048}], 
    RectangleBox[{194.99992, 835.700048}, {202.599904, 843.300032}], 
    RectangleBox[{194.99992, 843.300032}, {202.599904, 850.900016}], 
    RectangleBox[{194.99992, 850.900016}, {202.599904, 858.5}], 
    RectangleBox[{194.99992, 858.5}, {202.599904, 866.099984}], 
    RectangleBox[{194.99992, 866.099984}, {202.599904, 873.699968}], 
    RectangleBox[{194.99992, 873.699968}, {202.599904, 881.299952}], 
    RectangleBox[{194.99992, 881.299952}, {202.599904, 888.899936}], 
    RectangleBox[{194.99992, 888.899936}, {202.599904, 896.49992}], 
    RectangleBox[{202.599904, 797.700128}, {210.199888, 805.300112}], 
    RectangleBox[{202.599904, 805.300112}, {210.199888, 812.900096}], 
    RectangleBox[{202.599904, 812.900096}, {210.199888, 820.50008}], 
    RectangleBox[{202.599904, 820.50008}, {210.199888, 828.100064}], 
    RectangleBox[{202.599904, 828.100064}, {210.199888, 835.700048}], 
    RectangleBox[{202.599904, 835.700048}, {210.199888, 843.300032}], 
    RectangleBox[{202.599904, 843.300032}, {210.199888, 850.900016}], 
    RectangleBox[{202.599904, 850.900016}, {210.199888, 858.5}], 
    RectangleBox[{202.599904, 858.5}, {210.199888, 866.099984}], 
    RectangleBox[{202.599904, 866.099984}, {210.199888, 873.699968}], 
    RectangleBox[{202.599904, 873.699968}, {210.199888, 881.299952}], 
    RectangleBox[{202.599904, 881.299952}, {210.199888, 888.899936}], 
    RectangleBox[{202.599904, 888.899936}, {210.199888, 896.49992}], 
    RectangleBox[{210.199888, 797.700128}, {217.799872, 805.300112}], 
    RectangleBox[{210.199888, 805.300112}, {217.799872, 812.900096}], 
    RectangleBox[{210.199888, 812.900096}, {217.799872, 820.50008}], 
    RectangleBox[{210.199888, 820.50008}, {217.799872, 828.100064}], 
    RectangleBox[{210.199888, 828.100064}, {217.799872, 835.700048}], 
    RectangleBox[{210.199888, 835.700048}, {217.799872, 843.300032}], 
    RectangleBox[{210.199888, 843.300032}, {217.799872, 850.900016}], 
    RectangleBox[{210.199888, 850.900016}, {217.799872, 858.5}], 
    RectangleBox[{210.199888, 858.5}, {217.799872, 866.099984}], 
    RectangleBox[{210.199888, 866.099984}, {217.799872, 873.699968}], 
    RectangleBox[{210.199888, 873.699968}, {217.799872, 881.299952}], 
    RectangleBox[{210.199888, 881.299952}, {217.799872, 888.899936}], 
    RectangleBox[{210.199888, 888.899936}, {217.799872, 896.49992}], 
    RectangleBox[{217.799872, 797.700128}, {225.399856, 805.300112}], 
    RectangleBox[{217.799872, 805.300112}, {225.399856, 812.900096}], 
    RectangleBox[{217.799872, 812.900096}, {225.399856, 820.50008}], 
    RectangleBox[{217.799872, 820.50008}, {225.399856, 828.100064}], 
    RectangleBox[{217.799872, 828.100064}, {225.399856, 835.700048}], 
    RectangleBox[{217.799872, 835.700048}, {225.399856, 843.300032}], 
    RectangleBox[{217.799872, 843.300032}, {225.399856, 850.900016}], 
    RectangleBox[{217.799872, 850.900016}, {225.399856, 858.5}], 
    RectangleBox[{217.799872, 858.5}, {225.399856, 866.099984}], 
    RectangleBox[{217.799872, 866.099984}, {225.399856, 873.699968}], 
    RectangleBox[{217.799872, 873.699968}, {225.399856, 881.299952}], 
    RectangleBox[{217.799872, 881.299952}, {225.399856, 888.899936}], 
    RectangleBox[{217.799872, 888.899936}, {225.399856, 896.49992}], 
    RectangleBox[{225.399856, 797.700128}, {232.99984, 805.300112}], 
    RectangleBox[{225.399856, 805.300112}, {232.99984, 812.900096}], 
    RectangleBox[{225.399856, 812.900096}, {232.99984, 820.50008}], 
    RectangleBox[{225.399856, 820.50008}, {232.99984, 828.100064}], 
    RectangleBox[{225.399856, 828.100064}, {232.99984, 835.700048}], 
    RectangleBox[{225.399856, 835.700048}, {232.99984, 843.300032}], 
    RectangleBox[{225.399856, 843.300032}, {232.99984, 850.900016}], 
    RectangleBox[{225.399856, 850.900016}, {232.99984, 858.5}], 
    RectangleBox[{232.99984, 828.100064}, {240.599824, 835.700048}], 
    RectangleBox[{232.99984, 835.700048}, {240.599824, 843.300032}], 
    RectangleBox[{232.99984, 843.300032}, {240.599824, 850.900016}], 
    RectangleBox[{232.99984, 850.900016}, {240.599824, 858.5}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{157.93623, 844.814522}, {165.536214, 852.414506}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{404.326, 120.50016}, {443.674, 145.29984}], 
    RectangleBox[{494.326, 120.50016}, {533.674, 145.29984}], 
    RectangleBox[{449.326, 89.50016}, {488.674, 114.29984}], 
    RectangleBox[{448.326, 151.50016}, {487.674, 176.29984}], 
    RectangleBox[{496.326, 156.50016}, {535.674, 181.29984}], 
    RectangleBox[{511.326, 88.50016}, {550.674, 113.29984}], 
    RectangleBox[{459.326, 58.50016}, {498.674, 83.29984}], 
    RectangleBox[{530.326, 57.50016}, {569.674, 82.29984}], 
    RectangleBox[{479.326, 26.50016}, {518.674, 51.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{424., 132.9}, {514., 132.9}}], 
    LineBox[{{424., 132.9}, {469., 101.9}}], 
    LineBox[{{424., 132.9}, {468., 163.9}}], 
    LineBox[{{424., 132.9}, {516., 168.9}}], 
    LineBox[{{514., 132.9}, {469., 101.9}}], 
    LineBox[{{514., 132.9}, {516., 168.9}}], 
    LineBox[{{514., 132.9}, {531., 100.9}}], 
    LineBox[{{469., 101.9}, {479., 70.9}}], 
    LineBox[{{468., 163.9}, {514., 132.9}}], 
    LineBox[{{468., 163.9}, {469., 101.9}}], 
    LineBox[{{468., 163.9}, {516., 168.9}}], 
    LineBox[{{516., 168.9}, {469., 101.9}}], 
    LineBox[{{531., 100.9}, {479., 70.9}}], 
    LineBox[{{531., 100.9}, {550., 69.9}}], 
    LineBox[{{550., 69.9}, {479., 70.9}}], 
    LineBox[{{499., 38.9}, {531., 100.9}}], 
    LineBox[{{499., 38.9}, {479., 70.9}}], 
    LineBox[{{499., 38.9}, {550., 69.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{424., 132.9}], 
    PointBox[{514., 132.9}], PointBox[{469., 101.9}], PointBox[{468., 163.9}],
     PointBox[{516., 168.9}], PointBox[{531., 100.9}], PointBox[{479., 70.9}],
     PointBox[{550., 69.9}], PointBox[{499., 38.9}]}, 
   {RGBColor[0.955882, 0.982353, 0.680196], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{404.326, 117.44156}, {412.5934, 125.70896}], 
    RectangleBox[{404.326, 125.70896}, {412.5934, 133.97636}], 
    RectangleBox[{404.326, 133.97636}, {412.5934, 142.24376}], 
    RectangleBox[{404.326, 142.24376}, {412.5934, 150.51116}], 
    RectangleBox[{412.5934, 117.44156}, {420.8608, 125.70896}], 
    RectangleBox[{412.5934, 125.70896}, {420.8608, 133.97636}], 
    RectangleBox[{412.5934, 133.97636}, {420.8608, 142.24376}], 
    RectangleBox[{412.5934, 142.24376}, {420.8608, 150.51116}], 
    RectangleBox[{420.8608, 117.44156}, {429.1282, 125.70896}], 
    RectangleBox[{420.8608, 125.70896}, {429.1282, 133.97636}], 
    RectangleBox[{420.8608, 133.97636}, {429.1282, 142.24376}], 
    RectangleBox[{420.8608, 142.24376}, {429.1282, 150.51116}], 
    RectangleBox[{429.1282, 117.44156}, {437.3956, 125.70896}], 
    RectangleBox[{429.1282, 125.70896}, {437.3956, 133.97636}], 
    RectangleBox[{429.1282, 133.97636}, {437.3956, 142.24376}], 
    RectangleBox[{429.1282, 142.24376}, {437.3956, 150.51116}], 
    RectangleBox[{437.3956, 117.44156}, {445.663, 125.70896}], 
    RectangleBox[{437.3956, 125.70896}, {445.663, 133.97636}], 
    RectangleBox[{437.3956, 133.97636}, {445.663, 142.24376}], 
    RectangleBox[{437.3956, 142.24376}, {445.663, 150.51116}], 
    RectangleBox[{445.663, 84.37196}, {453.9304, 92.63936}], 
    RectangleBox[{445.663, 92.63936}, {453.9304, 100.90676}], 
    RectangleBox[{445.663, 100.90676}, {453.9304, 109.17416}], 
    RectangleBox[{445.663, 109.17416}, {453.9304, 117.44156}], 
    RectangleBox[{445.663, 125.70896}, {453.9304, 133.97636}], 
    RectangleBox[{445.663, 142.24376}, {453.9304, 150.51116}], 
    RectangleBox[{445.663, 150.51116}, {453.9304, 158.77856}], 
    RectangleBox[{445.663, 158.77856}, {453.9304, 167.04596}], 
    RectangleBox[{445.663, 167.04596}, {453.9304, 175.31336}], 
    RectangleBox[{445.663, 175.31336}, {453.9304, 183.58076}], 
    RectangleBox[{453.9304, 51.30236}, {462.1978, 59.56976}], 
    RectangleBox[{453.9304, 59.56976}, {462.1978, 67.83716}], 
    RectangleBox[{453.9304, 67.83716}, {462.1978, 76.10456}], 
    RectangleBox[{453.9304, 76.10456}, {462.1978, 84.37196}], 
    RectangleBox[{453.9304, 84.37196}, {462.1978, 92.63936}], 
    RectangleBox[{453.9304, 92.63936}, {462.1978, 100.90676}], 
    RectangleBox[{453.9304, 100.90676}, {462.1978, 109.17416}], 
    RectangleBox[{453.9304, 109.17416}, {462.1978, 117.44156}], 
    RectangleBox[{453.9304, 125.70896}, {462.1978, 133.97636}], 
    RectangleBox[{453.9304, 142.24376}, {462.1978, 150.51116}], 
    RectangleBox[{453.9304, 150.51116}, {462.1978, 158.77856}], 
    RectangleBox[{453.9304, 158.77856}, {462.1978, 167.04596}], 
    RectangleBox[{453.9304, 167.04596}, {462.1978, 175.31336}], 
    RectangleBox[{453.9304, 175.31336}, {462.1978, 183.58076}], 
    RectangleBox[{462.1978, 51.30236}, {470.4652, 59.56976}], 
    RectangleBox[{462.1978, 59.56976}, {470.4652, 67.83716}], 
    RectangleBox[{462.1978, 67.83716}, {470.4652, 76.10456}], 
    RectangleBox[{462.1978, 76.10456}, {470.4652, 84.37196}], 
    RectangleBox[{462.1978, 84.37196}, {470.4652, 92.63936}], 
    RectangleBox[{462.1978, 92.63936}, {470.4652, 100.90676}], 
    RectangleBox[{462.1978, 100.90676}, {470.4652, 109.17416}], 
    RectangleBox[{462.1978, 109.17416}, {470.4652, 117.44156}], 
    RectangleBox[{462.1978, 117.44156}, {470.4652, 125.70896}], 
    RectangleBox[{462.1978, 125.70896}, {470.4652, 133.97636}], 
    RectangleBox[{462.1978, 133.97636}, {470.4652, 142.24376}], 
    RectangleBox[{462.1978, 142.24376}, {470.4652, 150.51116}], 
    RectangleBox[{462.1978, 150.51116}, {470.4652, 158.77856}], 
    RectangleBox[{462.1978, 158.77856}, {470.4652, 167.04596}], 
    RectangleBox[{462.1978, 167.04596}, {470.4652, 175.31336}], 
    RectangleBox[{462.1978, 175.31336}, {470.4652, 183.58076}], 
    RectangleBox[{470.4652, 51.30236}, {478.7326, 59.56976}], 
    RectangleBox[{470.4652, 59.56976}, {478.7326, 67.83716}], 
    RectangleBox[{470.4652, 67.83716}, {478.7326, 76.10456}], 
    RectangleBox[{470.4652, 76.10456}, {478.7326, 84.37196}], 
    RectangleBox[{470.4652, 84.37196}, {478.7326, 92.63936}], 
    RectangleBox[{470.4652, 92.63936}, {478.7326, 100.90676}], 
    RectangleBox[{470.4652, 100.90676}, {478.7326, 109.17416}], 
    RectangleBox[{470.4652, 109.17416}, {478.7326, 117.44156}], 
    RectangleBox[{470.4652, 125.70896}, {478.7326, 133.97636}], 
    RectangleBox[{470.4652, 150.51116}, {478.7326, 158.77856}], 
    RectangleBox[{470.4652, 158.77856}, {478.7326, 167.04596}], 
    RectangleBox[{470.4652, 167.04596}, {478.7326, 175.31336}], 
    RectangleBox[{470.4652, 175.31336}, {478.7326, 183.58076}], 
    RectangleBox[{478.7326, 26.50016}, {487., 34.76756}], 
    RectangleBox[{478.7326, 34.76756}, {487., 43.03496}], 
    RectangleBox[{478.7326, 43.03496}, {487., 51.30236}], 
    RectangleBox[{478.7326, 51.30236}, {487., 59.56976}], 
    RectangleBox[{478.7326, 59.56976}, {487., 67.83716}], 
    RectangleBox[{478.7326, 67.83716}, {487., 76.10456}], 
    RectangleBox[{478.7326, 76.10456}, {487., 84.37196}], 
    RectangleBox[{478.7326, 84.37196}, {487., 92.63936}], 
    RectangleBox[{478.7326, 92.63936}, {487., 100.90676}], 
    RectangleBox[{478.7326, 100.90676}, {487., 109.17416}], 
    RectangleBox[{478.7326, 109.17416}, {487., 117.44156}], 
    RectangleBox[{478.7326, 117.44156}, {487., 125.70896}], 
    RectangleBox[{478.7326, 125.70896}, {487., 133.97636}], 
    RectangleBox[{478.7326, 150.51116}, {487., 158.77856}], 
    RectangleBox[{478.7326, 158.77856}, {487., 167.04596}], 
    RectangleBox[{478.7326, 167.04596}, {487., 175.31336}], 
    RectangleBox[{478.7326, 175.31336}, {487., 183.58076}], 
    RectangleBox[{487., 26.50016}, {495.2674, 34.76756}], 
    RectangleBox[{487., 34.76756}, {495.2674, 43.03496}], 
    RectangleBox[{487., 43.03496}, {495.2674, 51.30236}], 
    RectangleBox[{487., 51.30236}, {495.2674, 59.56976}], 
    RectangleBox[{487., 59.56976}, {495.2674, 67.83716}], 
    RectangleBox[{487., 67.83716}, {495.2674, 76.10456}], 
    RectangleBox[{487., 76.10456}, {495.2674, 84.37196}], 
    RectangleBox[{487., 84.37196}, {495.2674, 92.63936}], 
    RectangleBox[{487., 92.63936}, {495.2674, 100.90676}], 
    RectangleBox[{487., 100.90676}, {495.2674, 109.17416}], 
    RectangleBox[{487., 109.17416}, {495.2674, 117.44156}], 
    RectangleBox[{487., 117.44156}, {495.2674, 125.70896}], 
    RectangleBox[{487., 125.70896}, {495.2674, 133.97636}], 
    RectangleBox[{487., 133.97636}, {495.2674, 142.24376}], 
    RectangleBox[{487., 142.24376}, {495.2674, 150.51116}], 
    RectangleBox[{487., 150.51116}, {495.2674, 158.77856}], 
    RectangleBox[{487., 158.77856}, {495.2674, 167.04596}], 
    RectangleBox[{487., 167.04596}, {495.2674, 175.31336}], 
    RectangleBox[{487., 175.31336}, {495.2674, 183.58076}], 
    RectangleBox[{495.2674, 26.50016}, {503.5348, 34.76756}], 
    RectangleBox[{495.2674, 34.76756}, {503.5348, 43.03496}], 
    RectangleBox[{495.2674, 43.03496}, {503.5348, 51.30236}], 
    RectangleBox[{495.2674, 51.30236}, {503.5348, 59.56976}], 
    RectangleBox[{495.2674, 59.56976}, {503.5348, 67.83716}], 
    RectangleBox[{495.2674, 67.83716}, {503.5348, 76.10456}], 
    RectangleBox[{495.2674, 76.10456}, {503.5348, 84.37196}], 
    RectangleBox[{495.2674, 117.44156}, {503.5348, 125.70896}], 
    RectangleBox[{495.2674, 125.70896}, {503.5348, 133.97636}], 
    RectangleBox[{495.2674, 133.97636}, {503.5348, 142.24376}], 
    RectangleBox[{495.2674, 142.24376}, {503.5348, 150.51116}], 
    RectangleBox[{495.2674, 150.51116}, {503.5348, 158.77856}], 
    RectangleBox[{495.2674, 158.77856}, {503.5348, 167.04596}], 
    RectangleBox[{495.2674, 167.04596}, {503.5348, 175.31336}], 
    RectangleBox[{495.2674, 175.31336}, {503.5348, 183.58076}], 
    RectangleBox[{503.5348, 26.50016}, {511.8022, 34.76756}], 
    RectangleBox[{503.5348, 34.76756}, {511.8022, 43.03496}], 
    RectangleBox[{503.5348, 43.03496}, {511.8022, 51.30236}], 
    RectangleBox[{503.5348, 51.30236}, {511.8022, 59.56976}], 
    RectangleBox[{503.5348, 59.56976}, {511.8022, 67.83716}], 
    RectangleBox[{503.5348, 67.83716}, {511.8022, 76.10456}], 
    RectangleBox[{503.5348, 84.37196}, {511.8022, 92.63936}], 
    RectangleBox[{503.5348, 92.63936}, {511.8022, 100.90676}], 
    RectangleBox[{503.5348, 100.90676}, {511.8022, 109.17416}], 
    RectangleBox[{503.5348, 109.17416}, {511.8022, 117.44156}], 
    RectangleBox[{503.5348, 117.44156}, {511.8022, 125.70896}], 
    RectangleBox[{503.5348, 125.70896}, {511.8022, 133.97636}], 
    RectangleBox[{503.5348, 133.97636}, {511.8022, 142.24376}], 
    RectangleBox[{503.5348, 142.24376}, {511.8022, 150.51116}], 
    RectangleBox[{503.5348, 150.51116}, {511.8022, 158.77856}], 
    RectangleBox[{503.5348, 158.77856}, {511.8022, 167.04596}], 
    RectangleBox[{503.5348, 167.04596}, {511.8022, 175.31336}], 
    RectangleBox[{503.5348, 175.31336}, {511.8022, 183.58076}], 
    RectangleBox[{511.8022, 26.50016}, {520.0696, 34.76756}], 
    RectangleBox[{511.8022, 34.76756}, {520.0696, 43.03496}], 
    RectangleBox[{511.8022, 43.03496}, {520.0696, 51.30236}], 
    RectangleBox[{511.8022, 67.83716}, {520.0696, 76.10456}], 
    RectangleBox[{511.8022, 84.37196}, {520.0696, 92.63936}], 
    RectangleBox[{511.8022, 92.63936}, {520.0696, 100.90676}], 
    RectangleBox[{511.8022, 100.90676}, {520.0696, 109.17416}], 
    RectangleBox[{511.8022, 109.17416}, {520.0696, 117.44156}], 
    RectangleBox[{511.8022, 117.44156}, {520.0696, 125.70896}], 
    RectangleBox[{511.8022, 125.70896}, {520.0696, 133.97636}], 
    RectangleBox[{511.8022, 133.97636}, {520.0696, 142.24376}], 
    RectangleBox[{511.8022, 142.24376}, {520.0696, 150.51116}], 
    RectangleBox[{511.8022, 150.51116}, {520.0696, 158.77856}], 
    RectangleBox[{511.8022, 158.77856}, {520.0696, 167.04596}], 
    RectangleBox[{511.8022, 167.04596}, {520.0696, 175.31336}], 
    RectangleBox[{511.8022, 175.31336}, {520.0696, 183.58076}], 
    RectangleBox[{520.0696, 51.30236}, {528.337, 59.56976}], 
    RectangleBox[{520.0696, 67.83716}, {528.337, 76.10456}], 
    RectangleBox[{520.0696, 76.10456}, {528.337, 84.37196}], 
    RectangleBox[{520.0696, 84.37196}, {528.337, 92.63936}], 
    RectangleBox[{520.0696, 92.63936}, {528.337, 100.90676}], 
    RectangleBox[{520.0696, 100.90676}, {528.337, 109.17416}], 
    RectangleBox[{520.0696, 109.17416}, {528.337, 117.44156}], 
    RectangleBox[{520.0696, 117.44156}, {528.337, 125.70896}], 
    RectangleBox[{520.0696, 125.70896}, {528.337, 133.97636}], 
    RectangleBox[{520.0696, 133.97636}, {528.337, 142.24376}], 
    RectangleBox[{520.0696, 142.24376}, {528.337, 150.51116}], 
    RectangleBox[{520.0696, 150.51116}, {528.337, 158.77856}], 
    RectangleBox[{520.0696, 158.77856}, {528.337, 167.04596}], 
    RectangleBox[{520.0696, 167.04596}, {528.337, 175.31336}], 
    RectangleBox[{520.0696, 175.31336}, {528.337, 183.58076}], 
    RectangleBox[{528.337, 51.30236}, {536.6044, 59.56976}], 
    RectangleBox[{528.337, 59.56976}, {536.6044, 67.83716}], 
    RectangleBox[{528.337, 67.83716}, {536.6044, 76.10456}], 
    RectangleBox[{528.337, 76.10456}, {536.6044, 84.37196}], 
    RectangleBox[{528.337, 84.37196}, {536.6044, 92.63936}], 
    RectangleBox[{528.337, 92.63936}, {536.6044, 100.90676}], 
    RectangleBox[{528.337, 100.90676}, {536.6044, 109.17416}], 
    RectangleBox[{528.337, 109.17416}, {536.6044, 117.44156}], 
    RectangleBox[{528.337, 117.44156}, {536.6044, 125.70896}], 
    RectangleBox[{528.337, 125.70896}, {536.6044, 133.97636}], 
    RectangleBox[{528.337, 133.97636}, {536.6044, 142.24376}], 
    RectangleBox[{528.337, 142.24376}, {536.6044, 150.51116}], 
    RectangleBox[{528.337, 150.51116}, {536.6044, 158.77856}], 
    RectangleBox[{528.337, 158.77856}, {536.6044, 167.04596}], 
    RectangleBox[{528.337, 167.04596}, {536.6044, 175.31336}], 
    RectangleBox[{528.337, 175.31336}, {536.6044, 183.58076}], 
    RectangleBox[{536.6044, 51.30236}, {544.8718, 59.56976}], 
    RectangleBox[{536.6044, 59.56976}, {544.8718, 67.83716}], 
    RectangleBox[{536.6044, 67.83716}, {544.8718, 76.10456}], 
    RectangleBox[{536.6044, 76.10456}, {544.8718, 84.37196}], 
    RectangleBox[{536.6044, 84.37196}, {544.8718, 92.63936}], 
    RectangleBox[{536.6044, 92.63936}, {544.8718, 100.90676}], 
    RectangleBox[{536.6044, 100.90676}, {544.8718, 109.17416}], 
    RectangleBox[{536.6044, 109.17416}, {544.8718, 117.44156}], 
    RectangleBox[{544.8718, 51.30236}, {553.1392, 59.56976}], 
    RectangleBox[{544.8718, 59.56976}, {553.1392, 67.83716}], 
    RectangleBox[{544.8718, 67.83716}, {553.1392, 76.10456}], 
    RectangleBox[{544.8718, 76.10456}, {553.1392, 84.37196}], 
    RectangleBox[{544.8718, 84.37196}, {553.1392, 92.63936}], 
    RectangleBox[{544.8718, 92.63936}, {553.1392, 100.90676}], 
    RectangleBox[{544.8718, 100.90676}, {553.1392, 109.17416}], 
    RectangleBox[{544.8718, 109.17416}, {553.1392, 117.44156}], 
    RectangleBox[{553.1392, 51.30236}, {561.4066, 59.56976}], 
    RectangleBox[{553.1392, 59.56976}, {561.4066, 67.83716}], 
    RectangleBox[{553.1392, 67.83716}, {561.4066, 76.10456}], 
    RectangleBox[{553.1392, 76.10456}, {561.4066, 84.37196}], 
    RectangleBox[{561.4066, 51.30236}, {569.674, 59.56976}], 
    RectangleBox[{561.4066, 59.56976}, {569.674, 67.83716}], 
    RectangleBox[{561.4066, 67.83716}, {569.674, 76.10456}], 
    RectangleBox[{561.4066, 76.10456}, {569.674, 84.37196}], 
    RectangleBox[{569.674, 51.30236}, {577.9414, 59.56976}], 
    RectangleBox[{569.674, 59.56976}, {577.9414, 67.83716}], 
    RectangleBox[{569.674, 67.83716}, {577.9414, 76.10456}], 
    RectangleBox[{569.674, 76.10456}, {577.9414, 84.37196}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{494.71497, 109.99328}, {502.98237, 118.26068}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{921.00016, -0.49984}, {952.99984, 24.29984}], 
    RectangleBox[{912.326, 30.50016}, {951.674, 55.29984}], 
    RectangleBox[{962.326, 45.50016}, {1001.674, 70.29984}], 
    RectangleBox[{896.00016, 93.50016}, {927.99984, 118.29984}], 
    RectangleBox[{878.326, 62.50016}, {917.674, 87.29984}], 
    RectangleBox[{810.326, 79.50016}, {849.674, 104.29984}], 
    RectangleBox[{831.326, 48.50016}, {870.674, 73.29984}], 
    RectangleBox[{812.326, 16.50016}, {851.674, 41.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{937., 11.9}, {932., 42.9}}], 
    LineBox[{{932., 42.9}, {982., 57.9}}], 
    LineBox[{{912., 105.9}, {898., 74.9}}], 
    LineBox[{{898., 74.9}, {932., 42.9}}], 
    LineBox[{{898., 74.9}, {830., 91.9}}], 
    LineBox[{{851., 60.9}, {898., 74.9}}], 
    LineBox[{{851., 60.9}, {830., 91.9}}], 
    LineBox[{{851., 60.9}, {832., 28.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{937., 11.9}], 
    PointBox[{932., 42.9}], PointBox[{982., 57.9}], PointBox[{912., 105.9}], 
    PointBox[{898., 74.9}], PointBox[{830., 91.9}], PointBox[{851., 60.9}], 
    PointBox[{832., 28.9}]}, 
   {RGBColor[0.818667, 0.926902, 0.61302], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{810.326, 9.06756}, {819.8934, 18.63496}], 
    RectangleBox[{810.326, 18.63496}, {819.8934, 28.20236}], 
    RectangleBox[{810.326, 28.20236}, {819.8934, 37.76976}], 
    RectangleBox[{810.326, 37.76976}, {819.8934, 47.33716}], 
    RectangleBox[{810.326, 76.03936}, {819.8934, 85.60676}], 
    RectangleBox[{810.326, 85.60676}, {819.8934, 95.17416}], 
    RectangleBox[{810.326, 95.17416}, {819.8934, 104.74156}], 
    RectangleBox[{819.8934, 9.06756}, {829.4608, 18.63496}], 
    RectangleBox[{819.8934, 18.63496}, {829.4608, 28.20236}], 
    RectangleBox[{819.8934, 28.20236}, {829.4608, 37.76976}], 
    RectangleBox[{819.8934, 37.76976}, {829.4608, 47.33716}], 
    RectangleBox[{819.8934, 76.03936}, {829.4608, 85.60676}], 
    RectangleBox[{819.8934, 85.60676}, {829.4608, 95.17416}], 
    RectangleBox[{819.8934, 95.17416}, {829.4608, 104.74156}], 
    RectangleBox[{829.4608, 9.06756}, {839.0282, 18.63496}], 
    RectangleBox[{829.4608, 18.63496}, {839.0282, 28.20236}], 
    RectangleBox[{829.4608, 28.20236}, {839.0282, 37.76976}], 
    RectangleBox[{829.4608, 37.76976}, {839.0282, 47.33716}], 
    RectangleBox[{829.4608, 47.33716}, {839.0282, 56.90456}], 
    RectangleBox[{829.4608, 56.90456}, {839.0282, 66.47196}], 
    RectangleBox[{829.4608, 66.47196}, {839.0282, 76.03936}], 
    RectangleBox[{829.4608, 76.03936}, {839.0282, 85.60676}], 
    RectangleBox[{829.4608, 85.60676}, {839.0282, 95.17416}], 
    RectangleBox[{829.4608, 95.17416}, {839.0282, 104.74156}], 
    RectangleBox[{839.0282, 9.06756}, {848.5956, 18.63496}], 
    RectangleBox[{839.0282, 18.63496}, {848.5956, 28.20236}], 
    RectangleBox[{839.0282, 28.20236}, {848.5956, 37.76976}], 
    RectangleBox[{839.0282, 37.76976}, {848.5956, 47.33716}], 
    RectangleBox[{839.0282, 47.33716}, {848.5956, 56.90456}], 
    RectangleBox[{839.0282, 56.90456}, {848.5956, 66.47196}], 
    RectangleBox[{839.0282, 66.47196}, {848.5956, 76.03936}], 
    RectangleBox[{839.0282, 76.03936}, {848.5956, 85.60676}], 
    RectangleBox[{839.0282, 85.60676}, {848.5956, 95.17416}], 
    RectangleBox[{839.0282, 95.17416}, {848.5956, 104.74156}], 
    RectangleBox[{848.5956, 9.06756}, {858.163, 18.63496}], 
    RectangleBox[{848.5956, 18.63496}, {858.163, 28.20236}], 
    RectangleBox[{848.5956, 28.20236}, {858.163, 37.76976}], 
    RectangleBox[{848.5956, 37.76976}, {858.163, 47.33716}], 
    RectangleBox[{848.5956, 47.33716}, {858.163, 56.90456}], 
    RectangleBox[{848.5956, 56.90456}, {858.163, 66.47196}], 
    RectangleBox[{848.5956, 66.47196}, {858.163, 76.03936}], 
    RectangleBox[{848.5956, 76.03936}, {858.163, 85.60676}], 
    RectangleBox[{848.5956, 85.60676}, {858.163, 95.17416}], 
    RectangleBox[{848.5956, 95.17416}, {858.163, 104.74156}], 
    RectangleBox[{858.163, 47.33716}, {867.7304, 56.90456}], 
    RectangleBox[{858.163, 56.90456}, {867.7304, 66.47196}], 
    RectangleBox[{858.163, 66.47196}, {867.7304, 76.03936}], 
    RectangleBox[{858.163, 76.03936}, {867.7304, 85.60676}], 
    RectangleBox[{867.7304, 47.33716}, {877.2978, 56.90456}], 
    RectangleBox[{867.7304, 56.90456}, {877.2978, 66.47196}], 
    RectangleBox[{867.7304, 66.47196}, {877.2978, 76.03936}], 
    RectangleBox[{867.7304, 76.03936}, {877.2978, 85.60676}], 
    RectangleBox[{877.2978, 56.90456}, {886.8652, 66.47196}], 
    RectangleBox[{877.2978, 66.47196}, {886.8652, 76.03936}], 
    RectangleBox[{877.2978, 76.03936}, {886.8652, 85.60676}], 
    RectangleBox[{877.2978, 85.60676}, {886.8652, 95.17416}], 
    RectangleBox[{886.8652, 56.90456}, {896.4326, 66.47196}], 
    RectangleBox[{886.8652, 66.47196}, {896.4326, 76.03936}], 
    RectangleBox[{886.8652, 76.03936}, {896.4326, 85.60676}], 
    RectangleBox[{886.8652, 85.60676}, {896.4326, 95.17416}], 
    RectangleBox[{886.8652, 95.17416}, {896.4326, 104.74156}], 
    RectangleBox[{886.8652, 104.74156}, {896.4326, 114.30896}], 
    RectangleBox[{886.8652, 114.30896}, {896.4326, 123.87636}], 
    RectangleBox[{896.4326, 56.90456}, {906., 66.47196}], 
    RectangleBox[{896.4326, 66.47196}, {906., 76.03936}], 
    RectangleBox[{896.4326, 76.03936}, {906., 85.60676}], 
    RectangleBox[{896.4326, 85.60676}, {906., 95.17416}], 
    RectangleBox[{896.4326, 95.17416}, {906., 104.74156}], 
    RectangleBox[{896.4326, 104.74156}, {906., 114.30896}], 
    RectangleBox[{896.4326, 114.30896}, {906., 123.87636}], 
    RectangleBox[{906., 28.20236}, {915.5674, 37.76976}], 
    RectangleBox[{906., 37.76976}, {915.5674, 47.33716}], 
    RectangleBox[{906., 47.33716}, {915.5674, 56.90456}], 
    RectangleBox[{906., 56.90456}, {915.5674, 66.47196}], 
    RectangleBox[{906., 66.47196}, {915.5674, 76.03936}], 
    RectangleBox[{906., 76.03936}, {915.5674, 85.60676}], 
    RectangleBox[{906., 85.60676}, {915.5674, 95.17416}], 
    RectangleBox[{906., 95.17416}, {915.5674, 104.74156}], 
    RectangleBox[{906., 104.74156}, {915.5674, 114.30896}], 
    RectangleBox[{906., 114.30896}, {915.5674, 123.87636}], 
    RectangleBox[{915.5674, -0.49984}, {925.1348, 9.06756}], 
    RectangleBox[{915.5674, 9.06756}, {925.1348, 18.63496}], 
    RectangleBox[{915.5674, 18.63496}, {925.1348, 28.20236}], 
    RectangleBox[{915.5674, 28.20236}, {925.1348, 37.76976}], 
    RectangleBox[{915.5674, 37.76976}, {925.1348, 47.33716}], 
    RectangleBox[{915.5674, 47.33716}, {925.1348, 56.90456}], 
    RectangleBox[{915.5674, 56.90456}, {925.1348, 66.47196}], 
    RectangleBox[{915.5674, 66.47196}, {925.1348, 76.03936}], 
    RectangleBox[{915.5674, 76.03936}, {925.1348, 85.60676}], 
    RectangleBox[{915.5674, 85.60676}, {925.1348, 95.17416}], 
    RectangleBox[{915.5674, 95.17416}, {925.1348, 104.74156}], 
    RectangleBox[{915.5674, 104.74156}, {925.1348, 114.30896}], 
    RectangleBox[{915.5674, 114.30896}, {925.1348, 123.87636}], 
    RectangleBox[{925.1348, -0.49984}, {934.7022, 9.06756}], 
    RectangleBox[{925.1348, 9.06756}, {934.7022, 18.63496}], 
    RectangleBox[{925.1348, 18.63496}, {934.7022, 28.20236}], 
    RectangleBox[{925.1348, 28.20236}, {934.7022, 37.76976}], 
    RectangleBox[{925.1348, 37.76976}, {934.7022, 47.33716}], 
    RectangleBox[{925.1348, 47.33716}, {934.7022, 56.90456}], 
    RectangleBox[{925.1348, 85.60676}, {934.7022, 95.17416}], 
    RectangleBox[{925.1348, 95.17416}, {934.7022, 104.74156}], 
    RectangleBox[{925.1348, 104.74156}, {934.7022, 114.30896}], 
    RectangleBox[{925.1348, 114.30896}, {934.7022, 123.87636}], 
    RectangleBox[{934.7022, -0.49984}, {944.2696, 9.06756}], 
    RectangleBox[{934.7022, 9.06756}, {944.2696, 18.63496}], 
    RectangleBox[{934.7022, 18.63496}, {944.2696, 28.20236}], 
    RectangleBox[{934.7022, 28.20236}, {944.2696, 37.76976}], 
    RectangleBox[{934.7022, 37.76976}, {944.2696, 47.33716}], 
    RectangleBox[{934.7022, 47.33716}, {944.2696, 56.90456}], 
    RectangleBox[{944.2696, -0.49984}, {953.837, 9.06756}], 
    RectangleBox[{944.2696, 9.06756}, {953.837, 18.63496}], 
    RectangleBox[{944.2696, 18.63496}, {953.837, 28.20236}], 
    RectangleBox[{944.2696, 28.20236}, {953.837, 37.76976}], 
    RectangleBox[{944.2696, 37.76976}, {953.837, 47.33716}], 
    RectangleBox[{944.2696, 47.33716}, {953.837, 56.90456}], 
    RectangleBox[{953.837, 37.76976}, {963.4044, 47.33716}], 
    RectangleBox[{953.837, 47.33716}, {963.4044, 56.90456}], 
    RectangleBox[{953.837, 56.90456}, {963.4044, 66.47196}], 
    RectangleBox[{953.837, 66.47196}, {963.4044, 76.03936}], 
    RectangleBox[{963.4044, 37.76976}, {972.9718, 47.33716}], 
    RectangleBox[{963.4044, 47.33716}, {972.9718, 56.90456}], 
    RectangleBox[{963.4044, 56.90456}, {972.9718, 66.47196}], 
    RectangleBox[{963.4044, 66.47196}, {972.9718, 76.03936}], 
    RectangleBox[{972.9718, 37.76976}, {982.5392, 47.33716}], 
    RectangleBox[{972.9718, 47.33716}, {982.5392, 56.90456}], 
    RectangleBox[{972.9718, 56.90456}, {982.5392, 66.47196}], 
    RectangleBox[{972.9718, 66.47196}, {982.5392, 76.03936}], 
    RectangleBox[{982.5392, 37.76976}, {992.1066, 47.33716}], 
    RectangleBox[{982.5392, 47.33716}, {992.1066, 56.90456}], 
    RectangleBox[{982.5392, 56.90456}, {992.1066, 66.47196}], 
    RectangleBox[{982.5392, 66.47196}, {992.1066, 76.03936}], 
    RectangleBox[{992.1066, 37.76976}, {1001.674, 47.33716}], 
    RectangleBox[{992.1066, 47.33716}, {1001.674, 56.90456}], 
    RectangleBox[{992.1066, 56.90456}, {1001.674, 66.47196}], 
    RectangleBox[{992.1066, 66.47196}, {1001.674, 76.03936}], 
    RectangleBox[{1001.674, 37.76976}, {1011.2414, 47.33716}], 
    RectangleBox[{1001.674, 47.33716}, {1011.2414, 56.90456}], 
    RectangleBox[{1001.674, 56.90456}, {1011.2414, 66.47196}], 
    RectangleBox[{1001.674, 66.47196}, {1011.2414, 76.03936}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{899.977356, 60.655807}, {909.544756, 70.223207}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{26.326, 569.50016}, {65.674, 594.29984}], 
    RectangleBox[{125.326, 568.50016}, {164.674, 593.29984}], 
    RectangleBox[{76.326, 513.50016}, {115.674, 538.29984}], 
    RectangleBox[{55.326, 600.50016}, {94.674, 625.29984}], 
    RectangleBox[{103.326, 599.50016}, {142.674, 624.29984}], 
    RectangleBox[{74.326, 568.50016}, {113.674, 593.29984}], 
    RectangleBox[{29.326, 537.50016}, {68.674, 562.29984}], 
    RectangleBox[{123.326, 537.50016}, {162.674, 562.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{46., 581.9}, {145., 580.9}}], 
    LineBox[{{46., 581.9}, {96., 525.9}}], 
    LineBox[{{46., 581.9}, {75., 612.9}}], 
    LineBox[{{46., 581.9}, {123., 611.9}}], 
    LineBox[{{46., 581.9}, {94., 580.9}}], 
    LineBox[{{46., 581.9}, {49., 549.9}}], 
    LineBox[{{46., 581.9}, {143., 549.9}}], 
    LineBox[{{145., 580.9}, {96., 525.9}}], 
    LineBox[{{145., 580.9}, {75., 612.9}}], 
    LineBox[{{145., 580.9}, {123., 611.9}}], 
    LineBox[{{145., 580.9}, {94., 580.9}}], 
    LineBox[{{145., 580.9}, {49., 549.9}}], 
    LineBox[{{145., 580.9}, {143., 549.9}}], 
    LineBox[{{96., 525.9}, {75., 612.9}}], 
    LineBox[{{96., 525.9}, {123., 611.9}}], 
    LineBox[{{96., 525.9}, {94., 580.9}}], 
    LineBox[{{96., 525.9}, {49., 549.9}}], 
    LineBox[{{96., 525.9}, {143., 549.9}}], 
    LineBox[{{75., 612.9}, {123., 611.9}}], 
    LineBox[{{75., 612.9}, {94., 580.9}}], 
    LineBox[{{75., 612.9}, {49., 549.9}}], 
    LineBox[{{75., 612.9}, {143., 549.9}}], 
    LineBox[{{123., 611.9}, {94., 580.9}}], 
    LineBox[{{123., 611.9}, {49., 549.9}}], 
    LineBox[{{123., 611.9}, {143., 549.9}}], 
    LineBox[{{94., 580.9}, {49., 549.9}}], 
    LineBox[{{94., 580.9}, {143., 549.9}}], 
    LineBox[{{49., 549.9}, {143., 549.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{46., 581.9}], 
    PointBox[{145., 580.9}], PointBox[{96., 525.9}], PointBox[{75., 612.9}], 
    PointBox[{123., 611.9}], PointBox[{94., 580.9}], PointBox[{49., 549.9}], 
    PointBox[{143., 549.9}]}, 
   {RGBColor[0.597529, 0.838078, 0.644196], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{26.326, 534.25236}, {33.2434, 541.16976}], 
    RectangleBox[{26.326, 541.16976}, {33.2434, 548.08716}], 
    RectangleBox[{26.326, 548.08716}, {33.2434, 555.00456}], 
    RectangleBox[{26.326, 555.00456}, {33.2434, 561.92196}], 
    RectangleBox[{26.326, 561.92196}, {33.2434, 568.83936}], 
    RectangleBox[{26.326, 568.83936}, {33.2434, 575.75676}], 
    RectangleBox[{26.326, 575.75676}, {33.2434, 582.67416}], 
    RectangleBox[{26.326, 582.67416}, {33.2434, 589.59156}], 
    RectangleBox[{26.326, 589.59156}, {33.2434, 596.50896}], 
    RectangleBox[{33.2434, 534.25236}, {40.1608, 541.16976}], 
    RectangleBox[{33.2434, 541.16976}, {40.1608, 548.08716}], 
    RectangleBox[{33.2434, 548.08716}, {40.1608, 555.00456}], 
    RectangleBox[{33.2434, 555.00456}, {40.1608, 561.92196}], 
    RectangleBox[{33.2434, 561.92196}, {40.1608, 568.83936}], 
    RectangleBox[{33.2434, 568.83936}, {40.1608, 575.75676}], 
    RectangleBox[{33.2434, 575.75676}, {40.1608, 582.67416}], 
    RectangleBox[{33.2434, 582.67416}, {40.1608, 589.59156}], 
    RectangleBox[{33.2434, 589.59156}, {40.1608, 596.50896}], 
    RectangleBox[{40.1608, 534.25236}, {47.0782, 541.16976}], 
    RectangleBox[{40.1608, 541.16976}, {47.0782, 548.08716}], 
    RectangleBox[{40.1608, 548.08716}, {47.0782, 555.00456}], 
    RectangleBox[{40.1608, 555.00456}, {47.0782, 561.92196}], 
    RectangleBox[{40.1608, 561.92196}, {47.0782, 568.83936}], 
    RectangleBox[{40.1608, 568.83936}, {47.0782, 575.75676}], 
    RectangleBox[{40.1608, 575.75676}, {47.0782, 582.67416}], 
    RectangleBox[{40.1608, 582.67416}, {47.0782, 589.59156}], 
    RectangleBox[{40.1608, 589.59156}, {47.0782, 596.50896}], 
    RectangleBox[{47.0782, 534.25236}, {53.9956, 541.16976}], 
    RectangleBox[{47.0782, 541.16976}, {53.9956, 548.08716}], 
    RectangleBox[{47.0782, 548.08716}, {53.9956, 555.00456}], 
    RectangleBox[{47.0782, 555.00456}, {53.9956, 561.92196}], 
    RectangleBox[{47.0782, 561.92196}, {53.9956, 568.83936}], 
    RectangleBox[{47.0782, 568.83936}, {53.9956, 575.75676}], 
    RectangleBox[{47.0782, 575.75676}, {53.9956, 582.67416}], 
    RectangleBox[{47.0782, 582.67416}, {53.9956, 589.59156}], 
    RectangleBox[{47.0782, 589.59156}, {53.9956, 596.50896}], 
    RectangleBox[{53.9956, 534.25236}, {60.913, 541.16976}], 
    RectangleBox[{53.9956, 541.16976}, {60.913, 548.08716}], 
    RectangleBox[{53.9956, 548.08716}, {60.913, 555.00456}], 
    RectangleBox[{53.9956, 555.00456}, {60.913, 561.92196}], 
    RectangleBox[{53.9956, 561.92196}, {60.913, 568.83936}], 
    RectangleBox[{53.9956, 568.83936}, {60.913, 575.75676}], 
    RectangleBox[{53.9956, 575.75676}, {60.913, 582.67416}], 
    RectangleBox[{53.9956, 582.67416}, {60.913, 589.59156}], 
    RectangleBox[{53.9956, 589.59156}, {60.913, 596.50896}], 
    RectangleBox[{53.9956, 596.50896}, {60.913, 603.42636}], 
    RectangleBox[{53.9956, 603.42636}, {60.913, 610.34376}], 
    RectangleBox[{53.9956, 610.34376}, {60.913, 617.26116}], 
    RectangleBox[{53.9956, 617.26116}, {60.913, 624.17856}], 
    RectangleBox[{53.9956, 624.17856}, {60.913, 631.09596}], 
    RectangleBox[{60.913, 534.25236}, {67.8304, 541.16976}], 
    RectangleBox[{60.913, 541.16976}, {67.8304, 548.08716}], 
    RectangleBox[{60.913, 548.08716}, {67.8304, 555.00456}], 
    RectangleBox[{60.913, 555.00456}, {67.8304, 561.92196}], 
    RectangleBox[{60.913, 561.92196}, {67.8304, 568.83936}], 
    RectangleBox[{60.913, 568.83936}, {67.8304, 575.75676}], 
    RectangleBox[{60.913, 575.75676}, {67.8304, 582.67416}], 
    RectangleBox[{60.913, 582.67416}, {67.8304, 589.59156}], 
    RectangleBox[{60.913, 589.59156}, {67.8304, 596.50896}], 
    RectangleBox[{60.913, 596.50896}, {67.8304, 603.42636}], 
    RectangleBox[{60.913, 603.42636}, {67.8304, 610.34376}], 
    RectangleBox[{60.913, 610.34376}, {67.8304, 617.26116}], 
    RectangleBox[{60.913, 617.26116}, {67.8304, 624.17856}], 
    RectangleBox[{60.913, 624.17856}, {67.8304, 631.09596}], 
    RectangleBox[{67.8304, 534.25236}, {74.7478, 541.16976}], 
    RectangleBox[{67.8304, 541.16976}, {74.7478, 548.08716}], 
    RectangleBox[{67.8304, 548.08716}, {74.7478, 555.00456}], 
    RectangleBox[{67.8304, 555.00456}, {74.7478, 561.92196}], 
    RectangleBox[{67.8304, 561.92196}, {74.7478, 568.83936}], 
    RectangleBox[{67.8304, 568.83936}, {74.7478, 575.75676}], 
    RectangleBox[{67.8304, 575.75676}, {74.7478, 582.67416}], 
    RectangleBox[{67.8304, 582.67416}, {74.7478, 589.59156}], 
    RectangleBox[{67.8304, 589.59156}, {74.7478, 596.50896}], 
    RectangleBox[{67.8304, 596.50896}, {74.7478, 603.42636}], 
    RectangleBox[{67.8304, 603.42636}, {74.7478, 610.34376}], 
    RectangleBox[{67.8304, 610.34376}, {74.7478, 617.26116}], 
    RectangleBox[{67.8304, 617.26116}, {74.7478, 624.17856}], 
    RectangleBox[{67.8304, 624.17856}, {74.7478, 631.09596}], 
    RectangleBox[{74.7478, 513.50016}, {81.6652, 520.41756}], 
    RectangleBox[{74.7478, 520.41756}, {81.6652, 527.33496}], 
    RectangleBox[{74.7478, 527.33496}, {81.6652, 534.25236}], 
    RectangleBox[{74.7478, 534.25236}, {81.6652, 541.16976}], 
    RectangleBox[{74.7478, 541.16976}, {81.6652, 548.08716}], 
    RectangleBox[{74.7478, 548.08716}, {81.6652, 555.00456}], 
    RectangleBox[{74.7478, 555.00456}, {81.6652, 561.92196}], 
    RectangleBox[{74.7478, 561.92196}, {81.6652, 568.83936}], 
    RectangleBox[{74.7478, 568.83936}, {81.6652, 575.75676}], 
    RectangleBox[{74.7478, 575.75676}, {81.6652, 582.67416}], 
    RectangleBox[{74.7478, 582.67416}, {81.6652, 589.59156}], 
    RectangleBox[{74.7478, 589.59156}, {81.6652, 596.50896}], 
    RectangleBox[{74.7478, 596.50896}, {81.6652, 603.42636}], 
    RectangleBox[{74.7478, 603.42636}, {81.6652, 610.34376}], 
    RectangleBox[{74.7478, 610.34376}, {81.6652, 617.26116}], 
    RectangleBox[{74.7478, 617.26116}, {81.6652, 624.17856}], 
    RectangleBox[{74.7478, 624.17856}, {81.6652, 631.09596}], 
    RectangleBox[{81.6652, 513.50016}, {88.5826, 520.41756}], 
    RectangleBox[{81.6652, 520.41756}, {88.5826, 527.33496}], 
    RectangleBox[{81.6652, 527.33496}, {88.5826, 534.25236}], 
    RectangleBox[{81.6652, 534.25236}, {88.5826, 541.16976}], 
    RectangleBox[{81.6652, 548.08716}, {88.5826, 555.00456}], 
    RectangleBox[{81.6652, 555.00456}, {88.5826, 561.92196}], 
    RectangleBox[{81.6652, 561.92196}, {88.5826, 568.83936}], 
    RectangleBox[{81.6652, 568.83936}, {88.5826, 575.75676}], 
    RectangleBox[{81.6652, 575.75676}, {88.5826, 582.67416}], 
    RectangleBox[{81.6652, 582.67416}, {88.5826, 589.59156}], 
    RectangleBox[{81.6652, 589.59156}, {88.5826, 596.50896}], 
    RectangleBox[{81.6652, 596.50896}, {88.5826, 603.42636}], 
    RectangleBox[{81.6652, 603.42636}, {88.5826, 610.34376}], 
    RectangleBox[{81.6652, 610.34376}, {88.5826, 617.26116}], 
    RectangleBox[{81.6652, 617.26116}, {88.5826, 624.17856}], 
    RectangleBox[{81.6652, 624.17856}, {88.5826, 631.09596}], 
    RectangleBox[{88.5826, 513.50016}, {95.5, 520.41756}], 
    RectangleBox[{88.5826, 520.41756}, {95.5, 527.33496}], 
    RectangleBox[{88.5826, 527.33496}, {95.5, 534.25236}], 
    RectangleBox[{88.5826, 534.25236}, {95.5, 541.16976}], 
    RectangleBox[{88.5826, 541.16976}, {95.5, 548.08716}], 
    RectangleBox[{88.5826, 548.08716}, {95.5, 555.00456}], 
    RectangleBox[{88.5826, 555.00456}, {95.5, 561.92196}], 
    RectangleBox[{88.5826, 561.92196}, {95.5, 568.83936}], 
    RectangleBox[{88.5826, 568.83936}, {95.5, 575.75676}], 
    RectangleBox[{88.5826, 575.75676}, {95.5, 582.67416}], 
    RectangleBox[{88.5826, 582.67416}, {95.5, 589.59156}], 
    RectangleBox[{88.5826, 589.59156}, {95.5, 596.50896}], 
    RectangleBox[{88.5826, 596.50896}, {95.5, 603.42636}], 
    RectangleBox[{88.5826, 603.42636}, {95.5, 610.34376}], 
    RectangleBox[{88.5826, 610.34376}, {95.5, 617.26116}], 
    RectangleBox[{88.5826, 617.26116}, {95.5, 624.17856}], 
    RectangleBox[{88.5826, 624.17856}, {95.5, 631.09596}], 
    RectangleBox[{95.5, 513.50016}, {102.4174, 520.41756}], 
    RectangleBox[{95.5, 520.41756}, {102.4174, 527.33496}], 
    RectangleBox[{95.5, 527.33496}, {102.4174, 534.25236}], 
    RectangleBox[{95.5, 534.25236}, {102.4174, 541.16976}], 
    RectangleBox[{95.5, 548.08716}, {102.4174, 555.00456}], 
    RectangleBox[{95.5, 561.92196}, {102.4174, 568.83936}], 
    RectangleBox[{95.5, 568.83936}, {102.4174, 575.75676}], 
    RectangleBox[{95.5, 575.75676}, {102.4174, 582.67416}], 
    RectangleBox[{95.5, 582.67416}, {102.4174, 589.59156}], 
    RectangleBox[{95.5, 589.59156}, {102.4174, 596.50896}], 
    RectangleBox[{95.5, 596.50896}, {102.4174, 603.42636}], 
    RectangleBox[{95.5, 603.42636}, {102.4174, 610.34376}], 
    RectangleBox[{95.5, 610.34376}, {102.4174, 617.26116}], 
    RectangleBox[{102.4174, 513.50016}, {109.3348, 520.41756}], 
    RectangleBox[{102.4174, 520.41756}, {109.3348, 527.33496}], 
    RectangleBox[{102.4174, 527.33496}, {109.3348, 534.25236}], 
    RectangleBox[{102.4174, 534.25236}, {109.3348, 541.16976}], 
    RectangleBox[{102.4174, 541.16976}, {109.3348, 548.08716}], 
    RectangleBox[{102.4174, 548.08716}, {109.3348, 555.00456}], 
    RectangleBox[{102.4174, 555.00456}, {109.3348, 561.92196}], 
    RectangleBox[{102.4174, 561.92196}, {109.3348, 568.83936}], 
    RectangleBox[{102.4174, 568.83936}, {109.3348, 575.75676}], 
    RectangleBox[{102.4174, 575.75676}, {109.3348, 582.67416}], 
    RectangleBox[{102.4174, 582.67416}, {109.3348, 589.59156}], 
    RectangleBox[{102.4174, 589.59156}, {109.3348, 596.50896}], 
    RectangleBox[{102.4174, 596.50896}, {109.3348, 603.42636}], 
    RectangleBox[{102.4174, 603.42636}, {109.3348, 610.34376}], 
    RectangleBox[{102.4174, 610.34376}, {109.3348, 617.26116}], 
    RectangleBox[{102.4174, 617.26116}, {109.3348, 624.17856}], 
    RectangleBox[{102.4174, 624.17856}, {109.3348, 631.09596}], 
    RectangleBox[{109.3348, 513.50016}, {116.2522, 520.41756}], 
    RectangleBox[{109.3348, 520.41756}, {116.2522, 527.33496}], 
    RectangleBox[{109.3348, 527.33496}, {116.2522, 534.25236}], 
    RectangleBox[{109.3348, 534.25236}, {116.2522, 541.16976}], 
    RectangleBox[{109.3348, 541.16976}, {116.2522, 548.08716}], 
    RectangleBox[{109.3348, 548.08716}, {116.2522, 555.00456}], 
    RectangleBox[{109.3348, 555.00456}, {116.2522, 561.92196}], 
    RectangleBox[{109.3348, 561.92196}, {116.2522, 568.83936}], 
    RectangleBox[{109.3348, 568.83936}, {116.2522, 575.75676}], 
    RectangleBox[{109.3348, 575.75676}, {116.2522, 582.67416}], 
    RectangleBox[{109.3348, 582.67416}, {116.2522, 589.59156}], 
    RectangleBox[{109.3348, 589.59156}, {116.2522, 596.50896}], 
    RectangleBox[{109.3348, 596.50896}, {116.2522, 603.42636}], 
    RectangleBox[{109.3348, 603.42636}, {116.2522, 610.34376}], 
    RectangleBox[{109.3348, 610.34376}, {116.2522, 617.26116}], 
    RectangleBox[{109.3348, 617.26116}, {116.2522, 624.17856}], 
    RectangleBox[{109.3348, 624.17856}, {116.2522, 631.09596}], 
    RectangleBox[{116.2522, 534.25236}, {123.1696, 541.16976}], 
    RectangleBox[{116.2522, 548.08716}, {123.1696, 555.00456}], 
    RectangleBox[{116.2522, 555.00456}, {123.1696, 561.92196}], 
    RectangleBox[{116.2522, 561.92196}, {123.1696, 568.83936}], 
    RectangleBox[{116.2522, 568.83936}, {123.1696, 575.75676}], 
    RectangleBox[{116.2522, 575.75676}, {123.1696, 582.67416}], 
    RectangleBox[{116.2522, 589.59156}, {123.1696, 596.50896}], 
    RectangleBox[{116.2522, 596.50896}, {123.1696, 603.42636}], 
    RectangleBox[{116.2522, 603.42636}, {123.1696, 610.34376}], 
    RectangleBox[{116.2522, 610.34376}, {123.1696, 617.26116}], 
    RectangleBox[{116.2522, 617.26116}, {123.1696, 624.17856}], 
    RectangleBox[{116.2522, 624.17856}, {123.1696, 631.09596}], 
    RectangleBox[{123.1696, 534.25236}, {130.087, 541.16976}], 
    RectangleBox[{123.1696, 541.16976}, {130.087, 548.08716}], 
    RectangleBox[{123.1696, 548.08716}, {130.087, 555.00456}], 
    RectangleBox[{123.1696, 555.00456}, {130.087, 561.92196}], 
    RectangleBox[{123.1696, 561.92196}, {130.087, 568.83936}], 
    RectangleBox[{123.1696, 568.83936}, {130.087, 575.75676}], 
    RectangleBox[{123.1696, 575.75676}, {130.087, 582.67416}], 
    RectangleBox[{123.1696, 582.67416}, {130.087, 589.59156}], 
    RectangleBox[{123.1696, 589.59156}, {130.087, 596.50896}], 
    RectangleBox[{123.1696, 596.50896}, {130.087, 603.42636}], 
    RectangleBox[{123.1696, 603.42636}, {130.087, 610.34376}], 
    RectangleBox[{123.1696, 610.34376}, {130.087, 617.26116}], 
    RectangleBox[{123.1696, 617.26116}, {130.087, 624.17856}], 
    RectangleBox[{123.1696, 624.17856}, {130.087, 631.09596}], 
    RectangleBox[{130.087, 534.25236}, {137.0044, 541.16976}], 
    RectangleBox[{130.087, 541.16976}, {137.0044, 548.08716}], 
    RectangleBox[{130.087, 548.08716}, {137.0044, 555.00456}], 
    RectangleBox[{130.087, 555.00456}, {137.0044, 561.92196}], 
    RectangleBox[{130.087, 561.92196}, {137.0044, 568.83936}], 
    RectangleBox[{130.087, 568.83936}, {137.0044, 575.75676}], 
    RectangleBox[{130.087, 575.75676}, {137.0044, 582.67416}], 
    RectangleBox[{130.087, 582.67416}, {137.0044, 589.59156}], 
    RectangleBox[{130.087, 589.59156}, {137.0044, 596.50896}], 
    RectangleBox[{130.087, 596.50896}, {137.0044, 603.42636}], 
    RectangleBox[{130.087, 603.42636}, {137.0044, 610.34376}], 
    RectangleBox[{130.087, 610.34376}, {137.0044, 617.26116}], 
    RectangleBox[{130.087, 617.26116}, {137.0044, 624.17856}], 
    RectangleBox[{130.087, 624.17856}, {137.0044, 631.09596}], 
    RectangleBox[{137.0044, 534.25236}, {143.9218, 541.16976}], 
    RectangleBox[{137.0044, 541.16976}, {143.9218, 548.08716}], 
    RectangleBox[{137.0044, 548.08716}, {143.9218, 555.00456}], 
    RectangleBox[{137.0044, 555.00456}, {143.9218, 561.92196}], 
    RectangleBox[{137.0044, 561.92196}, {143.9218, 568.83936}], 
    RectangleBox[{137.0044, 568.83936}, {143.9218, 575.75676}], 
    RectangleBox[{137.0044, 575.75676}, {143.9218, 582.67416}], 
    RectangleBox[{137.0044, 582.67416}, {143.9218, 589.59156}], 
    RectangleBox[{137.0044, 589.59156}, {143.9218, 596.50896}], 
    RectangleBox[{137.0044, 596.50896}, {143.9218, 603.42636}], 
    RectangleBox[{137.0044, 603.42636}, {143.9218, 610.34376}], 
    RectangleBox[{137.0044, 610.34376}, {143.9218, 617.26116}], 
    RectangleBox[{137.0044, 617.26116}, {143.9218, 624.17856}], 
    RectangleBox[{137.0044, 624.17856}, {143.9218, 631.09596}], 
    RectangleBox[{143.9218, 534.25236}, {150.8392, 541.16976}], 
    RectangleBox[{143.9218, 541.16976}, {150.8392, 548.08716}], 
    RectangleBox[{143.9218, 548.08716}, {150.8392, 555.00456}], 
    RectangleBox[{143.9218, 555.00456}, {150.8392, 561.92196}], 
    RectangleBox[{143.9218, 561.92196}, {150.8392, 568.83936}], 
    RectangleBox[{143.9218, 568.83936}, {150.8392, 575.75676}], 
    RectangleBox[{143.9218, 575.75676}, {150.8392, 582.67416}], 
    RectangleBox[{143.9218, 582.67416}, {150.8392, 589.59156}], 
    RectangleBox[{143.9218, 589.59156}, {150.8392, 596.50896}], 
    RectangleBox[{150.8392, 534.25236}, {157.7566, 541.16976}], 
    RectangleBox[{150.8392, 541.16976}, {157.7566, 548.08716}], 
    RectangleBox[{150.8392, 548.08716}, {157.7566, 555.00456}], 
    RectangleBox[{150.8392, 555.00456}, {157.7566, 561.92196}], 
    RectangleBox[{150.8392, 561.92196}, {157.7566, 568.83936}], 
    RectangleBox[{150.8392, 568.83936}, {157.7566, 575.75676}], 
    RectangleBox[{150.8392, 575.75676}, {157.7566, 582.67416}], 
    RectangleBox[{150.8392, 582.67416}, {157.7566, 589.59156}], 
    RectangleBox[{150.8392, 589.59156}, {157.7566, 596.50896}], 
    RectangleBox[{157.7566, 534.25236}, {164.674, 541.16976}], 
    RectangleBox[{157.7566, 541.16976}, {164.674, 548.08716}], 
    RectangleBox[{157.7566, 548.08716}, {164.674, 555.00456}], 
    RectangleBox[{157.7566, 555.00456}, {164.674, 561.92196}], 
    RectangleBox[{157.7566, 561.92196}, {164.674, 568.83936}], 
    RectangleBox[{157.7566, 568.83936}, {164.674, 575.75676}], 
    RectangleBox[{157.7566, 575.75676}, {164.674, 582.67416}], 
    RectangleBox[{157.7566, 582.67416}, {164.674, 589.59156}], 
    RectangleBox[{157.7566, 589.59156}, {164.674, 596.50896}], 
    RectangleBox[{164.674, 561.92196}, {171.5914, 568.83936}], 
    RectangleBox[{164.674, 568.83936}, {171.5914, 575.75676}], 
    RectangleBox[{164.674, 575.75676}, {171.5914, 582.67416}], 
    RectangleBox[{164.674, 582.67416}, {171.5914, 589.59156}], 
    RectangleBox[{164.674, 589.59156}, {171.5914, 596.50896}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{97.554017, 574.577357}, {104.471417, 581.494757}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{0.00016, 45.50016}, {31.99984, 70.29984}], 
    RectangleBox[{88.326, 31.50016}, {127.674, 56.29984}], 
    RectangleBox[{57.326, -0.49984}, {96.674, 24.29984}], 
    RectangleBox[{33.326, 77.50016}, {72.674, 102.29984}], 
    RectangleBox[{87.326, 70.50016}, {126.674, 95.29984}], 
    RectangleBox[{40.326, 41.50016}, {79.674, 66.29984}], 
    RectangleBox[{10.326, 10.50016}, {49.674, 35.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{16., 57.9}, {108., 43.9}}], 
    LineBox[{{16., 57.9}, {77., 11.9}}], LineBox[{{16., 57.9}, {53., 89.9}}], 
    LineBox[{{16., 57.9}, {107., 82.9}}], LineBox[{{16., 57.9}, {60., 53.9}}],
     LineBox[{{16., 57.9}, {30., 22.9}}], 
    LineBox[{{108., 43.9}, {77., 11.9}}], 
    LineBox[{{108., 43.9}, {53., 89.9}}], 
    LineBox[{{108., 43.9}, {107., 82.9}}], 
    LineBox[{{108., 43.9}, {60., 53.9}}], 
    LineBox[{{108., 43.9}, {30., 22.9}}], LineBox[{{77., 11.9}, {53., 89.9}}],
     LineBox[{{77., 11.9}, {107., 82.9}}], 
    LineBox[{{77., 11.9}, {60., 53.9}}], LineBox[{{77., 11.9}, {30., 22.9}}], 
    LineBox[{{53., 89.9}, {107., 82.9}}], LineBox[{{53., 89.9}, {60., 53.9}}],
     LineBox[{{53., 89.9}, {30., 22.9}}], 
    LineBox[{{107., 82.9}, {60., 53.9}}], 
    LineBox[{{107., 82.9}, {30., 22.9}}], 
    LineBox[{{60., 53.9}, {30., 22.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{16., 57.9}], 
    PointBox[{108., 43.9}], PointBox[{77., 11.9}], PointBox[{53., 89.9}], 
    PointBox[{107., 82.9}], PointBox[{60., 53.9}], PointBox[{30., 22.9}]}, 
   {RGBColor[0.363294, 0.719843, 0.664], Opacity[0.5], EdgeForm[GrayLevel[0]],
     RectangleBox[{0.00016, 44.186004}, {6.383852, 50.569696}], 
    RectangleBox[{0.00016, 50.569696}, {6.383852, 56.953388}], 
    RectangleBox[{0.00016, 56.953388}, {6.383852, 63.33708}], 
    RectangleBox[{0.00016, 63.33708}, {6.383852, 69.720772}], 
    RectangleBox[{0.00016, 69.720772}, {6.383852, 76.104464}], 
    RectangleBox[{6.383852, 5.883852}, {12.767544, 12.267544}], 
    RectangleBox[{6.383852, 12.267544}, {12.767544, 18.651236}], 
    RectangleBox[{6.383852, 18.651236}, {12.767544, 25.034928}], 
    RectangleBox[{6.383852, 25.034928}, {12.767544, 31.41862}], 
    RectangleBox[{6.383852, 31.41862}, {12.767544, 37.802312}], 
    RectangleBox[{6.383852, 44.186004}, {12.767544, 50.569696}], 
    RectangleBox[{6.383852, 50.569696}, {12.767544, 56.953388}], 
    RectangleBox[{6.383852, 56.953388}, {12.767544, 63.33708}], 
    RectangleBox[{6.383852, 63.33708}, {12.767544, 69.720772}], 
    RectangleBox[{6.383852, 69.720772}, {12.767544, 76.104464}], 
    RectangleBox[{12.767544, 5.883852}, {19.151236, 12.267544}], 
    RectangleBox[{12.767544, 12.267544}, {19.151236, 18.651236}], 
    RectangleBox[{12.767544, 18.651236}, {19.151236, 25.034928}], 
    RectangleBox[{12.767544, 25.034928}, {19.151236, 31.41862}], 
    RectangleBox[{12.767544, 31.41862}, {19.151236, 37.802312}], 
    RectangleBox[{12.767544, 44.186004}, {19.151236, 50.569696}], 
    RectangleBox[{12.767544, 50.569696}, {19.151236, 56.953388}], 
    RectangleBox[{12.767544, 56.953388}, {19.151236, 63.33708}], 
    RectangleBox[{12.767544, 63.33708}, {19.151236, 69.720772}], 
    RectangleBox[{12.767544, 69.720772}, {19.151236, 76.104464}], 
    RectangleBox[{19.151236, 5.883852}, {25.534928, 12.267544}], 
    RectangleBox[{19.151236, 12.267544}, {25.534928, 18.651236}], 
    RectangleBox[{19.151236, 18.651236}, {25.534928, 25.034928}], 
    RectangleBox[{19.151236, 25.034928}, {25.534928, 31.41862}], 
    RectangleBox[{19.151236, 31.41862}, {25.534928, 37.802312}], 
    RectangleBox[{19.151236, 37.802312}, {25.534928, 44.186004}], 
    RectangleBox[{19.151236, 44.186004}, {25.534928, 50.569696}], 
    RectangleBox[{19.151236, 50.569696}, {25.534928, 56.953388}], 
    RectangleBox[{19.151236, 56.953388}, {25.534928, 63.33708}], 
    RectangleBox[{19.151236, 63.33708}, {25.534928, 69.720772}], 
    RectangleBox[{19.151236, 69.720772}, {25.534928, 76.104464}], 
    RectangleBox[{25.534928, 5.883852}, {31.91862, 12.267544}], 
    RectangleBox[{25.534928, 12.267544}, {31.91862, 18.651236}], 
    RectangleBox[{25.534928, 18.651236}, {31.91862, 25.034928}], 
    RectangleBox[{25.534928, 25.034928}, {31.91862, 31.41862}], 
    RectangleBox[{25.534928, 31.41862}, {31.91862, 37.802312}], 
    RectangleBox[{25.534928, 44.186004}, {31.91862, 50.569696}], 
    RectangleBox[{25.534928, 50.569696}, {31.91862, 56.953388}], 
    RectangleBox[{25.534928, 56.953388}, {31.91862, 63.33708}], 
    RectangleBox[{25.534928, 63.33708}, {31.91862, 69.720772}], 
    RectangleBox[{25.534928, 69.720772}, {31.91862, 76.104464}], 
    RectangleBox[{31.91862, 5.883852}, {38.302312, 12.267544}], 
    RectangleBox[{31.91862, 12.267544}, {38.302312, 18.651236}], 
    RectangleBox[{31.91862, 18.651236}, {38.302312, 25.034928}], 
    RectangleBox[{31.91862, 25.034928}, {38.302312, 31.41862}], 
    RectangleBox[{31.91862, 31.41862}, {38.302312, 37.802312}], 
    RectangleBox[{31.91862, 37.802312}, {38.302312, 44.186004}], 
    RectangleBox[{31.91862, 44.186004}, {38.302312, 50.569696}], 
    RectangleBox[{31.91862, 50.569696}, {38.302312, 56.953388}], 
    RectangleBox[{31.91862, 56.953388}, {38.302312, 63.33708}], 
    RectangleBox[{31.91862, 63.33708}, {38.302312, 69.720772}], 
    RectangleBox[{31.91862, 69.720772}, {38.302312, 76.104464}], 
    RectangleBox[{31.91862, 76.104464}, {38.302312, 82.488156}], 
    RectangleBox[{31.91862, 82.488156}, {38.302312, 88.871848}], 
    RectangleBox[{31.91862, 88.871848}, {38.302312, 95.25554}], 
    RectangleBox[{31.91862, 95.25554}, {38.302312, 101.639232}], 
    RectangleBox[{31.91862, 101.639232}, {38.302312, 108.022924}], 
    RectangleBox[{38.302312, 5.883852}, {44.686004, 12.267544}], 
    RectangleBox[{38.302312, 12.267544}, {44.686004, 18.651236}], 
    RectangleBox[{38.302312, 18.651236}, {44.686004, 25.034928}], 
    RectangleBox[{38.302312, 25.034928}, {44.686004, 31.41862}], 
    RectangleBox[{38.302312, 31.41862}, {44.686004, 37.802312}], 
    RectangleBox[{38.302312, 37.802312}, {44.686004, 44.186004}], 
    RectangleBox[{38.302312, 44.186004}, {44.686004, 50.569696}], 
    RectangleBox[{38.302312, 50.569696}, {44.686004, 56.953388}], 
    RectangleBox[{38.302312, 56.953388}, {44.686004, 63.33708}], 
    RectangleBox[{38.302312, 63.33708}, {44.686004, 69.720772}], 
    RectangleBox[{38.302312, 76.104464}, {44.686004, 82.488156}], 
    RectangleBox[{38.302312, 82.488156}, {44.686004, 88.871848}], 
    RectangleBox[{38.302312, 88.871848}, {44.686004, 95.25554}], 
    RectangleBox[{38.302312, 95.25554}, {44.686004, 101.639232}], 
    RectangleBox[{38.302312, 101.639232}, {44.686004, 108.022924}], 
    RectangleBox[{44.686004, 5.883852}, {51.069696, 12.267544}], 
    RectangleBox[{44.686004, 12.267544}, {51.069696, 18.651236}], 
    RectangleBox[{44.686004, 18.651236}, {51.069696, 25.034928}], 
    RectangleBox[{44.686004, 25.034928}, {51.069696, 31.41862}], 
    RectangleBox[{44.686004, 31.41862}, {51.069696, 37.802312}], 
    RectangleBox[{44.686004, 37.802312}, {51.069696, 44.186004}], 
    RectangleBox[{44.686004, 44.186004}, {51.069696, 50.569696}], 
    RectangleBox[{44.686004, 50.569696}, {51.069696, 56.953388}], 
    RectangleBox[{44.686004, 56.953388}, {51.069696, 63.33708}], 
    RectangleBox[{44.686004, 63.33708}, {51.069696, 69.720772}], 
    RectangleBox[{44.686004, 69.720772}, {51.069696, 76.104464}], 
    RectangleBox[{44.686004, 76.104464}, {51.069696, 82.488156}], 
    RectangleBox[{44.686004, 82.488156}, {51.069696, 88.871848}], 
    RectangleBox[{44.686004, 88.871848}, {51.069696, 95.25554}], 
    RectangleBox[{44.686004, 95.25554}, {51.069696, 101.639232}], 
    RectangleBox[{44.686004, 101.639232}, {51.069696, 108.022924}], 
    RectangleBox[{51.069696, -0.49984}, {57.453388, 5.883852}], 
    RectangleBox[{51.069696, 5.883852}, {57.453388, 12.267544}], 
    RectangleBox[{51.069696, 12.267544}, {57.453388, 18.651236}], 
    RectangleBox[{51.069696, 18.651236}, {57.453388, 25.034928}], 
    RectangleBox[{51.069696, 25.034928}, {57.453388, 31.41862}], 
    RectangleBox[{51.069696, 37.802312}, {57.453388, 44.186004}], 
    RectangleBox[{51.069696, 44.186004}, {57.453388, 50.569696}], 
    RectangleBox[{51.069696, 50.569696}, {57.453388, 56.953388}], 
    RectangleBox[{51.069696, 56.953388}, {57.453388, 63.33708}], 
    RectangleBox[{51.069696, 63.33708}, {57.453388, 69.720772}], 
    RectangleBox[{51.069696, 69.720772}, {57.453388, 76.104464}], 
    RectangleBox[{51.069696, 76.104464}, {57.453388, 82.488156}], 
    RectangleBox[{51.069696, 82.488156}, {57.453388, 88.871848}], 
    RectangleBox[{51.069696, 88.871848}, {57.453388, 95.25554}], 
    RectangleBox[{51.069696, 95.25554}, {57.453388, 101.639232}], 
    RectangleBox[{51.069696, 101.639232}, {57.453388, 108.022924}], 
    RectangleBox[{57.453388, -0.49984}, {63.83708, 5.883852}], 
    RectangleBox[{57.453388, 5.883852}, {63.83708, 12.267544}], 
    RectangleBox[{57.453388, 12.267544}, {63.83708, 18.651236}], 
    RectangleBox[{57.453388, 18.651236}, {63.83708, 25.034928}], 
    RectangleBox[{57.453388, 25.034928}, {63.83708, 31.41862}], 
    RectangleBox[{57.453388, 31.41862}, {63.83708, 37.802312}], 
    RectangleBox[{57.453388, 37.802312}, {63.83708, 44.186004}], 
    RectangleBox[{57.453388, 44.186004}, {63.83708, 50.569696}], 
    RectangleBox[{57.453388, 50.569696}, {63.83708, 56.953388}], 
    RectangleBox[{57.453388, 56.953388}, {63.83708, 63.33708}], 
    RectangleBox[{57.453388, 63.33708}, {63.83708, 69.720772}], 
    RectangleBox[{57.453388, 69.720772}, {63.83708, 76.104464}], 
    RectangleBox[{57.453388, 76.104464}, {63.83708, 82.488156}], 
    RectangleBox[{57.453388, 82.488156}, {63.83708, 88.871848}], 
    RectangleBox[{57.453388, 88.871848}, {63.83708, 95.25554}], 
    RectangleBox[{57.453388, 95.25554}, {63.83708, 101.639232}], 
    RectangleBox[{57.453388, 101.639232}, {63.83708, 108.022924}], 
    RectangleBox[{63.83708, -0.49984}, {70.220772, 5.883852}], 
    RectangleBox[{63.83708, 5.883852}, {70.220772, 12.267544}], 
    RectangleBox[{63.83708, 12.267544}, {70.220772, 18.651236}], 
    RectangleBox[{63.83708, 18.651236}, {70.220772, 25.034928}], 
    RectangleBox[{63.83708, 25.034928}, {70.220772, 31.41862}], 
    RectangleBox[{63.83708, 31.41862}, {70.220772, 37.802312}], 
    RectangleBox[{63.83708, 37.802312}, {70.220772, 44.186004}], 
    RectangleBox[{63.83708, 44.186004}, {70.220772, 50.569696}], 
    RectangleBox[{63.83708, 50.569696}, {70.220772, 56.953388}], 
    RectangleBox[{63.83708, 56.953388}, {70.220772, 63.33708}], 
    RectangleBox[{63.83708, 63.33708}, {70.220772, 69.720772}], 
    RectangleBox[{63.83708, 69.720772}, {70.220772, 76.104464}], 
    RectangleBox[{63.83708, 76.104464}, {70.220772, 82.488156}], 
    RectangleBox[{63.83708, 82.488156}, {70.220772, 88.871848}], 
    RectangleBox[{63.83708, 88.871848}, {70.220772, 95.25554}], 
    RectangleBox[{63.83708, 95.25554}, {70.220772, 101.639232}], 
    RectangleBox[{63.83708, 101.639232}, {70.220772, 108.022924}], 
    RectangleBox[{70.220772, -0.49984}, {76.604464, 5.883852}], 
    RectangleBox[{70.220772, 5.883852}, {76.604464, 12.267544}], 
    RectangleBox[{70.220772, 12.267544}, {76.604464, 18.651236}], 
    RectangleBox[{70.220772, 18.651236}, {76.604464, 25.034928}], 
    RectangleBox[{70.220772, 25.034928}, {76.604464, 31.41862}], 
    RectangleBox[{70.220772, 31.41862}, {76.604464, 37.802312}], 
    RectangleBox[{70.220772, 37.802312}, {76.604464, 44.186004}], 
    RectangleBox[{70.220772, 44.186004}, {76.604464, 50.569696}], 
    RectangleBox[{70.220772, 50.569696}, {76.604464, 56.953388}], 
    RectangleBox[{70.220772, 56.953388}, {76.604464, 63.33708}], 
    RectangleBox[{70.220772, 63.33708}, {76.604464, 69.720772}], 
    RectangleBox[{70.220772, 69.720772}, {76.604464, 76.104464}], 
    RectangleBox[{70.220772, 76.104464}, {76.604464, 82.488156}], 
    RectangleBox[{70.220772, 82.488156}, {76.604464, 88.871848}], 
    RectangleBox[{70.220772, 88.871848}, {76.604464, 95.25554}], 
    RectangleBox[{70.220772, 95.25554}, {76.604464, 101.639232}], 
    RectangleBox[{70.220772, 101.639232}, {76.604464, 108.022924}], 
    RectangleBox[{76.604464, -0.49984}, {82.988156, 5.883852}], 
    RectangleBox[{76.604464, 5.883852}, {82.988156, 12.267544}], 
    RectangleBox[{76.604464, 12.267544}, {82.988156, 18.651236}], 
    RectangleBox[{76.604464, 18.651236}, {82.988156, 25.034928}], 
    RectangleBox[{76.604464, 31.41862}, {82.988156, 37.802312}], 
    RectangleBox[{76.604464, 37.802312}, {82.988156, 44.186004}], 
    RectangleBox[{76.604464, 44.186004}, {82.988156, 50.569696}], 
    RectangleBox[{76.604464, 50.569696}, {82.988156, 56.953388}], 
    RectangleBox[{76.604464, 56.953388}, {82.988156, 63.33708}], 
    RectangleBox[{76.604464, 63.33708}, {82.988156, 69.720772}], 
    RectangleBox[{76.604464, 69.720772}, {82.988156, 76.104464}], 
    RectangleBox[{76.604464, 82.488156}, {82.988156, 88.871848}], 
    RectangleBox[{82.988156, -0.49984}, {89.371848, 5.883852}], 
    RectangleBox[{82.988156, 5.883852}, {89.371848, 12.267544}], 
    RectangleBox[{82.988156, 12.267544}, {89.371848, 18.651236}], 
    RectangleBox[{82.988156, 18.651236}, {89.371848, 25.034928}], 
    RectangleBox[{82.988156, 25.034928}, {89.371848, 31.41862}], 
    RectangleBox[{82.988156, 31.41862}, {89.371848, 37.802312}], 
    RectangleBox[{82.988156, 37.802312}, {89.371848, 44.186004}], 
    RectangleBox[{82.988156, 44.186004}, {89.371848, 50.569696}], 
    RectangleBox[{82.988156, 50.569696}, {89.371848, 56.953388}], 
    RectangleBox[{82.988156, 56.953388}, {89.371848, 63.33708}], 
    RectangleBox[{82.988156, 63.33708}, {89.371848, 69.720772}], 
    RectangleBox[{82.988156, 69.720772}, {89.371848, 76.104464}], 
    RectangleBox[{82.988156, 76.104464}, {89.371848, 82.488156}], 
    RectangleBox[{82.988156, 82.488156}, {89.371848, 88.871848}], 
    RectangleBox[{82.988156, 88.871848}, {89.371848, 95.25554}], 
    RectangleBox[{82.988156, 95.25554}, {89.371848, 101.639232}], 
    RectangleBox[{89.371848, -0.49984}, {95.75554, 5.883852}], 
    RectangleBox[{89.371848, 5.883852}, {95.75554, 12.267544}], 
    RectangleBox[{89.371848, 12.267544}, {95.75554, 18.651236}], 
    RectangleBox[{89.371848, 18.651236}, {95.75554, 25.034928}], 
    RectangleBox[{89.371848, 25.034928}, {95.75554, 31.41862}], 
    RectangleBox[{89.371848, 31.41862}, {95.75554, 37.802312}], 
    RectangleBox[{89.371848, 37.802312}, {95.75554, 44.186004}], 
    RectangleBox[{89.371848, 44.186004}, {95.75554, 50.569696}], 
    RectangleBox[{89.371848, 50.569696}, {95.75554, 56.953388}], 
    RectangleBox[{89.371848, 69.720772}, {95.75554, 76.104464}], 
    RectangleBox[{89.371848, 76.104464}, {95.75554, 82.488156}], 
    RectangleBox[{89.371848, 82.488156}, {95.75554, 88.871848}], 
    RectangleBox[{89.371848, 88.871848}, {95.75554, 95.25554}], 
    RectangleBox[{89.371848, 95.25554}, {95.75554, 101.639232}], 
    RectangleBox[{95.75554, -0.49984}, {102.139232, 5.883852}], 
    RectangleBox[{95.75554, 5.883852}, {102.139232, 12.267544}], 
    RectangleBox[{95.75554, 12.267544}, {102.139232, 18.651236}], 
    RectangleBox[{95.75554, 18.651236}, {102.139232, 25.034928}], 
    RectangleBox[{95.75554, 31.41862}, {102.139232, 37.802312}], 
    RectangleBox[{95.75554, 37.802312}, {102.139232, 44.186004}], 
    RectangleBox[{95.75554, 44.186004}, {102.139232, 50.569696}], 
    RectangleBox[{95.75554, 50.569696}, {102.139232, 56.953388}], 
    RectangleBox[{95.75554, 56.953388}, {102.139232, 63.33708}], 
    RectangleBox[{95.75554, 63.33708}, {102.139232, 69.720772}], 
    RectangleBox[{95.75554, 69.720772}, {102.139232, 76.104464}], 
    RectangleBox[{95.75554, 76.104464}, {102.139232, 82.488156}], 
    RectangleBox[{95.75554, 82.488156}, {102.139232, 88.871848}], 
    RectangleBox[{95.75554, 88.871848}, {102.139232, 95.25554}], 
    RectangleBox[{95.75554, 95.25554}, {102.139232, 101.639232}], 
    RectangleBox[{102.139232, 31.41862}, {108.522924, 37.802312}], 
    RectangleBox[{102.139232, 37.802312}, {108.522924, 44.186004}], 
    RectangleBox[{102.139232, 44.186004}, {108.522924, 50.569696}], 
    RectangleBox[{102.139232, 50.569696}, {108.522924, 56.953388}], 
    RectangleBox[{102.139232, 56.953388}, {108.522924, 63.33708}], 
    RectangleBox[{102.139232, 63.33708}, {108.522924, 69.720772}], 
    RectangleBox[{102.139232, 69.720772}, {108.522924, 76.104464}], 
    RectangleBox[{102.139232, 76.104464}, {108.522924, 82.488156}], 
    RectangleBox[{102.139232, 82.488156}, {108.522924, 88.871848}], 
    RectangleBox[{102.139232, 88.871848}, {108.522924, 95.25554}], 
    RectangleBox[{102.139232, 95.25554}, {108.522924, 101.639232}], 
    RectangleBox[{108.522924, 31.41862}, {114.906616, 37.802312}], 
    RectangleBox[{108.522924, 37.802312}, {114.906616, 44.186004}], 
    RectangleBox[{108.522924, 44.186004}, {114.906616, 50.569696}], 
    RectangleBox[{108.522924, 50.569696}, {114.906616, 56.953388}], 
    RectangleBox[{108.522924, 69.720772}, {114.906616, 76.104464}], 
    RectangleBox[{108.522924, 76.104464}, {114.906616, 82.488156}], 
    RectangleBox[{108.522924, 82.488156}, {114.906616, 88.871848}], 
    RectangleBox[{108.522924, 88.871848}, {114.906616, 95.25554}], 
    RectangleBox[{108.522924, 95.25554}, {114.906616, 101.639232}], 
    RectangleBox[{114.906616, 31.41862}, {121.290308, 37.802312}], 
    RectangleBox[{114.906616, 37.802312}, {121.290308, 44.186004}], 
    RectangleBox[{114.906616, 44.186004}, {121.290308, 50.569696}], 
    RectangleBox[{114.906616, 50.569696}, {121.290308, 56.953388}], 
    RectangleBox[{114.906616, 69.720772}, {121.290308, 76.104464}], 
    RectangleBox[{114.906616, 76.104464}, {121.290308, 82.488156}], 
    RectangleBox[{114.906616, 82.488156}, {121.290308, 88.871848}], 
    RectangleBox[{114.906616, 88.871848}, {121.290308, 95.25554}], 
    RectangleBox[{114.906616, 95.25554}, {121.290308, 101.639232}], 
    RectangleBox[{121.290308, 31.41862}, {127.674, 37.802312}], 
    RectangleBox[{121.290308, 37.802312}, {127.674, 44.186004}], 
    RectangleBox[{121.290308, 44.186004}, {127.674, 50.569696}], 
    RectangleBox[{121.290308, 50.569696}, {127.674, 56.953388}], 
    RectangleBox[{121.290308, 69.720772}, {127.674, 76.104464}], 
    RectangleBox[{121.290308, 76.104464}, {127.674, 82.488156}], 
    RectangleBox[{121.290308, 82.488156}, {127.674, 88.871848}], 
    RectangleBox[{121.290308, 88.871848}, {127.674, 95.25554}], 
    RectangleBox[{121.290308, 95.25554}, {127.674, 101.639232}], 
    RectangleBox[{127.674, 31.41862}, {134.057692, 37.802312}], 
    RectangleBox[{127.674, 37.802312}, {134.057692, 44.186004}], 
    RectangleBox[{127.674, 44.186004}, {134.057692, 50.569696}], 
    RectangleBox[{127.674, 50.569696}, {134.057692, 56.953388}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{65.747258, 53.170003}, {72.13095, 59.553695}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{529.00012, 755.50016}, {552.99988, 780.29984}], 
    RectangleBox[{527.326, 796.50016}, {566.674, 821.29984}], 
    RectangleBox[{533.00016, 835.50016}, {564.99984, 860.29984}], 
    RectangleBox[{535.00016, 868.50016}, {566.99984, 893.29984}], 
    RectangleBox[{573.326, 837.50016}, {612.674, 862.29984}], 
    RectangleBox[{485.326, 843.50016}, {524.674, 868.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{541., 767.9}, {547., 808.9}}], 
    LineBox[{{549., 847.9}, {547., 808.9}}], 
    LineBox[{{549., 847.9}, {551., 880.9}}], 
    LineBox[{{549., 847.9}, {593., 849.9}}], 
    LineBox[{{549., 847.9}, {505., 855.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{541., 767.9}], 
    PointBox[{547., 808.9}], PointBox[{549., 847.9}], PointBox[{551., 880.9}],
     PointBox[{593., 849.9}], PointBox[{505., 855.9}]}, 
   {RGBColor[0.211608, 0.513216, 0.731647], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{485.326, 838.179968}, {492.215984, 845.069952}], 
    RectangleBox[{485.326, 845.069952}, {492.215984, 851.959936}], 
    RectangleBox[{485.326, 851.959936}, {492.215984, 858.84992}], 
    RectangleBox[{485.326, 858.84992}, {492.215984, 865.739904}], 
    RectangleBox[{485.326, 865.739904}, {492.215984, 872.629888}], 
    RectangleBox[{492.215984, 838.179968}, {499.105968, 845.069952}], 
    RectangleBox[{492.215984, 845.069952}, {499.105968, 851.959936}], 
    RectangleBox[{492.215984, 851.959936}, {499.105968, 858.84992}], 
    RectangleBox[{492.215984, 858.84992}, {499.105968, 865.739904}], 
    RectangleBox[{492.215984, 865.739904}, {499.105968, 872.629888}], 
    RectangleBox[{499.105968, 838.179968}, {505.995952, 845.069952}], 
    RectangleBox[{499.105968, 845.069952}, {505.995952, 851.959936}], 
    RectangleBox[{499.105968, 851.959936}, {505.995952, 858.84992}], 
    RectangleBox[{499.105968, 858.84992}, {505.995952, 865.739904}], 
    RectangleBox[{499.105968, 865.739904}, {505.995952, 872.629888}], 
    RectangleBox[{505.995952, 838.179968}, {512.885936, 845.069952}], 
    RectangleBox[{505.995952, 845.069952}, {512.885936, 851.959936}], 
    RectangleBox[{505.995952, 851.959936}, {512.885936, 858.84992}], 
    RectangleBox[{505.995952, 858.84992}, {512.885936, 865.739904}], 
    RectangleBox[{505.995952, 865.739904}, {512.885936, 872.629888}], 
    RectangleBox[{512.885936, 838.179968}, {519.77592, 845.069952}], 
    RectangleBox[{512.885936, 845.069952}, {519.77592, 851.959936}], 
    RectangleBox[{512.885936, 851.959936}, {519.77592, 858.84992}], 
    RectangleBox[{512.885936, 858.84992}, {519.77592, 865.739904}], 
    RectangleBox[{512.885936, 865.739904}, {519.77592, 872.629888}], 
    RectangleBox[{519.77592, 838.179968}, {526.665904, 845.069952}], 
    RectangleBox[{519.77592, 845.069952}, {526.665904, 851.959936}], 
    RectangleBox[{519.77592, 851.959936}, {526.665904, 858.84992}], 
    RectangleBox[{519.77592, 858.84992}, {526.665904, 865.739904}], 
    RectangleBox[{519.77592, 865.739904}, {526.665904, 872.629888}], 
    RectangleBox[{526.665904, 755.50016}, {533.555888, 762.390144}], 
    RectangleBox[{526.665904, 762.390144}, {533.555888, 769.280128}], 
    RectangleBox[{526.665904, 769.280128}, {533.555888, 776.170112}], 
    RectangleBox[{526.665904, 776.170112}, {533.555888, 783.060096}], 
    RectangleBox[{526.665904, 789.95008}, {533.555888, 796.840064}], 
    RectangleBox[{526.665904, 796.840064}, {533.555888, 803.730048}], 
    RectangleBox[{526.665904, 803.730048}, {533.555888, 810.620032}], 
    RectangleBox[{526.665904, 810.620032}, {533.555888, 817.510016}], 
    RectangleBox[{526.665904, 817.510016}, {533.555888, 824.4}], 
    RectangleBox[{526.665904, 831.289984}, {533.555888, 838.179968}], 
    RectangleBox[{526.665904, 838.179968}, {533.555888, 845.069952}], 
    RectangleBox[{526.665904, 845.069952}, {533.555888, 851.959936}], 
    RectangleBox[{526.665904, 851.959936}, {533.555888, 858.84992}], 
    RectangleBox[{526.665904, 858.84992}, {533.555888, 865.739904}], 
    RectangleBox[{533.555888, 755.50016}, {540.445872, 762.390144}], 
    RectangleBox[{533.555888, 762.390144}, {540.445872, 769.280128}], 
    RectangleBox[{533.555888, 769.280128}, {540.445872, 776.170112}], 
    RectangleBox[{533.555888, 776.170112}, {540.445872, 783.060096}], 
    RectangleBox[{533.555888, 789.95008}, {540.445872, 796.840064}], 
    RectangleBox[{533.555888, 796.840064}, {540.445872, 803.730048}], 
    RectangleBox[{533.555888, 803.730048}, {540.445872, 810.620032}], 
    RectangleBox[{533.555888, 810.620032}, {540.445872, 817.510016}], 
    RectangleBox[{533.555888, 817.510016}, {540.445872, 824.4}], 
    RectangleBox[{533.555888, 831.289984}, {540.445872, 838.179968}], 
    RectangleBox[{533.555888, 838.179968}, {540.445872, 845.069952}], 
    RectangleBox[{533.555888, 845.069952}, {540.445872, 851.959936}], 
    RectangleBox[{533.555888, 851.959936}, {540.445872, 858.84992}], 
    RectangleBox[{533.555888, 858.84992}, {540.445872, 865.739904}], 
    RectangleBox[{533.555888, 865.739904}, {540.445872, 872.629888}], 
    RectangleBox[{533.555888, 872.629888}, {540.445872, 879.519872}], 
    RectangleBox[{533.555888, 879.519872}, {540.445872, 886.409856}], 
    RectangleBox[{533.555888, 886.409856}, {540.445872, 893.29984}], 
    RectangleBox[{533.555888, 893.29984}, {540.445872, 900.189824}], 
    RectangleBox[{540.445872, 755.50016}, {547.335856, 762.390144}], 
    RectangleBox[{540.445872, 762.390144}, {547.335856, 769.280128}], 
    RectangleBox[{540.445872, 769.280128}, {547.335856, 776.170112}], 
    RectangleBox[{540.445872, 776.170112}, {547.335856, 783.060096}], 
    RectangleBox[{540.445872, 783.060096}, {547.335856, 789.95008}], 
    RectangleBox[{540.445872, 789.95008}, {547.335856, 796.840064}], 
    RectangleBox[{540.445872, 796.840064}, {547.335856, 803.730048}], 
    RectangleBox[{540.445872, 803.730048}, {547.335856, 810.620032}], 
    RectangleBox[{540.445872, 810.620032}, {547.335856, 817.510016}], 
    RectangleBox[{540.445872, 817.510016}, {547.335856, 824.4}], 
    RectangleBox[{540.445872, 831.289984}, {547.335856, 838.179968}], 
    RectangleBox[{540.445872, 838.179968}, {547.335856, 845.069952}], 
    RectangleBox[{540.445872, 845.069952}, {547.335856, 851.959936}], 
    RectangleBox[{540.445872, 851.959936}, {547.335856, 858.84992}], 
    RectangleBox[{540.445872, 858.84992}, {547.335856, 865.739904}], 
    RectangleBox[{540.445872, 865.739904}, {547.335856, 872.629888}], 
    RectangleBox[{540.445872, 872.629888}, {547.335856, 879.519872}], 
    RectangleBox[{540.445872, 879.519872}, {547.335856, 886.409856}], 
    RectangleBox[{540.445872, 886.409856}, {547.335856, 893.29984}], 
    RectangleBox[{540.445872, 893.29984}, {547.335856, 900.189824}], 
    RectangleBox[{547.335856, 755.50016}, {554.22584, 762.390144}], 
    RectangleBox[{547.335856, 762.390144}, {554.22584, 769.280128}], 
    RectangleBox[{547.335856, 769.280128}, {554.22584, 776.170112}], 
    RectangleBox[{547.335856, 776.170112}, {554.22584, 783.060096}], 
    RectangleBox[{547.335856, 789.95008}, {554.22584, 796.840064}], 
    RectangleBox[{547.335856, 796.840064}, {554.22584, 803.730048}], 
    RectangleBox[{547.335856, 803.730048}, {554.22584, 810.620032}], 
    RectangleBox[{547.335856, 810.620032}, {554.22584, 817.510016}], 
    RectangleBox[{547.335856, 817.510016}, {554.22584, 824.4}], 
    RectangleBox[{547.335856, 824.4}, {554.22584, 831.289984}], 
    RectangleBox[{547.335856, 831.289984}, {554.22584, 838.179968}], 
    RectangleBox[{547.335856, 838.179968}, {554.22584, 845.069952}], 
    RectangleBox[{547.335856, 845.069952}, {554.22584, 851.959936}], 
    RectangleBox[{547.335856, 851.959936}, {554.22584, 858.84992}], 
    RectangleBox[{547.335856, 858.84992}, {554.22584, 865.739904}], 
    RectangleBox[{547.335856, 865.739904}, {554.22584, 872.629888}], 
    RectangleBox[{547.335856, 872.629888}, {554.22584, 879.519872}], 
    RectangleBox[{547.335856, 879.519872}, {554.22584, 886.409856}], 
    RectangleBox[{547.335856, 886.409856}, {554.22584, 893.29984}], 
    RectangleBox[{547.335856, 893.29984}, {554.22584, 900.189824}], 
    RectangleBox[{554.22584, 789.95008}, {561.115824, 796.840064}], 
    RectangleBox[{554.22584, 796.840064}, {561.115824, 803.730048}], 
    RectangleBox[{554.22584, 803.730048}, {561.115824, 810.620032}], 
    RectangleBox[{554.22584, 810.620032}, {561.115824, 817.510016}], 
    RectangleBox[{554.22584, 817.510016}, {561.115824, 824.4}], 
    RectangleBox[{554.22584, 831.289984}, {561.115824, 838.179968}], 
    RectangleBox[{554.22584, 838.179968}, {561.115824, 845.069952}], 
    RectangleBox[{554.22584, 845.069952}, {561.115824, 851.959936}], 
    RectangleBox[{554.22584, 851.959936}, {561.115824, 858.84992}], 
    RectangleBox[{554.22584, 858.84992}, {561.115824, 865.739904}], 
    RectangleBox[{554.22584, 865.739904}, {561.115824, 872.629888}], 
    RectangleBox[{554.22584, 872.629888}, {561.115824, 879.519872}], 
    RectangleBox[{554.22584, 879.519872}, {561.115824, 886.409856}], 
    RectangleBox[{554.22584, 886.409856}, {561.115824, 893.29984}], 
    RectangleBox[{554.22584, 893.29984}, {561.115824, 900.189824}], 
    RectangleBox[{561.115824, 789.95008}, {568.005808, 796.840064}], 
    RectangleBox[{561.115824, 796.840064}, {568.005808, 803.730048}], 
    RectangleBox[{561.115824, 803.730048}, {568.005808, 810.620032}], 
    RectangleBox[{561.115824, 810.620032}, {568.005808, 817.510016}], 
    RectangleBox[{561.115824, 817.510016}, {568.005808, 824.4}], 
    RectangleBox[{561.115824, 831.289984}, {568.005808, 838.179968}], 
    RectangleBox[{561.115824, 838.179968}, {568.005808, 845.069952}], 
    RectangleBox[{561.115824, 845.069952}, {568.005808, 851.959936}], 
    RectangleBox[{561.115824, 851.959936}, {568.005808, 858.84992}], 
    RectangleBox[{561.115824, 858.84992}, {568.005808, 865.739904}], 
    RectangleBox[{561.115824, 865.739904}, {568.005808, 872.629888}], 
    RectangleBox[{561.115824, 872.629888}, {568.005808, 879.519872}], 
    RectangleBox[{561.115824, 879.519872}, {568.005808, 886.409856}], 
    RectangleBox[{561.115824, 886.409856}, {568.005808, 893.29984}], 
    RectangleBox[{561.115824, 893.29984}, {568.005808, 900.189824}], 
    RectangleBox[{568.005808, 831.289984}, {574.895792, 838.179968}], 
    RectangleBox[{568.005808, 838.179968}, {574.895792, 845.069952}], 
    RectangleBox[{568.005808, 845.069952}, {574.895792, 851.959936}], 
    RectangleBox[{568.005808, 851.959936}, {574.895792, 858.84992}], 
    RectangleBox[{568.005808, 858.84992}, {574.895792, 865.739904}], 
    RectangleBox[{574.895792, 831.289984}, {581.785776, 838.179968}], 
    RectangleBox[{574.895792, 838.179968}, {581.785776, 845.069952}], 
    RectangleBox[{574.895792, 845.069952}, {581.785776, 851.959936}], 
    RectangleBox[{574.895792, 851.959936}, {581.785776, 858.84992}], 
    RectangleBox[{574.895792, 858.84992}, {581.785776, 865.739904}], 
    RectangleBox[{581.785776, 831.289984}, {588.67576, 838.179968}], 
    RectangleBox[{581.785776, 838.179968}, {588.67576, 845.069952}], 
    RectangleBox[{581.785776, 845.069952}, {588.67576, 851.959936}], 
    RectangleBox[{581.785776, 851.959936}, {588.67576, 858.84992}], 
    RectangleBox[{581.785776, 858.84992}, {588.67576, 865.739904}], 
    RectangleBox[{588.67576, 831.289984}, {595.565744, 838.179968}], 
    RectangleBox[{588.67576, 838.179968}, {595.565744, 845.069952}], 
    RectangleBox[{588.67576, 845.069952}, {595.565744, 851.959936}], 
    RectangleBox[{588.67576, 851.959936}, {595.565744, 858.84992}], 
    RectangleBox[{588.67576, 858.84992}, {595.565744, 865.739904}], 
    RectangleBox[{595.565744, 831.289984}, {602.455728, 838.179968}], 
    RectangleBox[{595.565744, 838.179968}, {602.455728, 845.069952}], 
    RectangleBox[{595.565744, 845.069952}, {602.455728, 851.959936}], 
    RectangleBox[{595.565744, 851.959936}, {602.455728, 858.84992}], 
    RectangleBox[{595.565744, 858.84992}, {602.455728, 865.739904}], 
    RectangleBox[{602.455728, 831.289984}, {609.345712, 838.179968}], 
    RectangleBox[{602.455728, 838.179968}, {609.345712, 845.069952}], 
    RectangleBox[{602.455728, 845.069952}, {609.345712, 851.959936}], 
    RectangleBox[{602.455728, 851.959936}, {609.345712, 858.84992}], 
    RectangleBox[{602.455728, 858.84992}, {609.345712, 865.739904}], 
    RectangleBox[{609.345712, 831.289984}, {616.235696, 838.179968}], 
    RectangleBox[{609.345712, 838.179968}, {616.235696, 845.069952}], 
    RectangleBox[{609.345712, 845.069952}, {616.235696, 851.959936}], 
    RectangleBox[{609.345712, 851.959936}, {616.235696, 858.84992}], 
    RectangleBox[{609.345712, 858.84992}, {616.235696, 865.739904}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{549.140376, 839.451334}, {556.03036, 846.341318}]}},
  PlotLabel->FormBox["\"Iteration 1\"", TraditionalForm]]], "Output",
 CellChangeTimes->{{3.542988445267453*^9, 3.542988457741865*^9}},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{337.951604, 211.64178}, {369.951284, 236.44146}], 
    RectangleBox[{354.277444, 175.64178}, {393.625444, 200.44146}], 
    RectangleBox[{302.277444, 167.64178}, {341.625444, 192.44146}], 
    RectangleBox[{372.277444, 242.64178}, {411.625444, 267.44146}], 
    RectangleBox[{391.277444, 206.64178}, {430.625444, 231.44146}], 
    RectangleBox[{371.277444, 273.64178}, {410.625444, 298.44146}], 
    RectangleBox[{418.277444, 296.64178}, {457.625444, 321.44146}], 
    RectangleBox[{371.277444, 307.64178}, {410.625444, 332.44146}], 
    RectangleBox[{402.277444, 342.64178}, {441.625444, 367.44146}], 
    RectangleBox[{496.951604, 214.64178}, {528.951284, 239.44146}], 
    RectangleBox[{465.277444, 265.64178}, {504.625444, 290.44146}], 
    RectangleBox[{448.277444, 203.64178}, {487.625444, 228.44146}], 
    RectangleBox[{543.277444, 241.64178}, {582.625444, 266.44146}], 
    RectangleBox[{468.951604, 327.64178}, {500.951284, 352.44146}], 
    RectangleBox[{465.277444, 296.64178}, {504.625444, 321.44146}], 
    RectangleBox[{401.277444, 399.64178}, {440.625444, 424.44146}], 
    RectangleBox[{450.277444, 389.64178}, {489.625444, 414.44146}], 
    RectangleBox[{505.277444, 397.64178}, {544.625444, 422.44146}], 
    RectangleBox[{590.277444, 450.64178}, {629.625444, 475.44146}], 
    RectangleBox[{542.277444, 428.64178}, {581.625444, 453.44146}], 
    RectangleBox[{601.277444, 418.64178}, {640.625444, 443.44146}], 
    RectangleBox[{565.277444, 386.64178}, {604.625444, 411.44146}], 
    RectangleBox[{638.277444, 449.64178}, {677.625444, 474.44146}], 
    RectangleBox[{638.277444, 487.64178}, {677.625444, 512.44146}], 
    RectangleBox[{591.277444, 503.64178}, {630.625444, 528.44146}], 
    RectangleBox[{633.277444, 386.64178}, {672.625444, 411.44146}], 
    RectangleBox[{688.277444, 438.64178}, {727.625444, 463.44146}], 
    RectangleBox[{488.277444, 451.64178}, {527.625444, 476.44146}], 
    RectangleBox[{462.277444, 358.64178}, {501.625444, 383.44146}], 
    RectangleBox[{604.277444, 299.64178}, {643.625444, 324.44146}], 
    RectangleBox[{428.277444, 461.64178}, {467.625444, 486.44146}], 
    RectangleBox[{510.277444, 328.64178}, {549.625444, 353.44146}], 
    RectangleBox[{746.277444, 460.64178}, {785.625444, 485.44146}], 
    RectangleBox[{717.277444, 553.64178}, {756.625444, 578.44146}], 
    RectangleBox[{698.277444, 336.64178}, {737.625444, 361.44146}], 
    RectangleBox[{756.277444, 398.64178}, {795.625444, 423.44146}], 
    RectangleBox[{735.277444, 367.64178}, {774.625444, 392.44146}], 
    RectangleBox[{728.277444, 522.64178}, {767.625444, 547.44146}], 
    RectangleBox[{735.277444, 491.64178}, {774.625444, 516.44146}], 
    RectangleBox[{760.277444, 429.64178}, {799.625444, 454.44146}], 
    RectangleBox[{436.277444, 492.64178}, {475.625444, 517.44146}], 
    RectangleBox[{490.277444, 554.64178}, {529.625444, 579.44146}], 
    RectangleBox[{459.277444, 523.64178}, {498.625444, 548.44146}], 
    RectangleBox[{537.277444, 582.64178}, {576.625444, 607.44146}], 
    RectangleBox[{584.277444, 597.64178}, {623.625444, 622.44146}], 
    RectangleBox[{678.277444, 585.64178}, {717.625444, 610.44146}], 
    RectangleBox[{631.277444, 599.64178}, {670.625444, 624.44146}], 
    RectangleBox[{438.277444, 430.64178}, {477.625444, 455.44146}], 
    RectangleBox[{542.277444, 476.64178}, {581.625444, 501.44146}], 
    RectangleBox[{651.277444, 307.64178}, {690.625444, 332.44146}], 
    RectangleBox[{557.277444, 304.64178}, {596.625444, 329.44146}], 
    RectangleBox[{354.277444, 418.64178}, {393.625444, 443.44146}], 
    RectangleBox[{345.277444, 367.64178}, {384.625444, 392.44146}], 
    RectangleBox[{307.277444, 398.64178}, {346.625444, 423.44146}], 
    RectangleBox[{282.277444, 357.64178}, {321.625444, 382.44146}], 
    RectangleBox[{324.277444, 276.64178}, {363.625444, 301.44146}], 
    RectangleBox[{271.277444, 305.64178}, {310.625444, 330.44146}], 
    RectangleBox[{439.277444, 234.64178}, {478.625444, 259.44146}], 
    RectangleBox[{512.277444, 272.64178}, {551.625444, 297.44146}], 
    RectangleBox[{275.277444, 432.64178}, {314.625444, 457.44146}], 
    RectangleBox[{252.277444, 274.64178}, {291.625444, 299.44146}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{353.951444, 224.04162}, {373.951444, 188.04162}}], 
    LineBox[{{353.951444, 224.04162}, {321.951444, 180.04162}}], 
    LineBox[{{353.951444, 224.04162}, {391.951444, 255.04162}}], 
    LineBox[{{353.951444, 224.04162}, {410.951444, 219.04162}}], 
    LineBox[{{373.951444, 188.04162}, {410.951444, 219.04162}}], 
    LineBox[{{321.951444, 180.04162}, {410.951444, 219.04162}}], 
    LineBox[{{391.951444, 255.04162}, {410.951444, 219.04162}}], 
    LineBox[{{391.951444, 255.04162}, {390.951444, 286.04162}}], 
    LineBox[{{390.951444, 286.04162}, {437.951444, 309.04162}}], 
    LineBox[{{390.951444, 286.04162}, {390.951444, 320.04162}}], 
    LineBox[{{437.951444, 309.04162}, {421.951444, 355.04162}}], 
    LineBox[{{512.951444, 227.04162}, {484.951444, 278.04162}}], 
    LineBox[{{512.951444, 227.04162}, {467.951444, 216.04162}}], 
    LineBox[{{484.951444, 278.04162}, {437.951444, 309.04162}}], 
    LineBox[{{484.951444, 278.04162}, {467.951444, 216.04162}}], 
    LineBox[{{484.951444, 278.04162}, {562.951444, 254.04162}}], 
    LineBox[{{484.951444, 340.04162}, {437.951444, 309.04162}}], 
    LineBox[{{484.951444, 340.04162}, {421.951444, 355.04162}}], 
    LineBox[{{484.951444, 309.04162}, {484.951444, 278.04162}}], 
    LineBox[{{420.951444, 412.04162}, {421.951444, 355.04162}}], 
    LineBox[{{469.951444, 402.04162}, {390.951444, 286.04162}}], 
    LineBox[{{469.951444, 402.04162}, {524.951444, 410.04162}}], 
    LineBox[{{524.951444, 410.04162}, {609.951444, 463.04162}}], 
    LineBox[{{524.951444, 410.04162}, {561.951444, 441.04162}}], 
    LineBox[{{524.951444, 410.04162}, {620.951444, 431.04162}}], 
    LineBox[{{524.951444, 410.04162}, {584.951444, 399.04162}}], 
    LineBox[{{524.951444, 410.04162}, {657.951444, 462.04162}}], 
    LineBox[{{524.951444, 410.04162}, {657.951444, 500.04162}}], 
    LineBox[{{524.951444, 410.04162}, {610.951444, 516.04162}}], 
    LineBox[{{524.951444, 410.04162}, {652.951444, 399.04162}}], 
    LineBox[{{524.951444, 410.04162}, {707.951444, 451.04162}}], 
    LineBox[{{524.951444, 410.04162}, {507.951444, 464.04162}}], 
    LineBox[{{524.951444, 410.04162}, {481.951444, 371.04162}}], 
    LineBox[{{524.951444, 410.04162}, {623.951444, 312.04162}}], 
    LineBox[{{524.951444, 410.04162}, {447.951444, 474.04162}}], 
    LineBox[{{524.951444, 410.04162}, {529.951444, 341.04162}}], 
    LineBox[{{524.951444, 410.04162}, {765.951444, 473.04162}}], 
    LineBox[{{524.951444, 410.04162}, {736.951444, 566.04162}}], 
    LineBox[{{524.951444, 410.04162}, {717.951444, 349.04162}}], 
    LineBox[{{524.951444, 410.04162}, {775.951444, 411.04162}}], 
    LineBox[{{524.951444, 410.04162}, {754.951444, 380.04162}}], 
    LineBox[{{524.951444, 410.04162}, {747.951444, 535.04162}}], 
    LineBox[{{524.951444, 410.04162}, {754.951444, 504.04162}}], 
    LineBox[{{524.951444, 410.04162}, {779.951444, 442.04162}}], 
    LineBox[{{524.951444, 410.04162}, {455.951444, 505.04162}}], 
    LineBox[{{524.951444, 410.04162}, {509.951444, 567.04162}}], 
    LineBox[{{524.951444, 410.04162}, {478.951444, 536.04162}}], 
    LineBox[{{524.951444, 410.04162}, {556.951444, 595.04162}}], 
    LineBox[{{524.951444, 410.04162}, {603.951444, 610.04162}}], 
    LineBox[{{524.951444, 410.04162}, {697.951444, 598.04162}}], 
    LineBox[{{524.951444, 410.04162}, {650.951444, 612.04162}}], 
    LineBox[{{609.951444, 463.04162}, {561.951444, 441.04162}}], 
    LineBox[{{609.951444, 463.04162}, {620.951444, 431.04162}}], 
    LineBox[{{609.951444, 463.04162}, {584.951444, 399.04162}}], 
    LineBox[{{609.951444, 463.04162}, {657.951444, 462.04162}}], 
    LineBox[{{609.951444, 463.04162}, {657.951444, 500.04162}}], 
    LineBox[{{609.951444, 463.04162}, {610.951444, 516.04162}}], 
    LineBox[{{609.951444, 463.04162}, {652.951444, 399.04162}}], 
    LineBox[{{609.951444, 463.04162}, {707.951444, 451.04162}}], 
    LineBox[{{609.951444, 463.04162}, {507.951444, 464.04162}}], 
    LineBox[{{609.951444, 463.04162}, {623.951444, 312.04162}}], 
    LineBox[{{609.951444, 463.04162}, {447.951444, 474.04162}}], 
    LineBox[{{609.951444, 463.04162}, {529.951444, 341.04162}}], 
    LineBox[{{609.951444, 463.04162}, {765.951444, 473.04162}}], 
    LineBox[{{609.951444, 463.04162}, {736.951444, 566.04162}}], 
    LineBox[{{609.951444, 463.04162}, {717.951444, 349.04162}}], 
    LineBox[{{609.951444, 463.04162}, {775.951444, 411.04162}}], 
    LineBox[{{609.951444, 463.04162}, {754.951444, 380.04162}}], 
    LineBox[{{609.951444, 463.04162}, {747.951444, 535.04162}}], 
    LineBox[{{609.951444, 463.04162}, {754.951444, 504.04162}}], 
    LineBox[{{609.951444, 463.04162}, {779.951444, 442.04162}}], 
    LineBox[{{609.951444, 463.04162}, {455.951444, 505.04162}}], 
    LineBox[{{609.951444, 463.04162}, {509.951444, 567.04162}}], 
    LineBox[{{609.951444, 463.04162}, {478.951444, 536.04162}}], 
    LineBox[{{609.951444, 463.04162}, {556.951444, 595.04162}}], 
    LineBox[{{609.951444, 463.04162}, {603.951444, 610.04162}}], 
    LineBox[{{609.951444, 463.04162}, {697.951444, 598.04162}}], 
    LineBox[{{609.951444, 463.04162}, {650.951444, 612.04162}}], 
    LineBox[{{561.951444, 441.04162}, {620.951444, 431.04162}}], 
    LineBox[{{561.951444, 441.04162}, {584.951444, 399.04162}}], 
    LineBox[{{561.951444, 441.04162}, {657.951444, 462.04162}}], 
    LineBox[{{561.951444, 441.04162}, {657.951444, 500.04162}}], 
    LineBox[{{561.951444, 441.04162}, {610.951444, 516.04162}}], 
    LineBox[{{561.951444, 441.04162}, {652.951444, 399.04162}}], 
    LineBox[{{561.951444, 441.04162}, {707.951444, 451.04162}}], 
    LineBox[{{561.951444, 441.04162}, {507.951444, 464.04162}}], 
    LineBox[{{561.951444, 441.04162}, {447.951444, 474.04162}}], 
    LineBox[{{561.951444, 441.04162}, {529.951444, 341.04162}}], 
    LineBox[{{561.951444, 441.04162}, {765.951444, 473.04162}}], 
    LineBox[{{561.951444, 441.04162}, {736.951444, 566.04162}}], 
    LineBox[{{561.951444, 441.04162}, {717.951444, 349.04162}}], 
    LineBox[{{561.951444, 441.04162}, {775.951444, 411.04162}}], 
    LineBox[{{561.951444, 441.04162}, {754.951444, 380.04162}}], 
    LineBox[{{561.951444, 441.04162}, {747.951444, 535.04162}}], 
    LineBox[{{561.951444, 441.04162}, {754.951444, 504.04162}}], 
    LineBox[{{561.951444, 441.04162}, {779.951444, 442.04162}}], 
    LineBox[{{561.951444, 441.04162}, {455.951444, 505.04162}}], 
    LineBox[{{561.951444, 441.04162}, {509.951444, 567.04162}}], 
    LineBox[{{561.951444, 441.04162}, {478.951444, 536.04162}}], 
    LineBox[{{561.951444, 441.04162}, {556.951444, 595.04162}}], 
    LineBox[{{561.951444, 441.04162}, {603.951444, 610.04162}}], 
    LineBox[{{561.951444, 441.04162}, {697.951444, 598.04162}}], 
    LineBox[{{561.951444, 441.04162}, {650.951444, 612.04162}}], 
    LineBox[{{620.951444, 431.04162}, {584.951444, 399.04162}}], 
    LineBox[{{620.951444, 431.04162}, {657.951444, 462.04162}}], 
    LineBox[{{620.951444, 431.04162}, {657.951444, 500.04162}}], 
    LineBox[{{620.951444, 431.04162}, {610.951444, 516.04162}}], 
    LineBox[{{620.951444, 431.04162}, {652.951444, 399.04162}}], 
    LineBox[{{620.951444, 431.04162}, {707.951444, 451.04162}}], 
    LineBox[{{620.951444, 431.04162}, {507.951444, 464.04162}}], 
    LineBox[{{620.951444, 431.04162}, {447.951444, 474.04162}}], 
    LineBox[{{620.951444, 431.04162}, {529.951444, 341.04162}}], 
    LineBox[{{620.951444, 431.04162}, {765.951444, 473.04162}}], 
    LineBox[{{620.951444, 431.04162}, {736.951444, 566.04162}}], 
    LineBox[{{620.951444, 431.04162}, {717.951444, 349.04162}}], 
    LineBox[{{620.951444, 431.04162}, {775.951444, 411.04162}}], 
    LineBox[{{620.951444, 431.04162}, {754.951444, 380.04162}}], 
    LineBox[{{620.951444, 431.04162}, {747.951444, 535.04162}}], 
    LineBox[{{620.951444, 431.04162}, {754.951444, 504.04162}}], 
    LineBox[{{620.951444, 431.04162}, {779.951444, 442.04162}}], 
    LineBox[{{620.951444, 431.04162}, {455.951444, 505.04162}}], 
    LineBox[{{620.951444, 431.04162}, {509.951444, 567.04162}}], 
    LineBox[{{620.951444, 431.04162}, {478.951444, 536.04162}}], 
    LineBox[{{620.951444, 431.04162}, {556.951444, 595.04162}}], 
    LineBox[{{620.951444, 431.04162}, {603.951444, 610.04162}}], 
    LineBox[{{620.951444, 431.04162}, {697.951444, 598.04162}}], 
    LineBox[{{620.951444, 431.04162}, {650.951444, 612.04162}}], 
    LineBox[{{584.951444, 399.04162}, {657.951444, 462.04162}}], 
    LineBox[{{584.951444, 399.04162}, {657.951444, 500.04162}}], 
    LineBox[{{584.951444, 399.04162}, {610.951444, 516.04162}}], 
    LineBox[{{584.951444, 399.04162}, {652.951444, 399.04162}}], 
    LineBox[{{584.951444, 399.04162}, {707.951444, 451.04162}}], 
    LineBox[{{584.951444, 399.04162}, {507.951444, 464.04162}}], 
    LineBox[{{584.951444, 399.04162}, {529.951444, 341.04162}}], 
    LineBox[{{584.951444, 399.04162}, {765.951444, 473.04162}}], 
    LineBox[{{584.951444, 399.04162}, {736.951444, 566.04162}}], 
    LineBox[{{584.951444, 399.04162}, {717.951444, 349.04162}}], 
    LineBox[{{584.951444, 399.04162}, {775.951444, 411.04162}}], 
    LineBox[{{584.951444, 399.04162}, {754.951444, 380.04162}}], 
    LineBox[{{584.951444, 399.04162}, {747.951444, 535.04162}}], 
    LineBox[{{584.951444, 399.04162}, {754.951444, 504.04162}}], 
    LineBox[{{584.951444, 399.04162}, {779.951444, 442.04162}}], 
    LineBox[{{584.951444, 399.04162}, {455.951444, 505.04162}}], 
    LineBox[{{584.951444, 399.04162}, {509.951444, 567.04162}}], 
    LineBox[{{584.951444, 399.04162}, {478.951444, 536.04162}}], 
    LineBox[{{584.951444, 399.04162}, {556.951444, 595.04162}}], 
    LineBox[{{584.951444, 399.04162}, {603.951444, 610.04162}}], 
    LineBox[{{584.951444, 399.04162}, {697.951444, 598.04162}}], 
    LineBox[{{584.951444, 399.04162}, {650.951444, 612.04162}}], 
    LineBox[{{657.951444, 462.04162}, {657.951444, 500.04162}}], 
    LineBox[{{657.951444, 462.04162}, {610.951444, 516.04162}}], 
    LineBox[{{657.951444, 462.04162}, {652.951444, 399.04162}}], 
    LineBox[{{657.951444, 462.04162}, {707.951444, 451.04162}}], 
    LineBox[{{657.951444, 462.04162}, {529.951444, 341.04162}}], 
    LineBox[{{657.951444, 462.04162}, {765.951444, 473.04162}}], 
    LineBox[{{657.951444, 462.04162}, {736.951444, 566.04162}}], 
    LineBox[{{657.951444, 462.04162}, {717.951444, 349.04162}}], 
    LineBox[{{657.951444, 462.04162}, {775.951444, 411.04162}}], 
    LineBox[{{657.951444, 462.04162}, {754.951444, 380.04162}}], 
    LineBox[{{657.951444, 462.04162}, {747.951444, 535.04162}}], 
    LineBox[{{657.951444, 462.04162}, {754.951444, 504.04162}}], 
    LineBox[{{657.951444, 462.04162}, {779.951444, 442.04162}}], 
    LineBox[{{657.951444, 462.04162}, {455.951444, 505.04162}}], 
    LineBox[{{657.951444, 462.04162}, {509.951444, 567.04162}}], 
    LineBox[{{657.951444, 462.04162}, {478.951444, 536.04162}}], 
    LineBox[{{657.951444, 462.04162}, {556.951444, 595.04162}}], 
    LineBox[{{657.951444, 462.04162}, {603.951444, 610.04162}}], 
    LineBox[{{657.951444, 462.04162}, {697.951444, 598.04162}}], 
    LineBox[{{657.951444, 462.04162}, {650.951444, 612.04162}}], 
    LineBox[{{657.951444, 500.04162}, {610.951444, 516.04162}}], 
    LineBox[{{657.951444, 500.04162}, {652.951444, 399.04162}}], 
    LineBox[{{657.951444, 500.04162}, {529.951444, 341.04162}}], 
    LineBox[{{657.951444, 500.04162}, {765.951444, 473.04162}}], 
    LineBox[{{657.951444, 500.04162}, {736.951444, 566.04162}}], 
    LineBox[{{657.951444, 500.04162}, {717.951444, 349.04162}}], 
    LineBox[{{657.951444, 500.04162}, {775.951444, 411.04162}}], 
    LineBox[{{657.951444, 500.04162}, {754.951444, 380.04162}}], 
    LineBox[{{657.951444, 500.04162}, {747.951444, 535.04162}}], 
    LineBox[{{657.951444, 500.04162}, {754.951444, 504.04162}}], 
    LineBox[{{657.951444, 500.04162}, {779.951444, 442.04162}}], 
    LineBox[{{657.951444, 500.04162}, {455.951444, 505.04162}}], 
    LineBox[{{657.951444, 500.04162}, {509.951444, 567.04162}}], 
    LineBox[{{657.951444, 500.04162}, {478.951444, 536.04162}}], 
    LineBox[{{657.951444, 500.04162}, {556.951444, 595.04162}}], 
    LineBox[{{657.951444, 500.04162}, {603.951444, 610.04162}}], 
    LineBox[{{657.951444, 500.04162}, {697.951444, 598.04162}}], 
    LineBox[{{657.951444, 500.04162}, {650.951444, 612.04162}}], 
    LineBox[{{610.951444, 516.04162}, {652.951444, 399.04162}}], 
    LineBox[{{610.951444, 516.04162}, {529.951444, 341.04162}}], 
    LineBox[{{610.951444, 516.04162}, {765.951444, 473.04162}}], 
    LineBox[{{610.951444, 516.04162}, {736.951444, 566.04162}}], 
    LineBox[{{610.951444, 516.04162}, {717.951444, 349.04162}}], 
    LineBox[{{610.951444, 516.04162}, {775.951444, 411.04162}}], 
    LineBox[{{610.951444, 516.04162}, {754.951444, 380.04162}}], 
    LineBox[{{610.951444, 516.04162}, {747.951444, 535.04162}}], 
    LineBox[{{610.951444, 516.04162}, {754.951444, 504.04162}}], 
    LineBox[{{610.951444, 516.04162}, {779.951444, 442.04162}}], 
    LineBox[{{610.951444, 516.04162}, {455.951444, 505.04162}}], 
    LineBox[{{610.951444, 516.04162}, {509.951444, 567.04162}}], 
    LineBox[{{610.951444, 516.04162}, {478.951444, 536.04162}}], 
    LineBox[{{610.951444, 516.04162}, {556.951444, 595.04162}}], 
    LineBox[{{610.951444, 516.04162}, {603.951444, 610.04162}}], 
    LineBox[{{610.951444, 516.04162}, {697.951444, 598.04162}}], 
    LineBox[{{610.951444, 516.04162}, {650.951444, 612.04162}}], 
    LineBox[{{652.951444, 399.04162}, {765.951444, 473.04162}}], 
    LineBox[{{652.951444, 399.04162}, {736.951444, 566.04162}}], 
    LineBox[{{652.951444, 399.04162}, {717.951444, 349.04162}}], 
    LineBox[{{652.951444, 399.04162}, {775.951444, 411.04162}}], 
    LineBox[{{652.951444, 399.04162}, {754.951444, 380.04162}}], 
    LineBox[{{652.951444, 399.04162}, {747.951444, 535.04162}}], 
    LineBox[{{652.951444, 399.04162}, {754.951444, 504.04162}}], 
    LineBox[{{652.951444, 399.04162}, {779.951444, 442.04162}}], 
    LineBox[{{652.951444, 399.04162}, {455.951444, 505.04162}}], 
    LineBox[{{652.951444, 399.04162}, {509.951444, 567.04162}}], 
    LineBox[{{652.951444, 399.04162}, {478.951444, 536.04162}}], 
    LineBox[{{652.951444, 399.04162}, {556.951444, 595.04162}}], 
    LineBox[{{652.951444, 399.04162}, {603.951444, 610.04162}}], 
    LineBox[{{652.951444, 399.04162}, {697.951444, 598.04162}}], 
    LineBox[{{652.951444, 399.04162}, {650.951444, 612.04162}}], 
    LineBox[{{707.951444, 451.04162}, {657.951444, 500.04162}}], 
    LineBox[{{707.951444, 451.04162}, {610.951444, 516.04162}}], 
    LineBox[{{707.951444, 451.04162}, {652.951444, 399.04162}}], 
    LineBox[{{707.951444, 451.04162}, {529.951444, 341.04162}}], 
    LineBox[{{707.951444, 451.04162}, {765.951444, 473.04162}}], 
    LineBox[{{707.951444, 451.04162}, {736.951444, 566.04162}}], 
    LineBox[{{707.951444, 451.04162}, {717.951444, 349.04162}}], 
    LineBox[{{707.951444, 451.04162}, {775.951444, 411.04162}}], 
    LineBox[{{707.951444, 451.04162}, {754.951444, 380.04162}}], 
    LineBox[{{707.951444, 451.04162}, {747.951444, 535.04162}}], 
    LineBox[{{707.951444, 451.04162}, {754.951444, 504.04162}}], 
    LineBox[{{707.951444, 451.04162}, {779.951444, 442.04162}}], 
    LineBox[{{707.951444, 451.04162}, {455.951444, 505.04162}}], 
    LineBox[{{707.951444, 451.04162}, {509.951444, 567.04162}}], 
    LineBox[{{707.951444, 451.04162}, {478.951444, 536.04162}}], 
    LineBox[{{707.951444, 451.04162}, {556.951444, 595.04162}}], 
    LineBox[{{707.951444, 451.04162}, {603.951444, 610.04162}}], 
    LineBox[{{707.951444, 451.04162}, {697.951444, 598.04162}}], 
    LineBox[{{707.951444, 451.04162}, {650.951444, 612.04162}}], 
    LineBox[{{507.951444, 464.04162}, {657.951444, 462.04162}}], 
    LineBox[{{507.951444, 464.04162}, {657.951444, 500.04162}}], 
    LineBox[{{507.951444, 464.04162}, {610.951444, 516.04162}}], 
    LineBox[{{507.951444, 464.04162}, {652.951444, 399.04162}}], 
    LineBox[{{507.951444, 464.04162}, {707.951444, 451.04162}}], 
    LineBox[{{507.951444, 464.04162}, {529.951444, 341.04162}}], 
    LineBox[{{507.951444, 464.04162}, {765.951444, 473.04162}}], 
    LineBox[{{507.951444, 464.04162}, {736.951444, 566.04162}}], 
    LineBox[{{507.951444, 464.04162}, {717.951444, 349.04162}}], 
    LineBox[{{507.951444, 464.04162}, {775.951444, 411.04162}}], 
    LineBox[{{507.951444, 464.04162}, {754.951444, 380.04162}}], 
    LineBox[{{507.951444, 464.04162}, {747.951444, 535.04162}}], 
    LineBox[{{507.951444, 464.04162}, {754.951444, 504.04162}}], 
    LineBox[{{507.951444, 464.04162}, {779.951444, 442.04162}}], 
    LineBox[{{507.951444, 464.04162}, {455.951444, 505.04162}}], 
    LineBox[{{507.951444, 464.04162}, {509.951444, 567.04162}}], 
    LineBox[{{507.951444, 464.04162}, {478.951444, 536.04162}}], 
    LineBox[{{507.951444, 464.04162}, {556.951444, 595.04162}}], 
    LineBox[{{507.951444, 464.04162}, {603.951444, 610.04162}}], 
    LineBox[{{507.951444, 464.04162}, {697.951444, 598.04162}}], 
    LineBox[{{507.951444, 464.04162}, {650.951444, 612.04162}}], 
    LineBox[{{481.951444, 371.04162}, {609.951444, 463.04162}}], 
    LineBox[{{481.951444, 371.04162}, {561.951444, 441.04162}}], 
    LineBox[{{481.951444, 371.04162}, {620.951444, 431.04162}}], 
    LineBox[{{481.951444, 371.04162}, {584.951444, 399.04162}}], 
    LineBox[{{481.951444, 371.04162}, {657.951444, 462.04162}}], 
    LineBox[{{481.951444, 371.04162}, {657.951444, 500.04162}}], 
    LineBox[{{481.951444, 371.04162}, {610.951444, 516.04162}}], 
    LineBox[{{481.951444, 371.04162}, {652.951444, 399.04162}}], 
    LineBox[{{481.951444, 371.04162}, {707.951444, 451.04162}}], 
    LineBox[{{481.951444, 371.04162}, {507.951444, 464.04162}}], 
    LineBox[{{481.951444, 371.04162}, {623.951444, 312.04162}}], 
    LineBox[{{481.951444, 371.04162}, {447.951444, 474.04162}}], 
    LineBox[{{481.951444, 371.04162}, {529.951444, 341.04162}}], 
    LineBox[{{481.951444, 371.04162}, {765.951444, 473.04162}}], 
    LineBox[{{481.951444, 371.04162}, {736.951444, 566.04162}}], 
    LineBox[{{481.951444, 371.04162}, {717.951444, 349.04162}}], 
    LineBox[{{481.951444, 371.04162}, {775.951444, 411.04162}}], 
    LineBox[{{481.951444, 371.04162}, {754.951444, 380.04162}}], 
    LineBox[{{481.951444, 371.04162}, {747.951444, 535.04162}}], 
    LineBox[{{481.951444, 371.04162}, {754.951444, 504.04162}}], 
    LineBox[{{481.951444, 371.04162}, {779.951444, 442.04162}}], 
    LineBox[{{481.951444, 371.04162}, {455.951444, 505.04162}}], 
    LineBox[{{481.951444, 371.04162}, {509.951444, 567.04162}}], 
    LineBox[{{481.951444, 371.04162}, {478.951444, 536.04162}}], 
    LineBox[{{481.951444, 371.04162}, {556.951444, 595.04162}}], 
    LineBox[{{481.951444, 371.04162}, {603.951444, 610.04162}}], 
    LineBox[{{481.951444, 371.04162}, {697.951444, 598.04162}}], 
    LineBox[{{481.951444, 371.04162}, {650.951444, 612.04162}}], 
    LineBox[{{623.951444, 312.04162}, {561.951444, 441.04162}}], 
    LineBox[{{623.951444, 312.04162}, {620.951444, 431.04162}}], 
    LineBox[{{623.951444, 312.04162}, {584.951444, 399.04162}}], 
    LineBox[{{623.951444, 312.04162}, {657.951444, 462.04162}}], 
    LineBox[{{623.951444, 312.04162}, {657.951444, 500.04162}}], 
    LineBox[{{623.951444, 312.04162}, {610.951444, 516.04162}}], 
    LineBox[{{623.951444, 312.04162}, {652.951444, 399.04162}}], 
    LineBox[{{623.951444, 312.04162}, {707.951444, 451.04162}}], 
    LineBox[{{623.951444, 312.04162}, {507.951444, 464.04162}}], 
    LineBox[{{623.951444, 312.04162}, {447.951444, 474.04162}}], 
    LineBox[{{623.951444, 312.04162}, {529.951444, 341.04162}}], 
    LineBox[{{623.951444, 312.04162}, {765.951444, 473.04162}}], 
    LineBox[{{623.951444, 312.04162}, {736.951444, 566.04162}}], 
    LineBox[{{623.951444, 312.04162}, {717.951444, 349.04162}}], 
    LineBox[{{623.951444, 312.04162}, {775.951444, 411.04162}}], 
    LineBox[{{623.951444, 312.04162}, {754.951444, 380.04162}}], 
    LineBox[{{623.951444, 312.04162}, {747.951444, 535.04162}}], 
    LineBox[{{623.951444, 312.04162}, {754.951444, 504.04162}}], 
    LineBox[{{623.951444, 312.04162}, {779.951444, 442.04162}}], 
    LineBox[{{623.951444, 312.04162}, {455.951444, 505.04162}}], 
    LineBox[{{623.951444, 312.04162}, {509.951444, 567.04162}}], 
    LineBox[{{623.951444, 312.04162}, {478.951444, 536.04162}}], 
    LineBox[{{623.951444, 312.04162}, {556.951444, 595.04162}}], 
    LineBox[{{623.951444, 312.04162}, {603.951444, 610.04162}}], 
    LineBox[{{623.951444, 312.04162}, {697.951444, 598.04162}}], 
    LineBox[{{623.951444, 312.04162}, {650.951444, 612.04162}}], 
    LineBox[{{447.951444, 474.04162}, {584.951444, 399.04162}}], 
    LineBox[{{447.951444, 474.04162}, {657.951444, 462.04162}}], 
    LineBox[{{447.951444, 474.04162}, {657.951444, 500.04162}}], 
    LineBox[{{447.951444, 474.04162}, {610.951444, 516.04162}}], 
    LineBox[{{447.951444, 474.04162}, {652.951444, 399.04162}}], 
    LineBox[{{447.951444, 474.04162}, {707.951444, 451.04162}}], 
    LineBox[{{447.951444, 474.04162}, {507.951444, 464.04162}}], 
    LineBox[{{447.951444, 474.04162}, {529.951444, 341.04162}}], 
    LineBox[{{447.951444, 474.04162}, {765.951444, 473.04162}}], 
    LineBox[{{447.951444, 474.04162}, {736.951444, 566.04162}}], 
    LineBox[{{447.951444, 474.04162}, {717.951444, 349.04162}}], 
    LineBox[{{447.951444, 474.04162}, {775.951444, 411.04162}}], 
    LineBox[{{447.951444, 474.04162}, {754.951444, 380.04162}}], 
    LineBox[{{447.951444, 474.04162}, {747.951444, 535.04162}}], 
    LineBox[{{447.951444, 474.04162}, {754.951444, 504.04162}}], 
    LineBox[{{447.951444, 474.04162}, {779.951444, 442.04162}}], 
    LineBox[{{447.951444, 474.04162}, {455.951444, 505.04162}}], 
    LineBox[{{447.951444, 474.04162}, {509.951444, 567.04162}}], 
    LineBox[{{447.951444, 474.04162}, {478.951444, 536.04162}}], 
    LineBox[{{447.951444, 474.04162}, {556.951444, 595.04162}}], 
    LineBox[{{447.951444, 474.04162}, {603.951444, 610.04162}}], 
    LineBox[{{447.951444, 474.04162}, {697.951444, 598.04162}}], 
    LineBox[{{447.951444, 474.04162}, {650.951444, 612.04162}}], 
    LineBox[{{529.951444, 341.04162}, {652.951444, 399.04162}}], 
    LineBox[{{529.951444, 341.04162}, {765.951444, 473.04162}}], 
    LineBox[{{529.951444, 341.04162}, {736.951444, 566.04162}}], 
    LineBox[{{529.951444, 341.04162}, {717.951444, 349.04162}}], 
    LineBox[{{529.951444, 341.04162}, {775.951444, 411.04162}}], 
    LineBox[{{529.951444, 341.04162}, {754.951444, 380.04162}}], 
    LineBox[{{529.951444, 341.04162}, {747.951444, 535.04162}}], 
    LineBox[{{529.951444, 341.04162}, {754.951444, 504.04162}}], 
    LineBox[{{529.951444, 341.04162}, {779.951444, 442.04162}}], 
    LineBox[{{529.951444, 341.04162}, {455.951444, 505.04162}}], 
    LineBox[{{529.951444, 341.04162}, {509.951444, 567.04162}}], 
    LineBox[{{529.951444, 341.04162}, {478.951444, 536.04162}}], 
    LineBox[{{529.951444, 341.04162}, {556.951444, 595.04162}}], 
    LineBox[{{529.951444, 341.04162}, {603.951444, 610.04162}}], 
    LineBox[{{529.951444, 341.04162}, {697.951444, 598.04162}}], 
    LineBox[{{529.951444, 341.04162}, {650.951444, 612.04162}}], 
    LineBox[{{765.951444, 473.04162}, {736.951444, 566.04162}}], 
    LineBox[{{765.951444, 473.04162}, {717.951444, 349.04162}}], 
    LineBox[{{765.951444, 473.04162}, {775.951444, 411.04162}}], 
    LineBox[{{765.951444, 473.04162}, {754.951444, 380.04162}}], 
    LineBox[{{765.951444, 473.04162}, {747.951444, 535.04162}}], 
    LineBox[{{765.951444, 473.04162}, {754.951444, 504.04162}}], 
    LineBox[{{765.951444, 473.04162}, {779.951444, 442.04162}}], 
    LineBox[{{765.951444, 473.04162}, {455.951444, 505.04162}}], 
    LineBox[{{765.951444, 473.04162}, {509.951444, 567.04162}}], 
    LineBox[{{765.951444, 473.04162}, {478.951444, 536.04162}}], 
    LineBox[{{765.951444, 473.04162}, {556.951444, 595.04162}}], 
    LineBox[{{765.951444, 473.04162}, {603.951444, 610.04162}}], 
    LineBox[{{765.951444, 473.04162}, {697.951444, 598.04162}}], 
    LineBox[{{765.951444, 473.04162}, {650.951444, 612.04162}}], 
    LineBox[{{736.951444, 566.04162}, {717.951444, 349.04162}}], 
    LineBox[{{736.951444, 566.04162}, {775.951444, 411.04162}}], 
    LineBox[{{736.951444, 566.04162}, {754.951444, 380.04162}}], 
    LineBox[{{736.951444, 566.04162}, {747.951444, 535.04162}}], 
    LineBox[{{736.951444, 566.04162}, {754.951444, 504.04162}}], 
    LineBox[{{736.951444, 566.04162}, {779.951444, 442.04162}}], 
    LineBox[{{736.951444, 566.04162}, {455.951444, 505.04162}}], 
    LineBox[{{736.951444, 566.04162}, {509.951444, 567.04162}}], 
    LineBox[{{736.951444, 566.04162}, {478.951444, 536.04162}}], 
    LineBox[{{736.951444, 566.04162}, {556.951444, 595.04162}}], 
    LineBox[{{736.951444, 566.04162}, {603.951444, 610.04162}}], 
    LineBox[{{736.951444, 566.04162}, {697.951444, 598.04162}}], 
    LineBox[{{736.951444, 566.04162}, {650.951444, 612.04162}}], 
    LineBox[{{717.951444, 349.04162}, {775.951444, 411.04162}}], 
    LineBox[{{717.951444, 349.04162}, {754.951444, 380.04162}}], 
    LineBox[{{717.951444, 349.04162}, {747.951444, 535.04162}}], 
    LineBox[{{717.951444, 349.04162}, {754.951444, 504.04162}}], 
    LineBox[{{717.951444, 349.04162}, {779.951444, 442.04162}}], 
    LineBox[{{717.951444, 349.04162}, {455.951444, 505.04162}}], 
    LineBox[{{717.951444, 349.04162}, {509.951444, 567.04162}}], 
    LineBox[{{717.951444, 349.04162}, {478.951444, 536.04162}}], 
    LineBox[{{717.951444, 349.04162}, {556.951444, 595.04162}}], 
    LineBox[{{717.951444, 349.04162}, {603.951444, 610.04162}}], 
    LineBox[{{717.951444, 349.04162}, {697.951444, 598.04162}}], 
    LineBox[{{717.951444, 349.04162}, {650.951444, 612.04162}}], 
    LineBox[{{775.951444, 411.04162}, {754.951444, 380.04162}}], 
    LineBox[{{775.951444, 411.04162}, {747.951444, 535.04162}}], 
    LineBox[{{775.951444, 411.04162}, {754.951444, 504.04162}}], 
    LineBox[{{775.951444, 411.04162}, {779.951444, 442.04162}}], 
    LineBox[{{775.951444, 411.04162}, {455.951444, 505.04162}}], 
    LineBox[{{775.951444, 411.04162}, {509.951444, 567.04162}}], 
    LineBox[{{775.951444, 411.04162}, {478.951444, 536.04162}}], 
    LineBox[{{775.951444, 411.04162}, {556.951444, 595.04162}}], 
    LineBox[{{775.951444, 411.04162}, {603.951444, 610.04162}}], 
    LineBox[{{775.951444, 411.04162}, {697.951444, 598.04162}}], 
    LineBox[{{775.951444, 411.04162}, {650.951444, 612.04162}}], 
    LineBox[{{754.951444, 380.04162}, {747.951444, 535.04162}}], 
    LineBox[{{754.951444, 380.04162}, {754.951444, 504.04162}}], 
    LineBox[{{754.951444, 380.04162}, {779.951444, 442.04162}}], 
    LineBox[{{754.951444, 380.04162}, {455.951444, 505.04162}}], 
    LineBox[{{754.951444, 380.04162}, {509.951444, 567.04162}}], 
    LineBox[{{754.951444, 380.04162}, {478.951444, 536.04162}}], 
    LineBox[{{754.951444, 380.04162}, {556.951444, 595.04162}}], 
    LineBox[{{754.951444, 380.04162}, {603.951444, 610.04162}}], 
    LineBox[{{754.951444, 380.04162}, {697.951444, 598.04162}}], 
    LineBox[{{754.951444, 380.04162}, {650.951444, 612.04162}}], 
    LineBox[{{747.951444, 535.04162}, {754.951444, 504.04162}}], 
    LineBox[{{747.951444, 535.04162}, {779.951444, 442.04162}}], 
    LineBox[{{747.951444, 535.04162}, {455.951444, 505.04162}}], 
    LineBox[{{747.951444, 535.04162}, {509.951444, 567.04162}}], 
    LineBox[{{747.951444, 535.04162}, {478.951444, 536.04162}}], 
    LineBox[{{747.951444, 535.04162}, {556.951444, 595.04162}}], 
    LineBox[{{747.951444, 535.04162}, {603.951444, 610.04162}}], 
    LineBox[{{747.951444, 535.04162}, {697.951444, 598.04162}}], 
    LineBox[{{747.951444, 535.04162}, {650.951444, 612.04162}}], 
    LineBox[{{754.951444, 504.04162}, {779.951444, 442.04162}}], 
    LineBox[{{754.951444, 504.04162}, {455.951444, 505.04162}}], 
    LineBox[{{754.951444, 504.04162}, {509.951444, 567.04162}}], 
    LineBox[{{754.951444, 504.04162}, {478.951444, 536.04162}}], 
    LineBox[{{754.951444, 504.04162}, {556.951444, 595.04162}}], 
    LineBox[{{754.951444, 504.04162}, {603.951444, 610.04162}}], 
    LineBox[{{754.951444, 504.04162}, {697.951444, 598.04162}}], 
    LineBox[{{754.951444, 504.04162}, {650.951444, 612.04162}}], 
    LineBox[{{779.951444, 442.04162}, {455.951444, 505.04162}}], 
    LineBox[{{779.951444, 442.04162}, {509.951444, 567.04162}}], 
    LineBox[{{779.951444, 442.04162}, {478.951444, 536.04162}}], 
    LineBox[{{779.951444, 442.04162}, {556.951444, 595.04162}}], 
    LineBox[{{779.951444, 442.04162}, {603.951444, 610.04162}}], 
    LineBox[{{779.951444, 442.04162}, {697.951444, 598.04162}}], 
    LineBox[{{779.951444, 442.04162}, {650.951444, 612.04162}}], 
    LineBox[{{455.951444, 505.04162}, {509.951444, 567.04162}}], 
    LineBox[{{455.951444, 505.04162}, {478.951444, 536.04162}}], 
    LineBox[{{455.951444, 505.04162}, {556.951444, 595.04162}}], 
    LineBox[{{455.951444, 505.04162}, {603.951444, 610.04162}}], 
    LineBox[{{455.951444, 505.04162}, {697.951444, 598.04162}}], 
    LineBox[{{455.951444, 505.04162}, {650.951444, 612.04162}}], 
    LineBox[{{509.951444, 567.04162}, {478.951444, 536.04162}}], 
    LineBox[{{509.951444, 567.04162}, {556.951444, 595.04162}}], 
    LineBox[{{509.951444, 567.04162}, {603.951444, 610.04162}}], 
    LineBox[{{509.951444, 567.04162}, {697.951444, 598.04162}}], 
    LineBox[{{509.951444, 567.04162}, {650.951444, 612.04162}}], 
    LineBox[{{478.951444, 536.04162}, {556.951444, 595.04162}}], 
    LineBox[{{478.951444, 536.04162}, {603.951444, 610.04162}}], 
    LineBox[{{478.951444, 536.04162}, {697.951444, 598.04162}}], 
    LineBox[{{478.951444, 536.04162}, {650.951444, 612.04162}}], 
    LineBox[{{556.951444, 595.04162}, {603.951444, 610.04162}}], 
    LineBox[{{556.951444, 595.04162}, {697.951444, 598.04162}}], 
    LineBox[{{556.951444, 595.04162}, {650.951444, 612.04162}}], 
    LineBox[{{603.951444, 610.04162}, {697.951444, 598.04162}}], 
    LineBox[{{603.951444, 610.04162}, {650.951444, 612.04162}}], 
    LineBox[{{697.951444, 598.04162}, {650.951444, 612.04162}}], 
    LineBox[{{457.951444, 443.04162}, {524.951444, 410.04162}}], 
    LineBox[{{457.951444, 443.04162}, {609.951444, 463.04162}}], 
    LineBox[{{457.951444, 443.04162}, {561.951444, 441.04162}}], 
    LineBox[{{457.951444, 443.04162}, {620.951444, 431.04162}}], 
    LineBox[{{457.951444, 443.04162}, {584.951444, 399.04162}}], 
    LineBox[{{457.951444, 443.04162}, {657.951444, 462.04162}}], 
    LineBox[{{457.951444, 443.04162}, {657.951444, 500.04162}}], 
    LineBox[{{457.951444, 443.04162}, {610.951444, 516.04162}}], 
    LineBox[{{457.951444, 443.04162}, {652.951444, 399.04162}}], 
    LineBox[{{457.951444, 443.04162}, {707.951444, 451.04162}}], 
    LineBox[{{457.951444, 443.04162}, {507.951444, 464.04162}}], 
    LineBox[{{457.951444, 443.04162}, {481.951444, 371.04162}}], 
    LineBox[{{457.951444, 443.04162}, {623.951444, 312.04162}}], 
    LineBox[{{457.951444, 443.04162}, {447.951444, 474.04162}}], 
    LineBox[{{457.951444, 443.04162}, {529.951444, 341.04162}}], 
    LineBox[{{457.951444, 443.04162}, {765.951444, 473.04162}}], 
    LineBox[{{457.951444, 443.04162}, {736.951444, 566.04162}}], 
    LineBox[{{457.951444, 443.04162}, {717.951444, 349.04162}}], 
    LineBox[{{457.951444, 443.04162}, {775.951444, 411.04162}}], 
    LineBox[{{457.951444, 443.04162}, {754.951444, 380.04162}}], 
    LineBox[{{457.951444, 443.04162}, {747.951444, 535.04162}}], 
    LineBox[{{457.951444, 443.04162}, {754.951444, 504.04162}}], 
    LineBox[{{457.951444, 443.04162}, {779.951444, 442.04162}}], 
    LineBox[{{457.951444, 443.04162}, {455.951444, 505.04162}}], 
    LineBox[{{457.951444, 443.04162}, {509.951444, 567.04162}}], 
    LineBox[{{457.951444, 443.04162}, {478.951444, 536.04162}}], 
    LineBox[{{457.951444, 443.04162}, {556.951444, 595.04162}}], 
    LineBox[{{457.951444, 443.04162}, {603.951444, 610.04162}}], 
    LineBox[{{457.951444, 443.04162}, {697.951444, 598.04162}}], 
    LineBox[{{457.951444, 443.04162}, {650.951444, 612.04162}}], 
    LineBox[{{457.951444, 443.04162}, {561.951444, 489.04162}}], 
    LineBox[{{457.951444, 443.04162}, {670.951444, 320.04162}}], 
    LineBox[{{457.951444, 443.04162}, {576.951444, 317.04162}}], 
    LineBox[{{561.951444, 489.04162}, {524.951444, 410.04162}}], 
    LineBox[{{561.951444, 489.04162}, {609.951444, 463.04162}}], 
    LineBox[{{561.951444, 489.04162}, {561.951444, 441.04162}}], 
    LineBox[{{561.951444, 489.04162}, {620.951444, 431.04162}}], 
    LineBox[{{561.951444, 489.04162}, {584.951444, 399.04162}}], 
    LineBox[{{561.951444, 489.04162}, {657.951444, 462.04162}}], 
    LineBox[{{561.951444, 489.04162}, {657.951444, 500.04162}}], 
    LineBox[{{561.951444, 489.04162}, {610.951444, 516.04162}}], 
    LineBox[{{561.951444, 489.04162}, {652.951444, 399.04162}}], 
    LineBox[{{561.951444, 489.04162}, {707.951444, 451.04162}}], 
    LineBox[{{561.951444, 489.04162}, {507.951444, 464.04162}}], 
    LineBox[{{561.951444, 489.04162}, {481.951444, 371.04162}}], 
    LineBox[{{561.951444, 489.04162}, {623.951444, 312.04162}}], 
    LineBox[{{561.951444, 489.04162}, {447.951444, 474.04162}}], 
    LineBox[{{561.951444, 489.04162}, {529.951444, 341.04162}}], 
    LineBox[{{561.951444, 489.04162}, {765.951444, 473.04162}}], 
    LineBox[{{561.951444, 489.04162}, {736.951444, 566.04162}}], 
    LineBox[{{561.951444, 489.04162}, {717.951444, 349.04162}}], 
    LineBox[{{561.951444, 489.04162}, {775.951444, 411.04162}}], 
    LineBox[{{561.951444, 489.04162}, {754.951444, 380.04162}}], 
    LineBox[{{561.951444, 489.04162}, {747.951444, 535.04162}}], 
    LineBox[{{561.951444, 489.04162}, {754.951444, 504.04162}}], 
    LineBox[{{561.951444, 489.04162}, {779.951444, 442.04162}}], 
    LineBox[{{561.951444, 489.04162}, {455.951444, 505.04162}}], 
    LineBox[{{561.951444, 489.04162}, {509.951444, 567.04162}}], 
    LineBox[{{561.951444, 489.04162}, {478.951444, 536.04162}}], 
    LineBox[{{561.951444, 489.04162}, {556.951444, 595.04162}}], 
    LineBox[{{561.951444, 489.04162}, {603.951444, 610.04162}}], 
    LineBox[{{561.951444, 489.04162}, {697.951444, 598.04162}}], 
    LineBox[{{561.951444, 489.04162}, {650.951444, 612.04162}}], 
    LineBox[{{561.951444, 489.04162}, {670.951444, 320.04162}}], 
    LineBox[{{561.951444, 489.04162}, {576.951444, 317.04162}}], 
    LineBox[{{670.951444, 320.04162}, {524.951444, 410.04162}}], 
    LineBox[{{670.951444, 320.04162}, {609.951444, 463.04162}}], 
    LineBox[{{670.951444, 320.04162}, {561.951444, 441.04162}}], 
    LineBox[{{670.951444, 320.04162}, {620.951444, 431.04162}}], 
    LineBox[{{670.951444, 320.04162}, {584.951444, 399.04162}}], 
    LineBox[{{670.951444, 320.04162}, {657.951444, 462.04162}}], 
    LineBox[{{670.951444, 320.04162}, {657.951444, 500.04162}}], 
    LineBox[{{670.951444, 320.04162}, {610.951444, 516.04162}}], 
    LineBox[{{670.951444, 320.04162}, {652.951444, 399.04162}}], 
    LineBox[{{670.951444, 320.04162}, {707.951444, 451.04162}}], 
    LineBox[{{670.951444, 320.04162}, {507.951444, 464.04162}}], 
    LineBox[{{670.951444, 320.04162}, {481.951444, 371.04162}}], 
    LineBox[{{670.951444, 320.04162}, {623.951444, 312.04162}}], 
    LineBox[{{670.951444, 320.04162}, {447.951444, 474.04162}}], 
    LineBox[{{670.951444, 320.04162}, {529.951444, 341.04162}}], 
    LineBox[{{670.951444, 320.04162}, {765.951444, 473.04162}}], 
    LineBox[{{670.951444, 320.04162}, {736.951444, 566.04162}}], 
    LineBox[{{670.951444, 320.04162}, {717.951444, 349.04162}}], 
    LineBox[{{670.951444, 320.04162}, {775.951444, 411.04162}}], 
    LineBox[{{670.951444, 320.04162}, {754.951444, 380.04162}}], 
    LineBox[{{670.951444, 320.04162}, {747.951444, 535.04162}}], 
    LineBox[{{670.951444, 320.04162}, {754.951444, 504.04162}}], 
    LineBox[{{670.951444, 320.04162}, {779.951444, 442.04162}}], 
    LineBox[{{670.951444, 320.04162}, {455.951444, 505.04162}}], 
    LineBox[{{670.951444, 320.04162}, {509.951444, 567.04162}}], 
    LineBox[{{670.951444, 320.04162}, {478.951444, 536.04162}}], 
    LineBox[{{670.951444, 320.04162}, {556.951444, 595.04162}}], 
    LineBox[{{670.951444, 320.04162}, {603.951444, 610.04162}}], 
    LineBox[{{670.951444, 320.04162}, {697.951444, 598.04162}}], 
    LineBox[{{670.951444, 320.04162}, {650.951444, 612.04162}}], 
    LineBox[{{670.951444, 320.04162}, {576.951444, 317.04162}}], 
    LineBox[{{576.951444, 317.04162}, {524.951444, 410.04162}}], 
    LineBox[{{576.951444, 317.04162}, {609.951444, 463.04162}}], 
    LineBox[{{576.951444, 317.04162}, {561.951444, 441.04162}}], 
    LineBox[{{576.951444, 317.04162}, {620.951444, 431.04162}}], 
    LineBox[{{576.951444, 317.04162}, {584.951444, 399.04162}}], 
    LineBox[{{576.951444, 317.04162}, {657.951444, 462.04162}}], 
    LineBox[{{576.951444, 317.04162}, {657.951444, 500.04162}}], 
    LineBox[{{576.951444, 317.04162}, {610.951444, 516.04162}}], 
    LineBox[{{576.951444, 317.04162}, {652.951444, 399.04162}}], 
    LineBox[{{576.951444, 317.04162}, {707.951444, 451.04162}}], 
    LineBox[{{576.951444, 317.04162}, {507.951444, 464.04162}}], 
    LineBox[{{576.951444, 317.04162}, {481.951444, 371.04162}}], 
    LineBox[{{576.951444, 317.04162}, {623.951444, 312.04162}}], 
    LineBox[{{576.951444, 317.04162}, {447.951444, 474.04162}}], 
    LineBox[{{576.951444, 317.04162}, {529.951444, 341.04162}}], 
    LineBox[{{576.951444, 317.04162}, {765.951444, 473.04162}}], 
    LineBox[{{576.951444, 317.04162}, {736.951444, 566.04162}}], 
    LineBox[{{576.951444, 317.04162}, {717.951444, 349.04162}}], 
    LineBox[{{576.951444, 317.04162}, {775.951444, 411.04162}}], 
    LineBox[{{576.951444, 317.04162}, {754.951444, 380.04162}}], 
    LineBox[{{576.951444, 317.04162}, {747.951444, 535.04162}}], 
    LineBox[{{576.951444, 317.04162}, {754.951444, 504.04162}}], 
    LineBox[{{576.951444, 317.04162}, {779.951444, 442.04162}}], 
    LineBox[{{576.951444, 317.04162}, {455.951444, 505.04162}}], 
    LineBox[{{576.951444, 317.04162}, {509.951444, 567.04162}}], 
    LineBox[{{576.951444, 317.04162}, {478.951444, 536.04162}}], 
    LineBox[{{576.951444, 317.04162}, {556.951444, 595.04162}}], 
    LineBox[{{576.951444, 317.04162}, {603.951444, 610.04162}}], 
    LineBox[{{576.951444, 317.04162}, {697.951444, 598.04162}}], 
    LineBox[{{576.951444, 317.04162}, {650.951444, 612.04162}}], 
    LineBox[{{373.951444, 431.04162}, {364.951444, 380.04162}}], 
    LineBox[{{364.951444, 380.04162}, {421.951444, 355.04162}}], 
    LineBox[{{364.951444, 380.04162}, {326.951444, 411.04162}}], 
    LineBox[{{364.951444, 380.04162}, {301.951444, 370.04162}}], 
    LineBox[{{343.951444, 289.04162}, {390.951444, 286.04162}}], 
    LineBox[{{343.951444, 289.04162}, {290.951444, 318.04162}}], 
    LineBox[{{458.951444, 247.04162}, {484.951444, 278.04162}}], 
    LineBox[{{531.951444, 285.04162}, {484.951444, 278.04162}}], 
    LineBox[{{294.951444, 445.04162}, {326.951444, 411.04162}}], 
    LineBox[{{271.951444, 287.04162}, {437.951444, 309.04162}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{353.951444, 224.04162}], 
    PointBox[{373.951444, 188.04162}], PointBox[{321.951444, 180.04162}], 
    PointBox[{391.951444, 255.04162}], PointBox[{410.951444, 219.04162}], 
    PointBox[{390.951444, 286.04162}], PointBox[{437.951444, 309.04162}], 
    PointBox[{390.951444, 320.04162}], PointBox[{421.951444, 355.04162}], 
    PointBox[{512.951444, 227.04162}], PointBox[{484.951444, 278.04162}], 
    PointBox[{467.951444, 216.04162}], PointBox[{562.951444, 254.04162}], 
    PointBox[{484.951444, 340.04162}], PointBox[{484.951444, 309.04162}], 
    PointBox[{420.951444, 412.04162}], PointBox[{469.951444, 402.04162}], 
    PointBox[{524.951444, 410.04162}], PointBox[{609.951444, 463.04162}], 
    PointBox[{561.951444, 441.04162}], PointBox[{620.951444, 431.04162}], 
    PointBox[{584.951444, 399.04162}], PointBox[{657.951444, 462.04162}], 
    PointBox[{657.951444, 500.04162}], PointBox[{610.951444, 516.04162}], 
    PointBox[{652.951444, 399.04162}], PointBox[{707.951444, 451.04162}], 
    PointBox[{507.951444, 464.04162}], PointBox[{481.951444, 371.04162}], 
    PointBox[{623.951444, 312.04162}], PointBox[{447.951444, 474.04162}], 
    PointBox[{529.951444, 341.04162}], PointBox[{765.951444, 473.04162}], 
    PointBox[{736.951444, 566.04162}], PointBox[{717.951444, 349.04162}], 
    PointBox[{775.951444, 411.04162}], PointBox[{754.951444, 380.04162}], 
    PointBox[{747.951444, 535.04162}], PointBox[{754.951444, 504.04162}], 
    PointBox[{779.951444, 442.04162}], PointBox[{455.951444, 505.04162}], 
    PointBox[{509.951444, 567.04162}], PointBox[{478.951444, 536.04162}], 
    PointBox[{556.951444, 595.04162}], PointBox[{603.951444, 610.04162}], 
    PointBox[{697.951444, 598.04162}], PointBox[{650.951444, 612.04162}], 
    PointBox[{457.951444, 443.04162}], PointBox[{561.951444, 489.04162}], 
    PointBox[{670.951444, 320.04162}], PointBox[{576.951444, 317.04162}], 
    PointBox[{373.951444, 431.04162}], PointBox[{364.951444, 380.04162}], 
    PointBox[{326.951444, 411.04162}], PointBox[{301.951444, 370.04162}], 
    PointBox[{343.951444, 289.04162}], PointBox[{290.951444, 318.04162}], 
    PointBox[{458.951444, 247.04162}], PointBox[{531.951444, 285.04162}], 
    PointBox[{294.951444, 445.04162}], PointBox[{271.951444, 287.04162}]}, 
   {RGBColor[0.619608, 0.003922, 0.258824], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{252.277444, 249.74398}, {279.644844, 277.11138}], 
    RectangleBox[{252.277444, 277.11138}, {279.644844, 304.47878}], 
    RectangleBox[{252.277444, 304.47878}, {279.644844, 331.84618}], 
    RectangleBox[{252.277444, 413.94838}, {279.644844, 441.31578}], 
    RectangleBox[{252.277444, 441.31578}, {279.644844, 468.68318}], 
    RectangleBox[{279.644844, 167.64178}, {307.012244, 195.00918}], 
    RectangleBox[{279.644844, 249.74398}, {307.012244, 277.11138}], 
    RectangleBox[{279.644844, 277.11138}, {307.012244, 304.47878}], 
    RectangleBox[{279.644844, 304.47878}, {307.012244, 331.84618}], 
    RectangleBox[{279.644844, 331.84618}, {307.012244, 359.21358}], 
    RectangleBox[{279.644844, 359.21358}, {307.012244, 386.58098}], 
    RectangleBox[{279.644844, 413.94838}, {307.012244, 441.31578}], 
    RectangleBox[{279.644844, 441.31578}, {307.012244, 468.68318}], 
    RectangleBox[{307.012244, 167.64178}, {334.379644, 195.00918}], 
    RectangleBox[{307.012244, 195.00918}, {334.379644, 222.37658}], 
    RectangleBox[{307.012244, 249.74398}, {334.379644, 277.11138}], 
    RectangleBox[{307.012244, 277.11138}, {334.379644, 304.47878}], 
    RectangleBox[{307.012244, 304.47878}, {334.379644, 331.84618}], 
    RectangleBox[{307.012244, 331.84618}, {334.379644, 359.21358}], 
    RectangleBox[{307.012244, 359.21358}, {334.379644, 386.58098}], 
    RectangleBox[{307.012244, 386.58098}, {334.379644, 413.94838}], 
    RectangleBox[{307.012244, 413.94838}, {334.379644, 441.31578}], 
    RectangleBox[{307.012244, 441.31578}, {334.379644, 468.68318}], 
    RectangleBox[{334.379644, 167.64178}, {361.747044, 195.00918}], 
    RectangleBox[{334.379644, 195.00918}, {361.747044, 222.37658}], 
    RectangleBox[{334.379644, 222.37658}, {361.747044, 249.74398}], 
    RectangleBox[{334.379644, 249.74398}, {361.747044, 277.11138}], 
    RectangleBox[{334.379644, 277.11138}, {361.747044, 304.47878}], 
    RectangleBox[{334.379644, 359.21358}, {361.747044, 386.58098}], 
    RectangleBox[{334.379644, 386.58098}, {361.747044, 413.94838}], 
    RectangleBox[{334.379644, 413.94838}, {361.747044, 441.31578}], 
    RectangleBox[{334.379644, 441.31578}, {361.747044, 468.68318}], 
    RectangleBox[{361.747044, 167.64178}, {389.114444, 195.00918}], 
    RectangleBox[{361.747044, 195.00918}, {389.114444, 222.37658}], 
    RectangleBox[{361.747044, 222.37658}, {389.114444, 249.74398}], 
    RectangleBox[{361.747044, 249.74398}, {389.114444, 277.11138}], 
    RectangleBox[{361.747044, 277.11138}, {389.114444, 304.47878}], 
    RectangleBox[{361.747044, 304.47878}, {389.114444, 331.84618}], 
    RectangleBox[{361.747044, 331.84618}, {389.114444, 359.21358}], 
    RectangleBox[{361.747044, 359.21358}, {389.114444, 386.58098}], 
    RectangleBox[{361.747044, 386.58098}, {389.114444, 413.94838}], 
    RectangleBox[{361.747044, 413.94838}, {389.114444, 441.31578}], 
    RectangleBox[{361.747044, 441.31578}, {389.114444, 468.68318}], 
    RectangleBox[{389.114444, 167.64178}, {416.481844, 195.00918}], 
    RectangleBox[{389.114444, 195.00918}, {416.481844, 222.37658}], 
    RectangleBox[{389.114444, 222.37658}, {416.481844, 249.74398}], 
    RectangleBox[{389.114444, 249.74398}, {416.481844, 277.11138}], 
    RectangleBox[{389.114444, 277.11138}, {416.481844, 304.47878}], 
    RectangleBox[{389.114444, 304.47878}, {416.481844, 331.84618}], 
    RectangleBox[{389.114444, 331.84618}, {416.481844, 359.21358}], 
    RectangleBox[{389.114444, 359.21358}, {416.481844, 386.58098}], 
    RectangleBox[{389.114444, 386.58098}, {416.481844, 413.94838}], 
    RectangleBox[{389.114444, 413.94838}, {416.481844, 441.31578}], 
    RectangleBox[{389.114444, 441.31578}, {416.481844, 468.68318}], 
    RectangleBox[{416.481844, 195.00918}, {443.849244, 222.37658}], 
    RectangleBox[{416.481844, 222.37658}, {443.849244, 249.74398}], 
    RectangleBox[{416.481844, 249.74398}, {443.849244, 277.11138}], 
    RectangleBox[{416.481844, 277.11138}, {443.849244, 304.47878}], 
    RectangleBox[{416.481844, 304.47878}, {443.849244, 331.84618}], 
    RectangleBox[{416.481844, 331.84618}, {443.849244, 359.21358}], 
    RectangleBox[{416.481844, 359.21358}, {443.849244, 386.58098}], 
    RectangleBox[{416.481844, 386.58098}, {443.849244, 413.94838}], 
    RectangleBox[{416.481844, 413.94838}, {443.849244, 441.31578}], 
    RectangleBox[{416.481844, 441.31578}, {443.849244, 468.68318}], 
    RectangleBox[{416.481844, 468.68318}, {443.849244, 496.05058}], 
    RectangleBox[{416.481844, 496.05058}, {443.849244, 523.41798}], 
    RectangleBox[{443.849244, 195.00918}, {471.216644, 222.37658}], 
    RectangleBox[{443.849244, 222.37658}, {471.216644, 249.74398}], 
    RectangleBox[{443.849244, 249.74398}, {471.216644, 277.11138}], 
    RectangleBox[{443.849244, 277.11138}, {471.216644, 304.47878}], 
    RectangleBox[{443.849244, 304.47878}, {471.216644, 331.84618}], 
    RectangleBox[{443.849244, 331.84618}, {471.216644, 359.21358}], 
    RectangleBox[{443.849244, 359.21358}, {471.216644, 386.58098}], 
    RectangleBox[{443.849244, 386.58098}, {471.216644, 413.94838}], 
    RectangleBox[{443.849244, 413.94838}, {471.216644, 441.31578}], 
    RectangleBox[{443.849244, 441.31578}, {471.216644, 468.68318}], 
    RectangleBox[{443.849244, 468.68318}, {471.216644, 496.05058}], 
    RectangleBox[{443.849244, 496.05058}, {471.216644, 523.41798}], 
    RectangleBox[{443.849244, 523.41798}, {471.216644, 550.78538}], 
    RectangleBox[{471.216644, 195.00918}, {498.584044, 222.37658}], 
    RectangleBox[{471.216644, 222.37658}, {498.584044, 249.74398}], 
    RectangleBox[{471.216644, 249.74398}, {498.584044, 277.11138}], 
    RectangleBox[{471.216644, 277.11138}, {498.584044, 304.47878}], 
    RectangleBox[{471.216644, 304.47878}, {498.584044, 331.84618}], 
    RectangleBox[{471.216644, 331.84618}, {498.584044, 359.21358}], 
    RectangleBox[{471.216644, 359.21358}, {498.584044, 386.58098}], 
    RectangleBox[{471.216644, 386.58098}, {498.584044, 413.94838}], 
    RectangleBox[{471.216644, 413.94838}, {498.584044, 441.31578}], 
    RectangleBox[{471.216644, 441.31578}, {498.584044, 468.68318}], 
    RectangleBox[{471.216644, 468.68318}, {498.584044, 496.05058}], 
    RectangleBox[{471.216644, 496.05058}, {498.584044, 523.41798}], 
    RectangleBox[{471.216644, 523.41798}, {498.584044, 550.78538}], 
    RectangleBox[{471.216644, 550.78538}, {498.584044, 578.15278}], 
    RectangleBox[{471.216644, 578.15278}, {498.584044, 605.52018}], 
    RectangleBox[{498.584044, 195.00918}, {525.951444, 222.37658}], 
    RectangleBox[{498.584044, 222.37658}, {525.951444, 249.74398}], 
    RectangleBox[{498.584044, 249.74398}, {525.951444, 277.11138}], 
    RectangleBox[{498.584044, 277.11138}, {525.951444, 304.47878}], 
    RectangleBox[{498.584044, 304.47878}, {525.951444, 331.84618}], 
    RectangleBox[{498.584044, 331.84618}, {525.951444, 359.21358}], 
    RectangleBox[{498.584044, 359.21358}, {525.951444, 386.58098}], 
    RectangleBox[{498.584044, 386.58098}, {525.951444, 413.94838}], 
    RectangleBox[{498.584044, 413.94838}, {525.951444, 441.31578}], 
    RectangleBox[{498.584044, 441.31578}, {525.951444, 468.68318}], 
    RectangleBox[{498.584044, 468.68318}, {525.951444, 496.05058}], 
    RectangleBox[{498.584044, 496.05058}, {525.951444, 523.41798}], 
    RectangleBox[{498.584044, 523.41798}, {525.951444, 550.78538}], 
    RectangleBox[{498.584044, 550.78538}, {525.951444, 578.15278}], 
    RectangleBox[{498.584044, 578.15278}, {525.951444, 605.52018}], 
    RectangleBox[{525.951444, 195.00918}, {553.318844, 222.37658}], 
    RectangleBox[{525.951444, 222.37658}, {553.318844, 249.74398}], 
    RectangleBox[{525.951444, 249.74398}, {553.318844, 277.11138}], 
    RectangleBox[{525.951444, 277.11138}, {553.318844, 304.47878}], 
    RectangleBox[{525.951444, 304.47878}, {553.318844, 331.84618}], 
    RectangleBox[{525.951444, 331.84618}, {553.318844, 359.21358}], 
    RectangleBox[{525.951444, 359.21358}, {553.318844, 386.58098}], 
    RectangleBox[{525.951444, 386.58098}, {553.318844, 413.94838}], 
    RectangleBox[{525.951444, 413.94838}, {553.318844, 441.31578}], 
    RectangleBox[{525.951444, 441.31578}, {553.318844, 468.68318}], 
    RectangleBox[{525.951444, 468.68318}, {553.318844, 496.05058}], 
    RectangleBox[{525.951444, 496.05058}, {553.318844, 523.41798}], 
    RectangleBox[{525.951444, 523.41798}, {553.318844, 550.78538}], 
    RectangleBox[{525.951444, 550.78538}, {553.318844, 578.15278}], 
    RectangleBox[{525.951444, 578.15278}, {553.318844, 605.52018}], 
    RectangleBox[{525.951444, 605.52018}, {553.318844, 632.88758}], 
    RectangleBox[{553.318844, 222.37658}, {580.686244, 249.74398}], 
    RectangleBox[{553.318844, 249.74398}, {580.686244, 277.11138}], 
    RectangleBox[{553.318844, 304.47878}, {580.686244, 331.84618}], 
    RectangleBox[{553.318844, 331.84618}, {580.686244, 359.21358}], 
    RectangleBox[{553.318844, 359.21358}, {580.686244, 386.58098}], 
    RectangleBox[{553.318844, 386.58098}, {580.686244, 413.94838}], 
    RectangleBox[{553.318844, 413.94838}, {580.686244, 441.31578}], 
    RectangleBox[{553.318844, 441.31578}, {580.686244, 468.68318}], 
    RectangleBox[{553.318844, 468.68318}, {580.686244, 496.05058}], 
    RectangleBox[{553.318844, 496.05058}, {580.686244, 523.41798}], 
    RectangleBox[{553.318844, 523.41798}, {580.686244, 550.78538}], 
    RectangleBox[{553.318844, 550.78538}, {580.686244, 578.15278}], 
    RectangleBox[{553.318844, 578.15278}, {580.686244, 605.52018}], 
    RectangleBox[{553.318844, 605.52018}, {580.686244, 632.88758}], 
    RectangleBox[{580.686244, 222.37658}, {608.053644, 249.74398}], 
    RectangleBox[{580.686244, 249.74398}, {608.053644, 277.11138}], 
    RectangleBox[{580.686244, 277.11138}, {608.053644, 304.47878}], 
    RectangleBox[{580.686244, 304.47878}, {608.053644, 331.84618}], 
    RectangleBox[{580.686244, 331.84618}, {608.053644, 359.21358}], 
    RectangleBox[{580.686244, 359.21358}, {608.053644, 386.58098}], 
    RectangleBox[{580.686244, 386.58098}, {608.053644, 413.94838}], 
    RectangleBox[{580.686244, 413.94838}, {608.053644, 441.31578}], 
    RectangleBox[{580.686244, 441.31578}, {608.053644, 468.68318}], 
    RectangleBox[{580.686244, 468.68318}, {608.053644, 496.05058}], 
    RectangleBox[{580.686244, 496.05058}, {608.053644, 523.41798}], 
    RectangleBox[{580.686244, 523.41798}, {608.053644, 550.78538}], 
    RectangleBox[{580.686244, 550.78538}, {608.053644, 578.15278}], 
    RectangleBox[{580.686244, 578.15278}, {608.053644, 605.52018}], 
    RectangleBox[{580.686244, 605.52018}, {608.053644, 632.88758}], 
    RectangleBox[{608.053644, 277.11138}, {635.421044, 304.47878}], 
    RectangleBox[{608.053644, 304.47878}, {635.421044, 331.84618}], 
    RectangleBox[{608.053644, 331.84618}, {635.421044, 359.21358}], 
    RectangleBox[{608.053644, 359.21358}, {635.421044, 386.58098}], 
    RectangleBox[{608.053644, 386.58098}, {635.421044, 413.94838}], 
    RectangleBox[{608.053644, 413.94838}, {635.421044, 441.31578}], 
    RectangleBox[{608.053644, 441.31578}, {635.421044, 468.68318}], 
    RectangleBox[{608.053644, 468.68318}, {635.421044, 496.05058}], 
    RectangleBox[{608.053644, 496.05058}, {635.421044, 523.41798}], 
    RectangleBox[{608.053644, 523.41798}, {635.421044, 550.78538}], 
    RectangleBox[{608.053644, 550.78538}, {635.421044, 578.15278}], 
    RectangleBox[{608.053644, 578.15278}, {635.421044, 605.52018}], 
    RectangleBox[{608.053644, 605.52018}, {635.421044, 632.88758}], 
    RectangleBox[{635.421044, 277.11138}, {662.788444, 304.47878}], 
    RectangleBox[{635.421044, 304.47878}, {662.788444, 331.84618}], 
    RectangleBox[{635.421044, 331.84618}, {662.788444, 359.21358}], 
    RectangleBox[{635.421044, 359.21358}, {662.788444, 386.58098}], 
    RectangleBox[{635.421044, 386.58098}, {662.788444, 413.94838}], 
    RectangleBox[{635.421044, 413.94838}, {662.788444, 441.31578}], 
    RectangleBox[{635.421044, 441.31578}, {662.788444, 468.68318}], 
    RectangleBox[{635.421044, 468.68318}, {662.788444, 496.05058}], 
    RectangleBox[{635.421044, 496.05058}, {662.788444, 523.41798}], 
    RectangleBox[{635.421044, 523.41798}, {662.788444, 550.78538}], 
    RectangleBox[{635.421044, 550.78538}, {662.788444, 578.15278}], 
    RectangleBox[{635.421044, 578.15278}, {662.788444, 605.52018}], 
    RectangleBox[{635.421044, 605.52018}, {662.788444, 632.88758}], 
    RectangleBox[{662.788444, 304.47878}, {690.155844, 331.84618}], 
    RectangleBox[{662.788444, 331.84618}, {690.155844, 359.21358}], 
    RectangleBox[{662.788444, 359.21358}, {690.155844, 386.58098}], 
    RectangleBox[{662.788444, 386.58098}, {690.155844, 413.94838}], 
    RectangleBox[{662.788444, 413.94838}, {690.155844, 441.31578}], 
    RectangleBox[{662.788444, 441.31578}, {690.155844, 468.68318}], 
    RectangleBox[{662.788444, 468.68318}, {690.155844, 496.05058}], 
    RectangleBox[{662.788444, 496.05058}, {690.155844, 523.41798}], 
    RectangleBox[{662.788444, 523.41798}, {690.155844, 550.78538}], 
    RectangleBox[{662.788444, 550.78538}, {690.155844, 578.15278}], 
    RectangleBox[{662.788444, 578.15278}, {690.155844, 605.52018}], 
    RectangleBox[{662.788444, 605.52018}, {690.155844, 632.88758}], 
    RectangleBox[{690.155844, 304.47878}, {717.523244, 331.84618}], 
    RectangleBox[{690.155844, 331.84618}, {717.523244, 359.21358}], 
    RectangleBox[{690.155844, 359.21358}, {717.523244, 386.58098}], 
    RectangleBox[{690.155844, 386.58098}, {717.523244, 413.94838}], 
    RectangleBox[{690.155844, 413.94838}, {717.523244, 441.31578}], 
    RectangleBox[{690.155844, 441.31578}, {717.523244, 468.68318}], 
    RectangleBox[{690.155844, 468.68318}, {717.523244, 496.05058}], 
    RectangleBox[{690.155844, 496.05058}, {717.523244, 523.41798}], 
    RectangleBox[{690.155844, 523.41798}, {717.523244, 550.78538}], 
    RectangleBox[{690.155844, 550.78538}, {717.523244, 578.15278}], 
    RectangleBox[{690.155844, 578.15278}, {717.523244, 605.52018}], 
    RectangleBox[{690.155844, 605.52018}, {717.523244, 632.88758}], 
    RectangleBox[{717.523244, 331.84618}, {744.890644, 359.21358}], 
    RectangleBox[{717.523244, 359.21358}, {744.890644, 386.58098}], 
    RectangleBox[{717.523244, 386.58098}, {744.890644, 413.94838}], 
    RectangleBox[{717.523244, 413.94838}, {744.890644, 441.31578}], 
    RectangleBox[{717.523244, 441.31578}, {744.890644, 468.68318}], 
    RectangleBox[{717.523244, 468.68318}, {744.890644, 496.05058}], 
    RectangleBox[{717.523244, 496.05058}, {744.890644, 523.41798}], 
    RectangleBox[{717.523244, 523.41798}, {744.890644, 550.78538}], 
    RectangleBox[{717.523244, 550.78538}, {744.890644, 578.15278}], 
    RectangleBox[{717.523244, 578.15278}, {744.890644, 605.52018}], 
    RectangleBox[{717.523244, 605.52018}, {744.890644, 632.88758}], 
    RectangleBox[{744.890644, 359.21358}, {772.258044, 386.58098}], 
    RectangleBox[{744.890644, 386.58098}, {772.258044, 413.94838}], 
    RectangleBox[{744.890644, 413.94838}, {772.258044, 441.31578}], 
    RectangleBox[{744.890644, 441.31578}, {772.258044, 468.68318}], 
    RectangleBox[{744.890644, 468.68318}, {772.258044, 496.05058}], 
    RectangleBox[{744.890644, 496.05058}, {772.258044, 523.41798}], 
    RectangleBox[{744.890644, 523.41798}, {772.258044, 550.78538}], 
    RectangleBox[{744.890644, 550.78538}, {772.258044, 578.15278}], 
    RectangleBox[{744.890644, 578.15278}, {772.258044, 605.52018}], 
    RectangleBox[{772.258044, 359.21358}, {799.625444, 386.58098}], 
    RectangleBox[{772.258044, 386.58098}, {799.625444, 413.94838}], 
    RectangleBox[{772.258044, 413.94838}, {799.625444, 441.31578}], 
    RectangleBox[{772.258044, 441.31578}, {799.625444, 468.68318}], 
    RectangleBox[{772.258044, 468.68318}, {799.625444, 496.05058}], 
    RectangleBox[{772.258044, 496.05058}, {799.625444, 523.41798}], 
    RectangleBox[{799.625444, 413.94838}, {826.992844, 441.31578}], 
    RectangleBox[{799.625444, 441.31578}, {826.992844, 468.68318}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{536.332182, 405.573012}, {563.699582, 432.940412}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{743.064055, 880.301908}, {782.412055, 905.101588}], 
    RectangleBox[{889.129904, 901.976034}, {928.477904, 926.775714}], 
    RectangleBox[{819.579415, 834.243253}, {858.927415, 859.042933}], 
    RectangleBox[{796.985795, 864.101725}, {836.333795, 888.901405}], 
    RectangleBox[{843.816714, 868.558751}, {883.164714, 893.358431}], 
    RectangleBox[{772.587235, 813.755819}, {811.935235, 838.555499}], 
    RectangleBox[{936.065493, 904.4358}, {975.413493, 929.23548}], 
    RectangleBox[{822.985476, 788.358629}, {862.333476, 813.158309}], 
    RectangleBox[{744.686454, 849.344391}, {784.034454, 874.144071}], 
    RectangleBox[{915.469133, 934.398943}, {954.817133, 959.198623}], 
    RectangleBox[{875.89881, 963.367712}, {915.24681, 988.167392}], 
    RectangleBox[{876.331526, 783.143372}, {915.679526, 807.943052}], 
    RectangleBox[{929.947766, 810.987561}, {969.295766, 835.787241}], 
    RectangleBox[{781.604692, 947.410918}, {820.952692, 972.210598}], 
    RectangleBox[{741.441656, 911.259424}, {780.789656, 936.059104}], 
    RectangleBox[{827.755249, 964.850128}, {867.103249, 989.649808}], 
    RectangleBox[{789.319283, 895.743858}, {828.667283, 920.543538}], 
    RectangleBox[{834.78948, 926.165253}, {874.13748, 950.964933}], 
    RectangleBox[{883.387036, 839.589982}, {922.735036, 864.389662}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{762.738055, 892.701748}, {908.803904, 914.375874}}], 
    LineBox[{{762.738055, 892.701748}, {839.253415, 846.643093}}], 
    LineBox[{{762.738055, 892.701748}, {816.659795, 876.501565}}], 
    LineBox[{{762.738055, 892.701748}, {863.490714, 880.958591}}], 
    LineBox[{{762.738055, 892.701748}, {792.261235, 826.155659}}], 
    LineBox[{{762.738055, 892.701748}, {955.739493, 916.83564}}], 
    LineBox[{{762.738055, 892.701748}, {842.659476, 800.758469}}], 
    LineBox[{{762.738055, 892.701748}, {764.360454, 861.744231}}], 
    LineBox[{{762.738055, 892.701748}, {935.143133, 946.798783}}], 
    LineBox[{{762.738055, 892.701748}, {895.57281, 975.767552}}], 
    LineBox[{{762.738055, 892.701748}, {896.005526, 795.543212}}], 
    LineBox[{{762.738055, 892.701748}, {949.621766, 823.387401}}], 
    LineBox[{{762.738055, 892.701748}, {801.278692, 959.810758}}], 
    LineBox[{{762.738055, 892.701748}, {761.115656, 923.659264}}], 
    LineBox[{{762.738055, 892.701748}, {847.429249, 977.249968}}], 
    LineBox[{{908.803904, 914.375874}, {839.253415, 846.643093}}], 
    LineBox[{{908.803904, 914.375874}, {816.659795, 876.501565}}], 
    LineBox[{{908.803904, 914.375874}, {863.490714, 880.958591}}], 
    LineBox[{{908.803904, 914.375874}, {842.659476, 800.758469}}], 
    LineBox[{{908.803904, 914.375874}, {764.360454, 861.744231}}], 
    LineBox[{{908.803904, 914.375874}, {935.143133, 946.798783}}], 
    LineBox[{{908.803904, 914.375874}, {895.57281, 975.767552}}], 
    LineBox[{{908.803904, 914.375874}, {949.621766, 823.387401}}], 
    LineBox[{{908.803904, 914.375874}, {801.278692, 959.810758}}], 
    LineBox[{{908.803904, 914.375874}, {761.115656, 923.659264}}], 
    LineBox[{{908.803904, 914.375874}, {847.429249, 977.249968}}], 
    LineBox[{{908.803904, 914.375874}, {808.993283, 908.143698}}], 
    LineBox[{{908.803904, 914.375874}, {854.46348, 938.565093}}], 
    LineBox[{{839.253415, 846.643093}, {816.659795, 876.501565}}], 
    LineBox[{{839.253415, 846.643093}, {863.490714, 880.958591}}], 
    LineBox[{{839.253415, 846.643093}, {935.143133, 946.798783}}], 
    LineBox[{{839.253415, 846.643093}, {895.57281, 975.767552}}], 
    LineBox[{{839.253415, 846.643093}, {761.115656, 923.659264}}], 
    LineBox[{{839.253415, 846.643093}, {847.429249, 977.249968}}], 
    LineBox[{{839.253415, 846.643093}, {854.46348, 938.565093}}], 
    LineBox[{{816.659795, 876.501565}, {863.490714, 880.958591}}], 
    LineBox[{{816.659795, 876.501565}, {935.143133, 946.798783}}], 
    LineBox[{{816.659795, 876.501565}, {895.57281, 975.767552}}], 
    LineBox[{{816.659795, 876.501565}, {847.429249, 977.249968}}], 
    LineBox[{{863.490714, 880.958591}, {935.143133, 946.798783}}], 
    LineBox[{{863.490714, 880.958591}, {895.57281, 975.767552}}], 
    LineBox[{{863.490714, 880.958591}, {847.429249, 977.249968}}], 
    LineBox[{{792.261235, 826.155659}, {908.803904, 914.375874}}], 
    LineBox[{{792.261235, 826.155659}, {839.253415, 846.643093}}], 
    LineBox[{{792.261235, 826.155659}, {816.659795, 876.501565}}], 
    LineBox[{{792.261235, 826.155659}, {863.490714, 880.958591}}], 
    LineBox[{{792.261235, 826.155659}, {955.739493, 916.83564}}], 
    LineBox[{{792.261235, 826.155659}, {842.659476, 800.758469}}], 
    LineBox[{{792.261235, 826.155659}, {764.360454, 861.744231}}], 
    LineBox[{{792.261235, 826.155659}, {935.143133, 946.798783}}], 
    LineBox[{{792.261235, 826.155659}, {895.57281, 975.767552}}], 
    LineBox[{{792.261235, 826.155659}, {896.005526, 795.543212}}], 
    LineBox[{{792.261235, 826.155659}, {949.621766, 823.387401}}], 
    LineBox[{{792.261235, 826.155659}, {801.278692, 959.810758}}], 
    LineBox[{{792.261235, 826.155659}, {761.115656, 923.659264}}], 
    LineBox[{{792.261235, 826.155659}, {847.429249, 977.249968}}], 
    LineBox[{{792.261235, 826.155659}, {808.993283, 908.143698}}], 
    LineBox[{{792.261235, 826.155659}, {854.46348, 938.565093}}], 
    LineBox[{{792.261235, 826.155659}, {903.061036, 851.989822}}], 
    LineBox[{{955.739493, 916.83564}, {908.803904, 914.375874}}], 
    LineBox[{{955.739493, 916.83564}, {839.253415, 846.643093}}], 
    LineBox[{{955.739493, 916.83564}, {816.659795, 876.501565}}], 
    LineBox[{{955.739493, 916.83564}, {863.490714, 880.958591}}], 
    LineBox[{{955.739493, 916.83564}, {842.659476, 800.758469}}], 
    LineBox[{{955.739493, 916.83564}, {764.360454, 861.744231}}], 
    LineBox[{{955.739493, 916.83564}, {935.143133, 946.798783}}], 
    LineBox[{{955.739493, 916.83564}, {895.57281, 975.767552}}], 
    LineBox[{{955.739493, 916.83564}, {949.621766, 823.387401}}], 
    LineBox[{{955.739493, 916.83564}, {801.278692, 959.810758}}], 
    LineBox[{{955.739493, 916.83564}, {761.115656, 923.659264}}], 
    LineBox[{{955.739493, 916.83564}, {847.429249, 977.249968}}], 
    LineBox[{{955.739493, 916.83564}, {808.993283, 908.143698}}], 
    LineBox[{{955.739493, 916.83564}, {854.46348, 938.565093}}], 
    LineBox[{{842.659476, 800.758469}, {839.253415, 846.643093}}], 
    LineBox[{{842.659476, 800.758469}, {816.659795, 876.501565}}], 
    LineBox[{{842.659476, 800.758469}, {863.490714, 880.958591}}], 
    LineBox[{{842.659476, 800.758469}, {764.360454, 861.744231}}], 
    LineBox[{{842.659476, 800.758469}, {935.143133, 946.798783}}], 
    LineBox[{{842.659476, 800.758469}, {895.57281, 975.767552}}], 
    LineBox[{{842.659476, 800.758469}, {761.115656, 923.659264}}], 
    LineBox[{{842.659476, 800.758469}, {847.429249, 977.249968}}], 
    LineBox[{{842.659476, 800.758469}, {854.46348, 938.565093}}], 
    LineBox[{{764.360454, 861.744231}, {839.253415, 846.643093}}], 
    LineBox[{{764.360454, 861.744231}, {816.659795, 876.501565}}], 
    LineBox[{{764.360454, 861.744231}, {863.490714, 880.958591}}], 
    LineBox[{{764.360454, 861.744231}, {935.143133, 946.798783}}], 
    LineBox[{{764.360454, 861.744231}, {895.57281, 975.767552}}], 
    LineBox[{{764.360454, 861.744231}, {761.115656, 923.659264}}], 
    LineBox[{{764.360454, 861.744231}, {847.429249, 977.249968}}], 
    LineBox[{{764.360454, 861.744231}, {854.46348, 938.565093}}], 
    LineBox[{{935.143133, 946.798783}, {895.57281, 975.767552}}], 
    LineBox[{{896.005526, 795.543212}, {908.803904, 914.375874}}], 
    LineBox[{{896.005526, 795.543212}, {839.253415, 846.643093}}], 
    LineBox[{{896.005526, 795.543212}, {816.659795, 876.501565}}], 
    LineBox[{{896.005526, 795.543212}, {863.490714, 880.958591}}], 
    LineBox[{{896.005526, 795.543212}, {955.739493, 916.83564}}], 
    LineBox[{{896.005526, 795.543212}, {842.659476, 800.758469}}], 
    LineBox[{{896.005526, 795.543212}, {764.360454, 861.744231}}], 
    LineBox[{{896.005526, 795.543212}, {935.143133, 946.798783}}], 
    LineBox[{{896.005526, 795.543212}, {895.57281, 975.767552}}], 
    LineBox[{{896.005526, 795.543212}, {949.621766, 823.387401}}], 
    LineBox[{{896.005526, 795.543212}, {801.278692, 959.810758}}], 
    LineBox[{{896.005526, 795.543212}, {761.115656, 923.659264}}], 
    LineBox[{{896.005526, 795.543212}, {847.429249, 977.249968}}], 
    LineBox[{{949.621766, 823.387401}, {839.253415, 846.643093}}], 
    LineBox[{{949.621766, 823.387401}, {816.659795, 876.501565}}], 
    LineBox[{{949.621766, 823.387401}, {863.490714, 880.958591}}], 
    LineBox[{{949.621766, 823.387401}, {842.659476, 800.758469}}], 
    LineBox[{{949.621766, 823.387401}, {764.360454, 861.744231}}], 
    LineBox[{{949.621766, 823.387401}, {935.143133, 946.798783}}], 
    LineBox[{{949.621766, 823.387401}, {895.57281, 975.767552}}], 
    LineBox[{{949.621766, 823.387401}, {801.278692, 959.810758}}], 
    LineBox[{{949.621766, 823.387401}, {761.115656, 923.659264}}], 
    LineBox[{{949.621766, 823.387401}, {847.429249, 977.249968}}], 
    LineBox[{{801.278692, 959.810758}, {839.253415, 846.643093}}], 
    LineBox[{{801.278692, 959.810758}, {816.659795, 876.501565}}], 
    LineBox[{{801.278692, 959.810758}, {863.490714, 880.958591}}], 
    LineBox[{{801.278692, 959.810758}, {842.659476, 800.758469}}], 
    LineBox[{{801.278692, 959.810758}, {764.360454, 861.744231}}], 
    LineBox[{{801.278692, 959.810758}, {935.143133, 946.798783}}], 
    LineBox[{{801.278692, 959.810758}, {895.57281, 975.767552}}], 
    LineBox[{{801.278692, 959.810758}, {761.115656, 923.659264}}], 
    LineBox[{{801.278692, 959.810758}, {847.429249, 977.249968}}], 
    LineBox[{{761.115656, 923.659264}, {816.659795, 876.501565}}], 
    LineBox[{{761.115656, 923.659264}, {863.490714, 880.958591}}], 
    LineBox[{{761.115656, 923.659264}, {935.143133, 946.798783}}], 
    LineBox[{{761.115656, 923.659264}, {895.57281, 975.767552}}], 
    LineBox[{{761.115656, 923.659264}, {847.429249, 977.249968}}], 
    LineBox[{{847.429249, 977.249968}, {935.143133, 946.798783}}], 
    LineBox[{{847.429249, 977.249968}, {895.57281, 975.767552}}], 
    LineBox[{{808.993283, 908.143698}, {839.253415, 846.643093}}], 
    LineBox[{{808.993283, 908.143698}, {816.659795, 876.501565}}], 
    LineBox[{{808.993283, 908.143698}, {863.490714, 880.958591}}], 
    LineBox[{{808.993283, 908.143698}, {842.659476, 800.758469}}], 
    LineBox[{{808.993283, 908.143698}, {764.360454, 861.744231}}], 
    LineBox[{{808.993283, 908.143698}, {935.143133, 946.798783}}], 
    LineBox[{{808.993283, 908.143698}, {895.57281, 975.767552}}], 
    LineBox[{{808.993283, 908.143698}, {854.46348, 938.565093}}], 
    LineBox[{{854.46348, 938.565093}, {816.659795, 876.501565}}], 
    LineBox[{{854.46348, 938.565093}, {863.490714, 880.958591}}], 
    LineBox[{{854.46348, 938.565093}, {935.143133, 946.798783}}], 
    LineBox[{{854.46348, 938.565093}, {895.57281, 975.767552}}], 
    LineBox[{{903.061036, 851.989822}, {908.803904, 914.375874}}], 
    LineBox[{{903.061036, 851.989822}, {839.253415, 846.643093}}], 
    LineBox[{{903.061036, 851.989822}, {816.659795, 876.501565}}], 
    LineBox[{{903.061036, 851.989822}, {863.490714, 880.958591}}], 
    LineBox[{{903.061036, 851.989822}, {955.739493, 916.83564}}], 
    LineBox[{{903.061036, 851.989822}, {842.659476, 800.758469}}], 
    LineBox[{{903.061036, 851.989822}, {764.360454, 861.744231}}], 
    LineBox[{{903.061036, 851.989822}, {935.143133, 946.798783}}], 
    LineBox[{{903.061036, 851.989822}, {895.57281, 975.767552}}], 
    LineBox[{{903.061036, 851.989822}, {808.993283, 908.143698}}], 
    LineBox[{{903.061036, 851.989822}, {854.46348, 938.565093}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{762.738055, 892.701748}], 
    PointBox[{908.803904, 914.375874}], PointBox[{839.253415, 846.643093}], 
    PointBox[{816.659795, 876.501565}], PointBox[{863.490714, 880.958591}], 
    PointBox[{792.261235, 826.155659}], PointBox[{955.739493, 916.83564}], 
    PointBox[{842.659476, 800.758469}], PointBox[{764.360454, 861.744231}], 
    PointBox[{935.143133, 946.798783}], PointBox[{895.57281, 975.767552}], 
    PointBox[{896.005526, 795.543212}], PointBox[{949.621766, 823.387401}], 
    PointBox[{801.278692, 959.810758}], PointBox[{761.115656, 923.659264}], 
    PointBox[{847.429249, 977.249968}], PointBox[{808.993283, 908.143698}], 
    PointBox[{854.46348, 938.565093}], PointBox[{903.061036, 851.989822}]}, 
   {RGBColor[0.813725, 0.219216, 0.304706], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{741.441656, 841.636331}, {753.140248, 853.334923}], 
    RectangleBox[{741.441656, 853.334923}, {753.140248, 865.033515}], 
    RectangleBox[{741.441656, 865.033515}, {753.140248, 876.732107}], 
    RectangleBox[{741.441656, 876.732107}, {753.140248, 888.430699}], 
    RectangleBox[{741.441656, 888.430699}, {753.140248, 900.129291}], 
    RectangleBox[{741.441656, 900.129291}, {753.140248, 911.827882}], 
    RectangleBox[{741.441656, 911.827882}, {753.140248, 923.526474}], 
    RectangleBox[{741.441656, 923.526474}, {753.140248, 935.225066}], 
    RectangleBox[{741.441656, 935.225066}, {753.140248, 946.923658}], 
    RectangleBox[{753.140248, 841.636331}, {764.83884, 853.334923}], 
    RectangleBox[{753.140248, 853.334923}, {764.83884, 865.033515}], 
    RectangleBox[{753.140248, 865.033515}, {764.83884, 876.732107}], 
    RectangleBox[{753.140248, 876.732107}, {764.83884, 888.430699}], 
    RectangleBox[{753.140248, 888.430699}, {764.83884, 900.129291}], 
    RectangleBox[{753.140248, 900.129291}, {764.83884, 911.827882}], 
    RectangleBox[{753.140248, 911.827882}, {764.83884, 923.526474}], 
    RectangleBox[{753.140248, 923.526474}, {764.83884, 935.225066}], 
    RectangleBox[{753.140248, 935.225066}, {764.83884, 946.923658}], 
    RectangleBox[{764.83884, 806.540556}, {776.537432, 818.239148}], 
    RectangleBox[{764.83884, 818.239148}, {776.537432, 829.937739}], 
    RectangleBox[{764.83884, 829.937739}, {776.537432, 841.636331}], 
    RectangleBox[{764.83884, 841.636331}, {776.537432, 853.334923}], 
    RectangleBox[{764.83884, 853.334923}, {776.537432, 865.033515}], 
    RectangleBox[{764.83884, 865.033515}, {776.537432, 876.732107}], 
    RectangleBox[{764.83884, 876.732107}, {776.537432, 888.430699}], 
    RectangleBox[{764.83884, 888.430699}, {776.537432, 900.129291}], 
    RectangleBox[{764.83884, 900.129291}, {776.537432, 911.827882}], 
    RectangleBox[{764.83884, 911.827882}, {776.537432, 923.526474}], 
    RectangleBox[{764.83884, 923.526474}, {776.537432, 935.225066}], 
    RectangleBox[{764.83884, 935.225066}, {776.537432, 946.923658}], 
    RectangleBox[{776.537432, 806.540556}, {788.236023, 818.239148}], 
    RectangleBox[{776.537432, 818.239148}, {788.236023, 829.937739}], 
    RectangleBox[{776.537432, 829.937739}, {788.236023, 841.636331}], 
    RectangleBox[{776.537432, 841.636331}, {788.236023, 853.334923}], 
    RectangleBox[{776.537432, 853.334923}, {788.236023, 865.033515}], 
    RectangleBox[{776.537432, 865.033515}, {788.236023, 876.732107}], 
    RectangleBox[{776.537432, 876.732107}, {788.236023, 888.430699}], 
    RectangleBox[{776.537432, 888.430699}, {788.236023, 900.129291}], 
    RectangleBox[{776.537432, 900.129291}, {788.236023, 911.827882}], 
    RectangleBox[{776.537432, 911.827882}, {788.236023, 923.526474}], 
    RectangleBox[{776.537432, 923.526474}, {788.236023, 935.225066}], 
    RectangleBox[{776.537432, 935.225066}, {788.236023, 946.923658}], 
    RectangleBox[{776.537432, 946.923658}, {788.236023, 958.62225}], 
    RectangleBox[{776.537432, 958.62225}, {788.236023, 970.320842}], 
    RectangleBox[{776.537432, 970.320842}, {788.236023, 982.019433}], 
    RectangleBox[{788.236023, 806.540556}, {799.934615, 818.239148}], 
    RectangleBox[{788.236023, 818.239148}, {799.934615, 829.937739}], 
    RectangleBox[{788.236023, 829.937739}, {799.934615, 841.636331}], 
    RectangleBox[{788.236023, 841.636331}, {799.934615, 853.334923}], 
    RectangleBox[{788.236023, 853.334923}, {799.934615, 865.033515}], 
    RectangleBox[{788.236023, 865.033515}, {799.934615, 876.732107}], 
    RectangleBox[{788.236023, 876.732107}, {799.934615, 888.430699}], 
    RectangleBox[{788.236023, 888.430699}, {799.934615, 900.129291}], 
    RectangleBox[{788.236023, 900.129291}, {799.934615, 911.827882}], 
    RectangleBox[{788.236023, 911.827882}, {799.934615, 923.526474}], 
    RectangleBox[{788.236023, 923.526474}, {799.934615, 935.225066}], 
    RectangleBox[{788.236023, 935.225066}, {799.934615, 946.923658}], 
    RectangleBox[{788.236023, 946.923658}, {799.934615, 958.62225}], 
    RectangleBox[{788.236023, 958.62225}, {799.934615, 970.320842}], 
    RectangleBox[{788.236023, 970.320842}, {799.934615, 982.019433}], 
    RectangleBox[{799.934615, 806.540556}, {811.633207, 818.239148}], 
    RectangleBox[{799.934615, 818.239148}, {811.633207, 829.937739}], 
    RectangleBox[{799.934615, 829.937739}, {811.633207, 841.636331}], 
    RectangleBox[{799.934615, 841.636331}, {811.633207, 853.334923}], 
    RectangleBox[{799.934615, 853.334923}, {811.633207, 865.033515}], 
    RectangleBox[{799.934615, 865.033515}, {811.633207, 876.732107}], 
    RectangleBox[{799.934615, 876.732107}, {811.633207, 888.430699}], 
    RectangleBox[{799.934615, 888.430699}, {811.633207, 900.129291}], 
    RectangleBox[{799.934615, 900.129291}, {811.633207, 911.827882}], 
    RectangleBox[{799.934615, 911.827882}, {811.633207, 923.526474}], 
    RectangleBox[{799.934615, 923.526474}, {811.633207, 935.225066}], 
    RectangleBox[{799.934615, 935.225066}, {811.633207, 946.923658}], 
    RectangleBox[{799.934615, 946.923658}, {811.633207, 958.62225}], 
    RectangleBox[{799.934615, 958.62225}, {811.633207, 970.320842}], 
    RectangleBox[{799.934615, 970.320842}, {811.633207, 982.019433}], 
    RectangleBox[{811.633207, 783.143372}, {823.331799, 794.841964}], 
    RectangleBox[{811.633207, 794.841964}, {823.331799, 806.540556}], 
    RectangleBox[{811.633207, 806.540556}, {823.331799, 818.239148}], 
    RectangleBox[{811.633207, 818.239148}, {823.331799, 829.937739}], 
    RectangleBox[{811.633207, 829.937739}, {823.331799, 841.636331}], 
    RectangleBox[{811.633207, 841.636331}, {823.331799, 853.334923}], 
    RectangleBox[{811.633207, 853.334923}, {823.331799, 865.033515}], 
    RectangleBox[{811.633207, 865.033515}, {823.331799, 876.732107}], 
    RectangleBox[{811.633207, 876.732107}, {823.331799, 888.430699}], 
    RectangleBox[{811.633207, 888.430699}, {823.331799, 900.129291}], 
    RectangleBox[{811.633207, 900.129291}, {823.331799, 911.827882}], 
    RectangleBox[{811.633207, 911.827882}, {823.331799, 923.526474}], 
    RectangleBox[{811.633207, 923.526474}, {823.331799, 935.225066}], 
    RectangleBox[{811.633207, 935.225066}, {823.331799, 946.923658}], 
    RectangleBox[{811.633207, 946.923658}, {823.331799, 958.62225}], 
    RectangleBox[{811.633207, 958.62225}, {823.331799, 970.320842}], 
    RectangleBox[{811.633207, 970.320842}, {823.331799, 982.019433}], 
    RectangleBox[{823.331799, 783.143372}, {835.030391, 794.841964}], 
    RectangleBox[{823.331799, 794.841964}, {835.030391, 806.540556}], 
    RectangleBox[{823.331799, 806.540556}, {835.030391, 818.239148}], 
    RectangleBox[{823.331799, 818.239148}, {835.030391, 829.937739}], 
    RectangleBox[{823.331799, 829.937739}, {835.030391, 841.636331}], 
    RectangleBox[{823.331799, 841.636331}, {835.030391, 853.334923}], 
    RectangleBox[{823.331799, 853.334923}, {835.030391, 865.033515}], 
    RectangleBox[{823.331799, 865.033515}, {835.030391, 876.732107}], 
    RectangleBox[{823.331799, 876.732107}, {835.030391, 888.430699}], 
    RectangleBox[{823.331799, 888.430699}, {835.030391, 900.129291}], 
    RectangleBox[{823.331799, 900.129291}, {835.030391, 911.827882}], 
    RectangleBox[{823.331799, 911.827882}, {835.030391, 923.526474}], 
    RectangleBox[{823.331799, 923.526474}, {835.030391, 935.225066}], 
    RectangleBox[{823.331799, 935.225066}, {835.030391, 946.923658}], 
    RectangleBox[{823.331799, 946.923658}, {835.030391, 958.62225}], 
    RectangleBox[{823.331799, 958.62225}, {835.030391, 970.320842}], 
    RectangleBox[{823.331799, 970.320842}, {835.030391, 982.019433}], 
    RectangleBox[{823.331799, 982.019433}, {835.030391, 993.718025}], 
    RectangleBox[{835.030391, 783.143372}, {846.728983, 794.841964}], 
    RectangleBox[{835.030391, 794.841964}, {846.728983, 806.540556}], 
    RectangleBox[{835.030391, 806.540556}, {846.728983, 818.239148}], 
    RectangleBox[{835.030391, 818.239148}, {846.728983, 829.937739}], 
    RectangleBox[{835.030391, 829.937739}, {846.728983, 841.636331}], 
    RectangleBox[{835.030391, 841.636331}, {846.728983, 853.334923}], 
    RectangleBox[{835.030391, 853.334923}, {846.728983, 865.033515}], 
    RectangleBox[{835.030391, 865.033515}, {846.728983, 876.732107}], 
    RectangleBox[{835.030391, 876.732107}, {846.728983, 888.430699}], 
    RectangleBox[{835.030391, 888.430699}, {846.728983, 900.129291}], 
    RectangleBox[{835.030391, 900.129291}, {846.728983, 911.827882}], 
    RectangleBox[{835.030391, 911.827882}, {846.728983, 923.526474}], 
    RectangleBox[{835.030391, 923.526474}, {846.728983, 935.225066}], 
    RectangleBox[{835.030391, 935.225066}, {846.728983, 946.923658}], 
    RectangleBox[{835.030391, 946.923658}, {846.728983, 958.62225}], 
    RectangleBox[{835.030391, 958.62225}, {846.728983, 970.320842}], 
    RectangleBox[{835.030391, 970.320842}, {846.728983, 982.019433}], 
    RectangleBox[{835.030391, 982.019433}, {846.728983, 993.718025}], 
    RectangleBox[{846.728983, 783.143372}, {858.427574, 794.841964}], 
    RectangleBox[{846.728983, 794.841964}, {858.427574, 806.540556}], 
    RectangleBox[{846.728983, 806.540556}, {858.427574, 818.239148}], 
    RectangleBox[{846.728983, 818.239148}, {858.427574, 829.937739}], 
    RectangleBox[{846.728983, 829.937739}, {858.427574, 841.636331}], 
    RectangleBox[{846.728983, 841.636331}, {858.427574, 853.334923}], 
    RectangleBox[{846.728983, 853.334923}, {858.427574, 865.033515}], 
    RectangleBox[{846.728983, 865.033515}, {858.427574, 876.732107}], 
    RectangleBox[{846.728983, 876.732107}, {858.427574, 888.430699}], 
    RectangleBox[{846.728983, 888.430699}, {858.427574, 900.129291}], 
    RectangleBox[{846.728983, 900.129291}, {858.427574, 911.827882}], 
    RectangleBox[{846.728983, 911.827882}, {858.427574, 923.526474}], 
    RectangleBox[{846.728983, 923.526474}, {858.427574, 935.225066}], 
    RectangleBox[{846.728983, 935.225066}, {858.427574, 946.923658}], 
    RectangleBox[{846.728983, 946.923658}, {858.427574, 958.62225}], 
    RectangleBox[{846.728983, 958.62225}, {858.427574, 970.320842}], 
    RectangleBox[{846.728983, 970.320842}, {858.427574, 982.019433}], 
    RectangleBox[{846.728983, 982.019433}, {858.427574, 993.718025}], 
    RectangleBox[{858.427574, 783.143372}, {870.126166, 794.841964}], 
    RectangleBox[{858.427574, 794.841964}, {870.126166, 806.540556}], 
    RectangleBox[{858.427574, 806.540556}, {870.126166, 818.239148}], 
    RectangleBox[{858.427574, 818.239148}, {870.126166, 829.937739}], 
    RectangleBox[{858.427574, 829.937739}, {870.126166, 841.636331}], 
    RectangleBox[{858.427574, 841.636331}, {870.126166, 853.334923}], 
    RectangleBox[{858.427574, 853.334923}, {870.126166, 865.033515}], 
    RectangleBox[{858.427574, 865.033515}, {870.126166, 876.732107}], 
    RectangleBox[{858.427574, 876.732107}, {870.126166, 888.430699}], 
    RectangleBox[{858.427574, 888.430699}, {870.126166, 900.129291}], 
    RectangleBox[{858.427574, 900.129291}, {870.126166, 911.827882}], 
    RectangleBox[{858.427574, 911.827882}, {870.126166, 923.526474}], 
    RectangleBox[{858.427574, 923.526474}, {870.126166, 935.225066}], 
    RectangleBox[{858.427574, 935.225066}, {870.126166, 946.923658}], 
    RectangleBox[{858.427574, 946.923658}, {870.126166, 958.62225}], 
    RectangleBox[{858.427574, 958.62225}, {870.126166, 970.320842}], 
    RectangleBox[{858.427574, 970.320842}, {870.126166, 982.019433}], 
    RectangleBox[{858.427574, 982.019433}, {870.126166, 993.718025}], 
    RectangleBox[{870.126166, 783.143372}, {881.824758, 794.841964}], 
    RectangleBox[{870.126166, 794.841964}, {881.824758, 806.540556}], 
    RectangleBox[{870.126166, 806.540556}, {881.824758, 818.239148}], 
    RectangleBox[{870.126166, 818.239148}, {881.824758, 829.937739}], 
    RectangleBox[{870.126166, 829.937739}, {881.824758, 841.636331}], 
    RectangleBox[{870.126166, 841.636331}, {881.824758, 853.334923}], 
    RectangleBox[{870.126166, 853.334923}, {881.824758, 865.033515}], 
    RectangleBox[{870.126166, 865.033515}, {881.824758, 876.732107}], 
    RectangleBox[{870.126166, 876.732107}, {881.824758, 888.430699}], 
    RectangleBox[{870.126166, 888.430699}, {881.824758, 900.129291}], 
    RectangleBox[{870.126166, 900.129291}, {881.824758, 911.827882}], 
    RectangleBox[{870.126166, 911.827882}, {881.824758, 923.526474}], 
    RectangleBox[{870.126166, 923.526474}, {881.824758, 935.225066}], 
    RectangleBox[{870.126166, 935.225066}, {881.824758, 946.923658}], 
    RectangleBox[{870.126166, 946.923658}, {881.824758, 958.62225}], 
    RectangleBox[{870.126166, 958.62225}, {881.824758, 970.320842}], 
    RectangleBox[{870.126166, 970.320842}, {881.824758, 982.019433}], 
    RectangleBox[{870.126166, 982.019433}, {881.824758, 993.718025}], 
    RectangleBox[{881.824758, 783.143372}, {893.52335, 794.841964}], 
    RectangleBox[{881.824758, 794.841964}, {893.52335, 806.540556}], 
    RectangleBox[{881.824758, 806.540556}, {893.52335, 818.239148}], 
    RectangleBox[{881.824758, 818.239148}, {893.52335, 829.937739}], 
    RectangleBox[{881.824758, 829.937739}, {893.52335, 841.636331}], 
    RectangleBox[{881.824758, 841.636331}, {893.52335, 853.334923}], 
    RectangleBox[{881.824758, 853.334923}, {893.52335, 865.033515}], 
    RectangleBox[{881.824758, 865.033515}, {893.52335, 876.732107}], 
    RectangleBox[{881.824758, 876.732107}, {893.52335, 888.430699}], 
    RectangleBox[{881.824758, 888.430699}, {893.52335, 900.129291}], 
    RectangleBox[{881.824758, 900.129291}, {893.52335, 911.827882}], 
    RectangleBox[{881.824758, 911.827882}, {893.52335, 923.526474}], 
    RectangleBox[{881.824758, 923.526474}, {893.52335, 935.225066}], 
    RectangleBox[{881.824758, 935.225066}, {893.52335, 946.923658}], 
    RectangleBox[{881.824758, 946.923658}, {893.52335, 958.62225}], 
    RectangleBox[{881.824758, 958.62225}, {893.52335, 970.320842}], 
    RectangleBox[{881.824758, 970.320842}, {893.52335, 982.019433}], 
    RectangleBox[{881.824758, 982.019433}, {893.52335, 993.718025}], 
    RectangleBox[{893.52335, 783.143372}, {905.221942, 794.841964}], 
    RectangleBox[{893.52335, 794.841964}, {905.221942, 806.540556}], 
    RectangleBox[{893.52335, 806.540556}, {905.221942, 818.239148}], 
    RectangleBox[{893.52335, 818.239148}, {905.221942, 829.937739}], 
    RectangleBox[{893.52335, 829.937739}, {905.221942, 841.636331}], 
    RectangleBox[{893.52335, 841.636331}, {905.221942, 853.334923}], 
    RectangleBox[{893.52335, 853.334923}, {905.221942, 865.033515}], 
    RectangleBox[{893.52335, 865.033515}, {905.221942, 876.732107}], 
    RectangleBox[{893.52335, 876.732107}, {905.221942, 888.430699}], 
    RectangleBox[{893.52335, 888.430699}, {905.221942, 900.129291}], 
    RectangleBox[{893.52335, 900.129291}, {905.221942, 911.827882}], 
    RectangleBox[{893.52335, 911.827882}, {905.221942, 923.526474}], 
    RectangleBox[{893.52335, 923.526474}, {905.221942, 935.225066}], 
    RectangleBox[{893.52335, 935.225066}, {905.221942, 946.923658}], 
    RectangleBox[{893.52335, 946.923658}, {905.221942, 958.62225}], 
    RectangleBox[{893.52335, 958.62225}, {905.221942, 970.320842}], 
    RectangleBox[{893.52335, 970.320842}, {905.221942, 982.019433}], 
    RectangleBox[{893.52335, 982.019433}, {905.221942, 993.718025}], 
    RectangleBox[{905.221942, 783.143372}, {916.920534, 794.841964}], 
    RectangleBox[{905.221942, 794.841964}, {916.920534, 806.540556}], 
    RectangleBox[{905.221942, 806.540556}, {916.920534, 818.239148}], 
    RectangleBox[{905.221942, 818.239148}, {916.920534, 829.937739}], 
    RectangleBox[{905.221942, 829.937739}, {916.920534, 841.636331}], 
    RectangleBox[{905.221942, 841.636331}, {916.920534, 853.334923}], 
    RectangleBox[{905.221942, 853.334923}, {916.920534, 865.033515}], 
    RectangleBox[{905.221942, 865.033515}, {916.920534, 876.732107}], 
    RectangleBox[{905.221942, 876.732107}, {916.920534, 888.430699}], 
    RectangleBox[{905.221942, 888.430699}, {916.920534, 900.129291}], 
    RectangleBox[{905.221942, 900.129291}, {916.920534, 911.827882}], 
    RectangleBox[{905.221942, 911.827882}, {916.920534, 923.526474}], 
    RectangleBox[{905.221942, 923.526474}, {916.920534, 935.225066}], 
    RectangleBox[{905.221942, 935.225066}, {916.920534, 946.923658}], 
    RectangleBox[{905.221942, 946.923658}, {916.920534, 958.62225}], 
    RectangleBox[{905.221942, 958.62225}, {916.920534, 970.320842}], 
    RectangleBox[{905.221942, 970.320842}, {916.920534, 982.019433}], 
    RectangleBox[{905.221942, 982.019433}, {916.920534, 993.718025}], 
    RectangleBox[{916.920534, 806.540556}, {928.619126, 818.239148}], 
    RectangleBox[{916.920534, 818.239148}, {928.619126, 829.937739}], 
    RectangleBox[{916.920534, 829.937739}, {928.619126, 841.636331}], 
    RectangleBox[{916.920534, 841.636331}, {928.619126, 853.334923}], 
    RectangleBox[{916.920534, 853.334923}, {928.619126, 865.033515}], 
    RectangleBox[{916.920534, 865.033515}, {928.619126, 876.732107}], 
    RectangleBox[{916.920534, 876.732107}, {928.619126, 888.430699}], 
    RectangleBox[{916.920534, 888.430699}, {928.619126, 900.129291}], 
    RectangleBox[{916.920534, 900.129291}, {928.619126, 911.827882}], 
    RectangleBox[{916.920534, 911.827882}, {928.619126, 923.526474}], 
    RectangleBox[{916.920534, 923.526474}, {928.619126, 935.225066}], 
    RectangleBox[{916.920534, 935.225066}, {928.619126, 946.923658}], 
    RectangleBox[{916.920534, 946.923658}, {928.619126, 958.62225}], 
    RectangleBox[{916.920534, 958.62225}, {928.619126, 970.320842}], 
    RectangleBox[{928.619126, 806.540556}, {940.317717, 818.239148}], 
    RectangleBox[{928.619126, 818.239148}, {940.317717, 829.937739}], 
    RectangleBox[{928.619126, 829.937739}, {940.317717, 841.636331}], 
    RectangleBox[{928.619126, 841.636331}, {940.317717, 853.334923}], 
    RectangleBox[{928.619126, 853.334923}, {940.317717, 865.033515}], 
    RectangleBox[{928.619126, 865.033515}, {940.317717, 876.732107}], 
    RectangleBox[{928.619126, 876.732107}, {940.317717, 888.430699}], 
    RectangleBox[{928.619126, 888.430699}, {940.317717, 900.129291}], 
    RectangleBox[{928.619126, 900.129291}, {940.317717, 911.827882}], 
    RectangleBox[{928.619126, 911.827882}, {940.317717, 923.526474}], 
    RectangleBox[{928.619126, 923.526474}, {940.317717, 935.225066}], 
    RectangleBox[{928.619126, 935.225066}, {940.317717, 946.923658}], 
    RectangleBox[{928.619126, 946.923658}, {940.317717, 958.62225}], 
    RectangleBox[{928.619126, 958.62225}, {940.317717, 970.320842}], 
    RectangleBox[{940.317717, 806.540556}, {952.016309, 818.239148}], 
    RectangleBox[{940.317717, 818.239148}, {952.016309, 829.937739}], 
    RectangleBox[{940.317717, 829.937739}, {952.016309, 841.636331}], 
    RectangleBox[{940.317717, 841.636331}, {952.016309, 853.334923}], 
    RectangleBox[{940.317717, 853.334923}, {952.016309, 865.033515}], 
    RectangleBox[{940.317717, 865.033515}, {952.016309, 876.732107}], 
    RectangleBox[{940.317717, 876.732107}, {952.016309, 888.430699}], 
    RectangleBox[{940.317717, 888.430699}, {952.016309, 900.129291}], 
    RectangleBox[{940.317717, 900.129291}, {952.016309, 911.827882}], 
    RectangleBox[{940.317717, 911.827882}, {952.016309, 923.526474}], 
    RectangleBox[{940.317717, 923.526474}, {952.016309, 935.225066}], 
    RectangleBox[{940.317717, 935.225066}, {952.016309, 946.923658}], 
    RectangleBox[{940.317717, 946.923658}, {952.016309, 958.62225}], 
    RectangleBox[{940.317717, 958.62225}, {952.016309, 970.320842}], 
    RectangleBox[{952.016309, 806.540556}, {963.714901, 818.239148}], 
    RectangleBox[{952.016309, 818.239148}, {963.714901, 829.937739}], 
    RectangleBox[{952.016309, 829.937739}, {963.714901, 841.636331}], 
    RectangleBox[{952.016309, 865.033515}, {963.714901, 876.732107}], 
    RectangleBox[{952.016309, 876.732107}, {963.714901, 888.430699}], 
    RectangleBox[{952.016309, 888.430699}, {963.714901, 900.129291}], 
    RectangleBox[{952.016309, 900.129291}, {963.714901, 911.827882}], 
    RectangleBox[{952.016309, 911.827882}, {963.714901, 923.526474}], 
    RectangleBox[{952.016309, 923.526474}, {963.714901, 935.225066}], 
    RectangleBox[{952.016309, 935.225066}, {963.714901, 946.923658}], 
    RectangleBox[{952.016309, 946.923658}, {963.714901, 958.62225}], 
    RectangleBox[{952.016309, 958.62225}, {963.714901, 970.320842}], 
    RectangleBox[{963.714901, 806.540556}, {975.413493, 818.239148}], 
    RectangleBox[{963.714901, 818.239148}, {975.413493, 829.937739}], 
    RectangleBox[{963.714901, 829.937739}, {975.413493, 841.636331}], 
    RectangleBox[{963.714901, 900.129291}, {975.413493, 911.827882}], 
    RectangleBox[{963.714901, 911.827882}, {975.413493, 923.526474}], 
    RectangleBox[{963.714901, 923.526474}, {975.413493, 935.225066}], 
    RectangleBox[{975.413493, 900.129291}, {987.112085, 911.827882}], 
    RectangleBox[{975.413493, 911.827882}, {987.112085, 923.526474}], 
    RectangleBox[{975.413493, 923.526474}, {987.112085, 935.225066}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{860.325172, 889.037147}, {872.023764, 900.735739}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{651.82452, 255.422625}, {675.82428, 280.222305}], 
    RectangleBox[{671.811252, 217.086759}, {703.810932, 241.886439}], 
    RectangleBox[{683.688011, 262.188521}, {723.036011, 286.988201}], 
    RectangleBox[{708.652852, 236.463889}, {748.000852, 261.263569}], 
    RectangleBox[{635.123458, 171.753548}, {674.471458, 196.553228}], 
    RectangleBox[{709.178576, 300.492973}, {748.526576, 325.292653}], 
    RectangleBox[{583.229622, 185.611029}, {622.577622, 210.410709}], 
    RectangleBox[{626.414352, 206.684215}, {665.762352, 231.483895}], 
    RectangleBox[{591.696809, 151.650659}, {631.044809, 176.450339}], 
    RectangleBox[{604.047799, 122.781072}, {643.395799, 147.580752}], 
    RectangleBox[{693.078374, 154.254184}, {732.426374, 179.053864}], 
    RectangleBox[{546.146102, 167.204195}, {578.145782, 192.003875}], 
    RectangleBox[{652.312841, 123.478036}, {691.660841, 148.277716}], 
    RectangleBox[{688.489754, 185.059128}, {727.837754, 209.858808}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{663.8244, 267.822465}, {687.811092, 229.486599}}], 
    LineBox[{{663.8244, 267.822465}, {703.362011, 274.588361}}], 
    LineBox[{{687.811092, 229.486599}, {703.362011, 274.588361}}], 
    LineBox[{{687.811092, 229.486599}, {728.326852, 248.863729}}], 
    LineBox[{{687.811092, 229.486599}, {654.797458, 184.153388}}], 
    LineBox[{{703.362011, 274.588361}, {728.326852, 248.863729}}], 
    LineBox[{{703.362011, 274.588361}, {728.852576, 312.892813}}], 
    LineBox[{{654.797458, 184.153388}, {602.903622, 198.010869}}], 
    LineBox[{{654.797458, 184.153388}, {646.088352, 219.084055}}], 
    LineBox[{{654.797458, 184.153388}, {611.370809, 164.050499}}], 
    LineBox[{{654.797458, 184.153388}, {623.721799, 135.180912}}], 
    LineBox[{{654.797458, 184.153388}, {712.752374, 166.654024}}], 
    LineBox[{{602.903622, 198.010869}, {646.088352, 219.084055}}], 
    LineBox[{{623.721799, 135.180912}, {712.752374, 166.654024}}], 
    LineBox[{{562.145942, 179.604035}, {654.797458, 184.153388}}], 
    LineBox[{{671.986841, 135.877876}, {654.797458, 184.153388}}], 
    LineBox[{{708.163754, 197.458968}, {654.797458, 184.153388}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{663.8244, 267.822465}], 
    PointBox[{687.811092, 229.486599}], PointBox[{703.362011, 274.588361}], 
    PointBox[{728.326852, 248.863729}], PointBox[{654.797458, 184.153388}], 
    PointBox[{728.852576, 312.892813}], PointBox[{602.903622, 198.010869}], 
    PointBox[{646.088352, 219.084055}], PointBox[{611.370809, 164.050499}], 
    PointBox[{623.721799, 135.180912}], PointBox[{712.752374, 166.654024}], 
    PointBox[{562.145942, 179.604035}], PointBox[{671.986841, 135.877876}], 
    PointBox[{708.163754, 197.458968}]}, 
   {RGBColor[0.933765, 0.392431, 0.271686], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{546.146102, 163.283388}, {556.271681, 173.408967}], 
    RectangleBox[{546.146102, 173.408967}, {556.271681, 183.534546}], 
    RectangleBox[{546.146102, 183.534546}, {556.271681, 193.660125}], 
    RectangleBox[{556.271681, 163.283388}, {566.39726, 173.408967}], 
    RectangleBox[{556.271681, 173.408967}, {566.39726, 183.534546}], 
    RectangleBox[{556.271681, 183.534546}, {566.39726, 193.660125}], 
    RectangleBox[{566.39726, 163.283388}, {576.522839, 173.408967}], 
    RectangleBox[{566.39726, 173.408967}, {576.522839, 183.534546}], 
    RectangleBox[{566.39726, 183.534546}, {576.522839, 193.660125}], 
    RectangleBox[{576.522839, 163.283388}, {586.648418, 173.408967}], 
    RectangleBox[{576.522839, 173.408967}, {586.648418, 183.534546}], 
    RectangleBox[{576.522839, 183.534546}, {586.648418, 193.660125}], 
    RectangleBox[{576.522839, 193.660125}, {586.648418, 203.785704}], 
    RectangleBox[{576.522839, 203.785704}, {586.648418, 213.911283}], 
    RectangleBox[{586.648418, 143.03223}, {596.773997, 153.157809}], 
    RectangleBox[{586.648418, 153.157809}, {596.773997, 163.283388}], 
    RectangleBox[{586.648418, 163.283388}, {596.773997, 173.408967}], 
    RectangleBox[{586.648418, 173.408967}, {596.773997, 183.534546}], 
    RectangleBox[{586.648418, 183.534546}, {596.773997, 193.660125}], 
    RectangleBox[{586.648418, 193.660125}, {596.773997, 203.785704}], 
    RectangleBox[{586.648418, 203.785704}, {596.773997, 213.911283}], 
    RectangleBox[{596.773997, 122.781072}, {606.899576, 132.906651}], 
    RectangleBox[{596.773997, 132.906651}, {606.899576, 143.03223}], 
    RectangleBox[{596.773997, 143.03223}, {606.899576, 153.157809}], 
    RectangleBox[{596.773997, 153.157809}, {606.899576, 163.283388}], 
    RectangleBox[{596.773997, 163.283388}, {606.899576, 173.408967}], 
    RectangleBox[{596.773997, 173.408967}, {606.899576, 183.534546}], 
    RectangleBox[{596.773997, 183.534546}, {606.899576, 193.660125}], 
    RectangleBox[{596.773997, 193.660125}, {606.899576, 203.785704}], 
    RectangleBox[{596.773997, 203.785704}, {606.899576, 213.911283}], 
    RectangleBox[{606.899576, 122.781072}, {617.025155, 132.906651}], 
    RectangleBox[{606.899576, 132.906651}, {617.025155, 143.03223}], 
    RectangleBox[{606.899576, 143.03223}, {617.025155, 153.157809}], 
    RectangleBox[{606.899576, 153.157809}, {617.025155, 163.283388}], 
    RectangleBox[{606.899576, 163.283388}, {617.025155, 173.408967}], 
    RectangleBox[{606.899576, 173.408967}, {617.025155, 183.534546}], 
    RectangleBox[{606.899576, 183.534546}, {617.025155, 193.660125}], 
    RectangleBox[{606.899576, 193.660125}, {617.025155, 203.785704}], 
    RectangleBox[{606.899576, 203.785704}, {617.025155, 213.911283}], 
    RectangleBox[{617.025155, 122.781072}, {627.150734, 132.906651}], 
    RectangleBox[{617.025155, 132.906651}, {627.150734, 143.03223}], 
    RectangleBox[{617.025155, 143.03223}, {627.150734, 153.157809}], 
    RectangleBox[{617.025155, 153.157809}, {627.150734, 163.283388}], 
    RectangleBox[{617.025155, 163.283388}, {627.150734, 173.408967}], 
    RectangleBox[{617.025155, 173.408967}, {627.150734, 183.534546}], 
    RectangleBox[{617.025155, 183.534546}, {627.150734, 193.660125}], 
    RectangleBox[{617.025155, 193.660125}, {627.150734, 203.785704}], 
    RectangleBox[{617.025155, 203.785704}, {627.150734, 213.911283}], 
    RectangleBox[{617.025155, 213.911283}, {627.150734, 224.036862}], 
    RectangleBox[{617.025155, 224.036862}, {627.150734, 234.162442}], 
    RectangleBox[{627.150734, 122.781072}, {637.276313, 132.906651}], 
    RectangleBox[{627.150734, 132.906651}, {637.276313, 143.03223}], 
    RectangleBox[{627.150734, 143.03223}, {637.276313, 153.157809}], 
    RectangleBox[{627.150734, 153.157809}, {637.276313, 163.283388}], 
    RectangleBox[{627.150734, 163.283388}, {637.276313, 173.408967}], 
    RectangleBox[{627.150734, 173.408967}, {637.276313, 183.534546}], 
    RectangleBox[{627.150734, 183.534546}, {637.276313, 193.660125}], 
    RectangleBox[{627.150734, 193.660125}, {637.276313, 203.785704}], 
    RectangleBox[{627.150734, 203.785704}, {637.276313, 213.911283}], 
    RectangleBox[{627.150734, 213.911283}, {637.276313, 224.036862}], 
    RectangleBox[{627.150734, 224.036862}, {637.276313, 234.162442}], 
    RectangleBox[{637.276313, 122.781072}, {647.401893, 132.906651}], 
    RectangleBox[{637.276313, 132.906651}, {647.401893, 143.03223}], 
    RectangleBox[{637.276313, 143.03223}, {647.401893, 153.157809}], 
    RectangleBox[{637.276313, 163.283388}, {647.401893, 173.408967}], 
    RectangleBox[{637.276313, 173.408967}, {647.401893, 183.534546}], 
    RectangleBox[{637.276313, 183.534546}, {647.401893, 193.660125}], 
    RectangleBox[{637.276313, 193.660125}, {647.401893, 203.785704}], 
    RectangleBox[{637.276313, 203.785704}, {647.401893, 213.911283}], 
    RectangleBox[{637.276313, 213.911283}, {647.401893, 224.036862}], 
    RectangleBox[{637.276313, 224.036862}, {647.401893, 234.162442}], 
    RectangleBox[{647.401893, 122.781072}, {657.527472, 132.906651}], 
    RectangleBox[{647.401893, 132.906651}, {657.527472, 143.03223}], 
    RectangleBox[{647.401893, 143.03223}, {657.527472, 153.157809}], 
    RectangleBox[{647.401893, 163.283388}, {657.527472, 173.408967}], 
    RectangleBox[{647.401893, 173.408967}, {657.527472, 183.534546}], 
    RectangleBox[{647.401893, 183.534546}, {657.527472, 193.660125}], 
    RectangleBox[{647.401893, 193.660125}, {657.527472, 203.785704}], 
    RectangleBox[{647.401893, 203.785704}, {657.527472, 213.911283}], 
    RectangleBox[{647.401893, 213.911283}, {657.527472, 224.036862}], 
    RectangleBox[{647.401893, 224.036862}, {657.527472, 234.162442}], 
    RectangleBox[{647.401893, 254.4136}, {657.527472, 264.539179}], 
    RectangleBox[{647.401893, 264.539179}, {657.527472, 274.664758}], 
    RectangleBox[{647.401893, 274.664758}, {657.527472, 284.790337}], 
    RectangleBox[{657.527472, 122.781072}, {667.653051, 132.906651}], 
    RectangleBox[{657.527472, 132.906651}, {667.653051, 143.03223}], 
    RectangleBox[{657.527472, 143.03223}, {667.653051, 153.157809}], 
    RectangleBox[{657.527472, 153.157809}, {667.653051, 163.283388}], 
    RectangleBox[{657.527472, 163.283388}, {667.653051, 173.408967}], 
    RectangleBox[{657.527472, 173.408967}, {667.653051, 183.534546}], 
    RectangleBox[{657.527472, 183.534546}, {667.653051, 193.660125}], 
    RectangleBox[{657.527472, 193.660125}, {667.653051, 203.785704}], 
    RectangleBox[{657.527472, 203.785704}, {667.653051, 213.911283}], 
    RectangleBox[{657.527472, 213.911283}, {667.653051, 224.036862}], 
    RectangleBox[{657.527472, 224.036862}, {667.653051, 234.162442}], 
    RectangleBox[{657.527472, 254.4136}, {667.653051, 264.539179}], 
    RectangleBox[{657.527472, 264.539179}, {667.653051, 274.664758}], 
    RectangleBox[{657.527472, 274.664758}, {667.653051, 284.790337}], 
    RectangleBox[{667.653051, 122.781072}, {677.77863, 132.906651}], 
    RectangleBox[{667.653051, 132.906651}, {677.77863, 143.03223}], 
    RectangleBox[{667.653051, 143.03223}, {677.77863, 153.157809}], 
    RectangleBox[{667.653051, 163.283388}, {677.77863, 173.408967}], 
    RectangleBox[{667.653051, 173.408967}, {677.77863, 183.534546}], 
    RectangleBox[{667.653051, 183.534546}, {677.77863, 193.660125}], 
    RectangleBox[{667.653051, 193.660125}, {677.77863, 203.785704}], 
    RectangleBox[{667.653051, 203.785704}, {677.77863, 213.911283}], 
    RectangleBox[{667.653051, 213.911283}, {677.77863, 224.036862}], 
    RectangleBox[{667.653051, 224.036862}, {677.77863, 234.162442}], 
    RectangleBox[{667.653051, 234.162442}, {677.77863, 244.288021}], 
    RectangleBox[{667.653051, 244.288021}, {677.77863, 254.4136}], 
    RectangleBox[{667.653051, 254.4136}, {677.77863, 264.539179}], 
    RectangleBox[{667.653051, 264.539179}, {677.77863, 274.664758}], 
    RectangleBox[{667.653051, 274.664758}, {677.77863, 284.790337}], 
    RectangleBox[{677.77863, 122.781072}, {687.904209, 132.906651}], 
    RectangleBox[{677.77863, 132.906651}, {687.904209, 143.03223}], 
    RectangleBox[{677.77863, 143.03223}, {687.904209, 153.157809}], 
    RectangleBox[{677.77863, 153.157809}, {687.904209, 163.283388}], 
    RectangleBox[{677.77863, 173.408967}, {687.904209, 183.534546}], 
    RectangleBox[{677.77863, 183.534546}, {687.904209, 193.660125}], 
    RectangleBox[{677.77863, 213.911283}, {687.904209, 224.036862}], 
    RectangleBox[{677.77863, 224.036862}, {687.904209, 234.162442}], 
    RectangleBox[{677.77863, 234.162442}, {687.904209, 244.288021}], 
    RectangleBox[{677.77863, 254.4136}, {687.904209, 264.539179}], 
    RectangleBox[{677.77863, 264.539179}, {687.904209, 274.664758}], 
    RectangleBox[{677.77863, 274.664758}, {687.904209, 284.790337}], 
    RectangleBox[{677.77863, 284.790337}, {687.904209, 294.915916}], 
    RectangleBox[{687.904209, 122.781072}, {698.029788, 132.906651}], 
    RectangleBox[{687.904209, 132.906651}, {698.029788, 143.03223}], 
    RectangleBox[{687.904209, 143.03223}, {698.029788, 153.157809}], 
    RectangleBox[{687.904209, 153.157809}, {698.029788, 163.283388}], 
    RectangleBox[{687.904209, 163.283388}, {698.029788, 173.408967}], 
    RectangleBox[{687.904209, 173.408967}, {698.029788, 183.534546}], 
    RectangleBox[{687.904209, 183.534546}, {698.029788, 193.660125}], 
    RectangleBox[{687.904209, 193.660125}, {698.029788, 203.785704}], 
    RectangleBox[{687.904209, 203.785704}, {698.029788, 213.911283}], 
    RectangleBox[{687.904209, 213.911283}, {698.029788, 224.036862}], 
    RectangleBox[{687.904209, 224.036862}, {698.029788, 234.162442}], 
    RectangleBox[{687.904209, 234.162442}, {698.029788, 244.288021}], 
    RectangleBox[{687.904209, 244.288021}, {698.029788, 254.4136}], 
    RectangleBox[{687.904209, 254.4136}, {698.029788, 264.539179}], 
    RectangleBox[{687.904209, 264.539179}, {698.029788, 274.664758}], 
    RectangleBox[{687.904209, 274.664758}, {698.029788, 284.790337}], 
    RectangleBox[{687.904209, 284.790337}, {698.029788, 294.915916}], 
    RectangleBox[{698.029788, 153.157809}, {708.155367, 163.283388}], 
    RectangleBox[{698.029788, 163.283388}, {708.155367, 173.408967}], 
    RectangleBox[{698.029788, 173.408967}, {708.155367, 183.534546}], 
    RectangleBox[{698.029788, 183.534546}, {708.155367, 193.660125}], 
    RectangleBox[{698.029788, 193.660125}, {708.155367, 203.785704}], 
    RectangleBox[{698.029788, 203.785704}, {708.155367, 213.911283}], 
    RectangleBox[{698.029788, 213.911283}, {708.155367, 224.036862}], 
    RectangleBox[{698.029788, 224.036862}, {708.155367, 234.162442}], 
    RectangleBox[{698.029788, 234.162442}, {708.155367, 244.288021}], 
    RectangleBox[{698.029788, 254.4136}, {708.155367, 264.539179}], 
    RectangleBox[{698.029788, 264.539179}, {708.155367, 274.664758}], 
    RectangleBox[{698.029788, 274.664758}, {708.155367, 284.790337}], 
    RectangleBox[{698.029788, 284.790337}, {708.155367, 294.915916}], 
    RectangleBox[{708.155367, 153.157809}, {718.280946, 163.283388}], 
    RectangleBox[{708.155367, 163.283388}, {718.280946, 173.408967}], 
    RectangleBox[{708.155367, 173.408967}, {718.280946, 183.534546}], 
    RectangleBox[{708.155367, 183.534546}, {718.280946, 193.660125}], 
    RectangleBox[{708.155367, 193.660125}, {718.280946, 203.785704}], 
    RectangleBox[{708.155367, 203.785704}, {718.280946, 213.911283}], 
    RectangleBox[{708.155367, 234.162442}, {718.280946, 244.288021}], 
    RectangleBox[{708.155367, 244.288021}, {718.280946, 254.4136}], 
    RectangleBox[{708.155367, 254.4136}, {718.280946, 264.539179}], 
    RectangleBox[{708.155367, 264.539179}, {718.280946, 274.664758}], 
    RectangleBox[{708.155367, 274.664758}, {718.280946, 284.790337}], 
    RectangleBox[{708.155367, 284.790337}, {718.280946, 294.915916}], 
    RectangleBox[{708.155367, 294.915916}, {718.280946, 305.041495}], 
    RectangleBox[{708.155367, 305.041495}, {718.280946, 315.167074}], 
    RectangleBox[{708.155367, 315.167074}, {718.280946, 325.292653}], 
    RectangleBox[{708.155367, 325.292653}, {718.280946, 335.418232}], 
    RectangleBox[{718.280946, 153.157809}, {728.406525, 163.283388}], 
    RectangleBox[{718.280946, 163.283388}, {728.406525, 173.408967}], 
    RectangleBox[{718.280946, 173.408967}, {728.406525, 183.534546}], 
    RectangleBox[{718.280946, 183.534546}, {728.406525, 193.660125}], 
    RectangleBox[{718.280946, 193.660125}, {728.406525, 203.785704}], 
    RectangleBox[{718.280946, 203.785704}, {728.406525, 213.911283}], 
    RectangleBox[{718.280946, 234.162442}, {728.406525, 244.288021}], 
    RectangleBox[{718.280946, 244.288021}, {728.406525, 254.4136}], 
    RectangleBox[{718.280946, 254.4136}, {728.406525, 264.539179}], 
    RectangleBox[{718.280946, 264.539179}, {728.406525, 274.664758}], 
    RectangleBox[{718.280946, 274.664758}, {728.406525, 284.790337}], 
    RectangleBox[{718.280946, 284.790337}, {728.406525, 294.915916}], 
    RectangleBox[{718.280946, 294.915916}, {728.406525, 305.041495}], 
    RectangleBox[{718.280946, 305.041495}, {728.406525, 315.167074}], 
    RectangleBox[{718.280946, 315.167074}, {728.406525, 325.292653}], 
    RectangleBox[{718.280946, 325.292653}, {728.406525, 335.418232}], 
    RectangleBox[{728.406525, 153.157809}, {738.532104, 163.283388}], 
    RectangleBox[{728.406525, 163.283388}, {738.532104, 173.408967}], 
    RectangleBox[{728.406525, 173.408967}, {738.532104, 183.534546}], 
    RectangleBox[{728.406525, 234.162442}, {738.532104, 244.288021}], 
    RectangleBox[{728.406525, 244.288021}, {738.532104, 254.4136}], 
    RectangleBox[{728.406525, 254.4136}, {738.532104, 264.539179}], 
    RectangleBox[{728.406525, 294.915916}, {738.532104, 305.041495}], 
    RectangleBox[{728.406525, 305.041495}, {738.532104, 315.167074}], 
    RectangleBox[{728.406525, 315.167074}, {738.532104, 325.292653}], 
    RectangleBox[{728.406525, 325.292653}, {738.532104, 335.418232}], 
    RectangleBox[{738.532104, 234.162442}, {748.657683, 244.288021}], 
    RectangleBox[{738.532104, 244.288021}, {748.657683, 254.4136}], 
    RectangleBox[{738.532104, 254.4136}, {748.657683, 264.539179}], 
    RectangleBox[{738.532104, 294.915916}, {748.657683, 305.041495}], 
    RectangleBox[{738.532104, 305.041495}, {748.657683, 315.167074}], 
    RectangleBox[{738.532104, 315.167074}, {748.657683, 325.292653}], 
    RectangleBox[{738.532104, 325.292653}, {748.657683, 335.418232}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{665.455059, 207.959419}, {675.580638, 218.084998}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{725.588461, 236.573877}, {749.588221, 261.373557}], 
    RectangleBox[{679.357358, 262.251865}, {718.705358, 287.051545}], 
    RectangleBox[{656.61256, 295.718844}, {688.61224, 320.518524}], 
    RectangleBox[{631.07443, 265.160639}, {663.07411, 289.960319}], 
    RectangleBox[{671.491248, 231.448908}, {703.490928, 256.248588}], 
    RectangleBox[{687.946699, 200.156447}, {719.946379, 224.956127}], 
    RectangleBox[{720.585297, 293.60013}, {752.584977, 318.39981}], 
    RectangleBox[{617.143142, 326.41355}, {649.142822, 351.21323}], 
    RectangleBox[{661.171382, 327.644024}, {693.171062, 352.443704}], 
    RectangleBox[{583.109795, 248.932457}, {622.457795, 273.732137}], 
    RectangleBox[{569.569831, 218.164465}, {608.917831, 242.964145}], 
    RectangleBox[{528.240577, 256.892913}, {567.588577, 281.692593}]}, 
   {GrayLevel[0.3], Opacity[0.6], 
    LineBox[{{737.588341, 248.973717}, {699.031358, 274.651705}}], 
    LineBox[{{737.588341, 248.973717}, {672.6124, 308.118684}}], 
    LineBox[{{737.588341, 248.973717}, {647.07427, 277.560479}}], 
    LineBox[{{737.588341, 248.973717}, {687.491088, 243.848748}}], 
    LineBox[{{737.588341, 248.973717}, {703.946539, 212.556287}}], 
    LineBox[{{737.588341, 248.973717}, {736.585137, 305.99997}}], 
    LineBox[{{737.588341, 248.973717}, {633.142982, 338.81339}}], 
    LineBox[{{737.588341, 248.973717}, {677.171222, 340.043864}}], 
    LineBox[{{672.6124, 308.118684}, {699.031358, 274.651705}}], 
    LineBox[{{672.6124, 308.118684}, {647.07427, 277.560479}}], 
    LineBox[{{672.6124, 308.118684}, {687.491088, 243.848748}}], 
    LineBox[{{672.6124, 308.118684}, {703.946539, 212.556287}}], 
    LineBox[{{672.6124, 308.118684}, {736.585137, 305.99997}}], 
    LineBox[{{672.6124, 308.118684}, {633.142982, 338.81339}}], 
    LineBox[{{672.6124, 308.118684}, {677.171222, 340.043864}}], 
    LineBox[{{647.07427, 277.560479}, {699.031358, 274.651705}}], 
    LineBox[{{647.07427, 277.560479}, {602.783795, 261.332297}}], 
    LineBox[{{687.491088, 243.848748}, {699.031358, 274.651705}}], 
    LineBox[{{687.491088, 243.848748}, {647.07427, 277.560479}}], 
    LineBox[{{687.491088, 243.848748}, {703.946539, 212.556287}}], 
    LineBox[{{687.491088, 243.848748}, {736.585137, 305.99997}}], 
    LineBox[{{687.491088, 243.848748}, {633.142982, 338.81339}}], 
    LineBox[{{687.491088, 243.848748}, {677.171222, 340.043864}}], 
    LineBox[{{703.946539, 212.556287}, {699.031358, 274.651705}}], 
    LineBox[{{703.946539, 212.556287}, {647.07427, 277.560479}}], 
    LineBox[{{703.946539, 212.556287}, {736.585137, 305.99997}}], 
    LineBox[{{703.946539, 212.556287}, {633.142982, 338.81339}}], 
    LineBox[{{703.946539, 212.556287}, {677.171222, 340.043864}}], 
    LineBox[{{736.585137, 305.99997}, {699.031358, 274.651705}}], 
    LineBox[{{736.585137, 305.99997}, {647.07427, 277.560479}}], 
    LineBox[{{736.585137, 305.99997}, {633.142982, 338.81339}}], 
    LineBox[{{736.585137, 305.99997}, {677.171222, 340.043864}}], 
    LineBox[{{633.142982, 338.81339}, {699.031358, 274.651705}}], 
    LineBox[{{633.142982, 338.81339}, {647.07427, 277.560479}}], 
    LineBox[{{633.142982, 338.81339}, {677.171222, 340.043864}}], 
    LineBox[{{677.171222, 340.043864}, {699.031358, 274.651705}}], 
    LineBox[{{677.171222, 340.043864}, {647.07427, 277.560479}}], 
    LineBox[{{602.783795, 261.332297}, {589.243831, 230.564305}}], 
    LineBox[{{547.914577, 269.292753}, {602.783795, 261.332297}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{737.588341, 248.973717}], 
    PointBox[{699.031358, 274.651705}], PointBox[{672.6124, 308.118684}], 
    PointBox[{647.07427, 277.560479}], PointBox[{687.491088, 243.848748}], 
    PointBox[{703.946539, 212.556287}], PointBox[{736.585137, 305.99997}], 
    PointBox[{633.142982, 338.81339}], PointBox[{677.171222, 340.043864}], 
    PointBox[{602.783795, 261.332297}], PointBox[{589.243831, 230.564305}], 
    PointBox[{547.914577, 269.292753}]}, 
   {RGBColor[0.982275, 0.61098, 0.347451], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{528.240577, 256.242547}, {539.457797, 267.459767}], 
    RectangleBox[{528.240577, 267.459767}, {539.457797, 278.676987}], 
    RectangleBox[{528.240577, 278.676987}, {539.457797, 289.894207}], 
    RectangleBox[{539.457797, 256.242547}, {550.675017, 267.459767}], 
    RectangleBox[{539.457797, 267.459767}, {550.675017, 278.676987}], 
    RectangleBox[{539.457797, 278.676987}, {550.675017, 289.894207}], 
    RectangleBox[{550.675017, 256.242547}, {561.892237, 267.459767}], 
    RectangleBox[{550.675017, 267.459767}, {561.892237, 278.676987}], 
    RectangleBox[{550.675017, 278.676987}, {561.892237, 289.894207}], 
    RectangleBox[{561.892237, 211.373667}, {573.109457, 222.590887}], 
    RectangleBox[{561.892237, 222.590887}, {573.109457, 233.808107}], 
    RectangleBox[{561.892237, 233.808107}, {573.109457, 245.025327}], 
    RectangleBox[{561.892237, 256.242547}, {573.109457, 267.459767}], 
    RectangleBox[{561.892237, 267.459767}, {573.109457, 278.676987}], 
    RectangleBox[{561.892237, 278.676987}, {573.109457, 289.894207}], 
    RectangleBox[{573.109457, 211.373667}, {584.326677, 222.590887}], 
    RectangleBox[{573.109457, 222.590887}, {584.326677, 233.808107}], 
    RectangleBox[{573.109457, 233.808107}, {584.326677, 245.025327}], 
    RectangleBox[{573.109457, 245.025327}, {584.326677, 256.242547}], 
    RectangleBox[{573.109457, 256.242547}, {584.326677, 267.459767}], 
    RectangleBox[{573.109457, 267.459767}, {584.326677, 278.676987}], 
    RectangleBox[{584.326677, 211.373667}, {595.543897, 222.590887}], 
    RectangleBox[{584.326677, 222.590887}, {595.543897, 233.808107}], 
    RectangleBox[{584.326677, 233.808107}, {595.543897, 245.025327}], 
    RectangleBox[{584.326677, 245.025327}, {595.543897, 256.242547}], 
    RectangleBox[{584.326677, 256.242547}, {595.543897, 267.459767}], 
    RectangleBox[{584.326677, 267.459767}, {595.543897, 278.676987}], 
    RectangleBox[{595.543897, 211.373667}, {606.761117, 222.590887}], 
    RectangleBox[{595.543897, 222.590887}, {606.761117, 233.808107}], 
    RectangleBox[{595.543897, 233.808107}, {606.761117, 245.025327}], 
    RectangleBox[{595.543897, 245.025327}, {606.761117, 256.242547}], 
    RectangleBox[{595.543897, 256.242547}, {606.761117, 267.459767}], 
    RectangleBox[{595.543897, 267.459767}, {606.761117, 278.676987}], 
    RectangleBox[{606.761117, 211.373667}, {617.978337, 222.590887}], 
    RectangleBox[{606.761117, 222.590887}, {617.978337, 233.808107}], 
    RectangleBox[{606.761117, 233.808107}, {617.978337, 245.025327}], 
    RectangleBox[{606.761117, 245.025327}, {617.978337, 256.242547}], 
    RectangleBox[{606.761117, 256.242547}, {617.978337, 267.459767}], 
    RectangleBox[{606.761117, 267.459767}, {617.978337, 278.676987}], 
    RectangleBox[{606.761117, 323.545867}, {617.978337, 334.763087}], 
    RectangleBox[{606.761117, 334.763087}, {617.978337, 345.980307}], 
    RectangleBox[{606.761117, 345.980307}, {617.978337, 357.197527}], 
    RectangleBox[{617.978337, 245.025327}, {629.195557, 256.242547}], 
    RectangleBox[{617.978337, 256.242547}, {629.195557, 267.459767}], 
    RectangleBox[{617.978337, 267.459767}, {629.195557, 278.676987}], 
    RectangleBox[{617.978337, 323.545867}, {629.195557, 334.763087}], 
    RectangleBox[{617.978337, 334.763087}, {629.195557, 345.980307}], 
    RectangleBox[{617.978337, 345.980307}, {629.195557, 357.197527}], 
    RectangleBox[{629.195557, 256.242547}, {640.412777, 267.459767}], 
    RectangleBox[{629.195557, 267.459767}, {640.412777, 278.676987}], 
    RectangleBox[{629.195557, 278.676987}, {640.412777, 289.894207}], 
    RectangleBox[{629.195557, 289.894207}, {640.412777, 301.111427}], 
    RectangleBox[{629.195557, 312.328647}, {640.412777, 323.545867}], 
    RectangleBox[{629.195557, 323.545867}, {640.412777, 334.763087}], 
    RectangleBox[{629.195557, 334.763087}, {640.412777, 345.980307}], 
    RectangleBox[{629.195557, 345.980307}, {640.412777, 357.197527}], 
    RectangleBox[{640.412777, 256.242547}, {651.629997, 267.459767}], 
    RectangleBox[{640.412777, 267.459767}, {651.629997, 278.676987}], 
    RectangleBox[{640.412777, 278.676987}, {651.629997, 289.894207}], 
    RectangleBox[{640.412777, 289.894207}, {651.629997, 301.111427}], 
    RectangleBox[{640.412777, 301.111427}, {651.629997, 312.328647}], 
    RectangleBox[{640.412777, 312.328647}, {651.629997, 323.545867}], 
    RectangleBox[{640.412777, 323.545867}, {651.629997, 334.763087}], 
    RectangleBox[{640.412777, 334.763087}, {651.629997, 345.980307}], 
    RectangleBox[{640.412777, 345.980307}, {651.629997, 357.197527}], 
    RectangleBox[{651.629997, 256.242547}, {662.847217, 267.459767}], 
    RectangleBox[{651.629997, 267.459767}, {662.847217, 278.676987}], 
    RectangleBox[{651.629997, 278.676987}, {662.847217, 289.894207}], 
    RectangleBox[{651.629997, 289.894207}, {662.847217, 301.111427}], 
    RectangleBox[{651.629997, 301.111427}, {662.847217, 312.328647}], 
    RectangleBox[{651.629997, 312.328647}, {662.847217, 323.545867}], 
    RectangleBox[{651.629997, 323.545867}, {662.847217, 334.763087}], 
    RectangleBox[{651.629997, 334.763087}, {662.847217, 345.980307}], 
    RectangleBox[{651.629997, 345.980307}, {662.847217, 357.197527}], 
    RectangleBox[{662.847217, 222.590887}, {674.064437, 233.808107}], 
    RectangleBox[{662.847217, 233.808107}, {674.064437, 245.025327}], 
    RectangleBox[{662.847217, 245.025327}, {674.064437, 256.242547}], 
    RectangleBox[{662.847217, 256.242547}, {674.064437, 267.459767}], 
    RectangleBox[{662.847217, 267.459767}, {674.064437, 278.676987}], 
    RectangleBox[{662.847217, 278.676987}, {674.064437, 289.894207}], 
    RectangleBox[{662.847217, 289.894207}, {674.064437, 301.111427}], 
    RectangleBox[{662.847217, 301.111427}, {674.064437, 312.328647}], 
    RectangleBox[{662.847217, 312.328647}, {674.064437, 323.545867}], 
    RectangleBox[{662.847217, 323.545867}, {674.064437, 334.763087}], 
    RectangleBox[{662.847217, 334.763087}, {674.064437, 345.980307}], 
    RectangleBox[{662.847217, 345.980307}, {674.064437, 357.197527}], 
    RectangleBox[{674.064437, 222.590887}, {685.281657, 233.808107}], 
    RectangleBox[{674.064437, 233.808107}, {685.281657, 245.025327}], 
    RectangleBox[{674.064437, 245.025327}, {685.281657, 256.242547}], 
    RectangleBox[{674.064437, 256.242547}, {685.281657, 267.459767}], 
    RectangleBox[{674.064437, 267.459767}, {685.281657, 278.676987}], 
    RectangleBox[{674.064437, 278.676987}, {685.281657, 289.894207}], 
    RectangleBox[{674.064437, 289.894207}, {685.281657, 301.111427}], 
    RectangleBox[{674.064437, 301.111427}, {685.281657, 312.328647}], 
    RectangleBox[{674.064437, 312.328647}, {685.281657, 323.545867}], 
    RectangleBox[{674.064437, 323.545867}, {685.281657, 334.763087}], 
    RectangleBox[{674.064437, 334.763087}, {685.281657, 345.980307}], 
    RectangleBox[{674.064437, 345.980307}, {685.281657, 357.197527}], 
    RectangleBox[{685.281657, 200.156447}, {696.498877, 211.373667}], 
    RectangleBox[{685.281657, 211.373667}, {696.498877, 222.590887}], 
    RectangleBox[{685.281657, 222.590887}, {696.498877, 233.808107}], 
    RectangleBox[{685.281657, 233.808107}, {696.498877, 245.025327}], 
    RectangleBox[{685.281657, 245.025327}, {696.498877, 256.242547}], 
    RectangleBox[{685.281657, 256.242547}, {696.498877, 267.459767}], 
    RectangleBox[{685.281657, 267.459767}, {696.498877, 278.676987}], 
    RectangleBox[{685.281657, 278.676987}, {696.498877, 289.894207}], 
    RectangleBox[{685.281657, 289.894207}, {696.498877, 301.111427}], 
    RectangleBox[{685.281657, 301.111427}, {696.498877, 312.328647}], 
    RectangleBox[{685.281657, 312.328647}, {696.498877, 323.545867}], 
    RectangleBox[{685.281657, 323.545867}, {696.498877, 334.763087}], 
    RectangleBox[{685.281657, 334.763087}, {696.498877, 345.980307}], 
    RectangleBox[{685.281657, 345.980307}, {696.498877, 357.197527}], 
    RectangleBox[{696.498877, 200.156447}, {707.716097, 211.373667}], 
    RectangleBox[{696.498877, 211.373667}, {707.716097, 222.590887}], 
    RectangleBox[{696.498877, 222.590887}, {707.716097, 233.808107}], 
    RectangleBox[{696.498877, 233.808107}, {707.716097, 245.025327}], 
    RectangleBox[{696.498877, 245.025327}, {707.716097, 256.242547}], 
    RectangleBox[{696.498877, 256.242547}, {707.716097, 267.459767}], 
    RectangleBox[{696.498877, 267.459767}, {707.716097, 278.676987}], 
    RectangleBox[{696.498877, 278.676987}, {707.716097, 289.894207}], 
    RectangleBox[{696.498877, 289.894207}, {707.716097, 301.111427}], 
    RectangleBox[{696.498877, 301.111427}, {707.716097, 312.328647}], 
    RectangleBox[{696.498877, 312.328647}, {707.716097, 323.545867}], 
    RectangleBox[{696.498877, 323.545867}, {707.716097, 334.763087}], 
    RectangleBox[{707.716097, 200.156447}, {718.933317, 211.373667}], 
    RectangleBox[{707.716097, 211.373667}, {718.933317, 222.590887}], 
    RectangleBox[{707.716097, 222.590887}, {718.933317, 233.808107}], 
    RectangleBox[{707.716097, 233.808107}, {718.933317, 245.025327}], 
    RectangleBox[{707.716097, 245.025327}, {718.933317, 256.242547}], 
    RectangleBox[{707.716097, 256.242547}, {718.933317, 267.459767}], 
    RectangleBox[{707.716097, 267.459767}, {718.933317, 278.676987}], 
    RectangleBox[{707.716097, 278.676987}, {718.933317, 289.894207}], 
    RectangleBox[{707.716097, 289.894207}, {718.933317, 301.111427}], 
    RectangleBox[{707.716097, 301.111427}, {718.933317, 312.328647}], 
    RectangleBox[{707.716097, 312.328647}, {718.933317, 323.545867}], 
    RectangleBox[{718.933317, 200.156447}, {730.150537, 211.373667}], 
    RectangleBox[{718.933317, 211.373667}, {730.150537, 222.590887}], 
    RectangleBox[{718.933317, 222.590887}, {730.150537, 233.808107}], 
    RectangleBox[{718.933317, 233.808107}, {730.150537, 245.025327}], 
    RectangleBox[{718.933317, 245.025327}, {730.150537, 256.242547}], 
    RectangleBox[{718.933317, 256.242547}, {730.150537, 267.459767}], 
    RectangleBox[{718.933317, 267.459767}, {730.150537, 278.676987}], 
    RectangleBox[{718.933317, 278.676987}, {730.150537, 289.894207}], 
    RectangleBox[{718.933317, 289.894207}, {730.150537, 301.111427}], 
    RectangleBox[{718.933317, 301.111427}, {730.150537, 312.328647}], 
    RectangleBox[{718.933317, 312.328647}, {730.150537, 323.545867}], 
    RectangleBox[{730.150537, 233.808107}, {741.367757, 245.025327}], 
    RectangleBox[{730.150537, 245.025327}, {741.367757, 256.242547}], 
    RectangleBox[{730.150537, 256.242547}, {741.367757, 267.459767}], 
    RectangleBox[{730.150537, 267.459767}, {741.367757, 278.676987}], 
    RectangleBox[{730.150537, 278.676987}, {741.367757, 289.894207}], 
    RectangleBox[{730.150537, 289.894207}, {741.367757, 301.111427}], 
    RectangleBox[{730.150537, 301.111427}, {741.367757, 312.328647}], 
    RectangleBox[{730.150537, 312.328647}, {741.367757, 323.545867}], 
    RectangleBox[{741.367757, 233.808107}, {752.584977, 245.025327}], 
    RectangleBox[{741.367757, 245.025327}, {752.584977, 256.242547}], 
    RectangleBox[{741.367757, 256.242547}, {752.584977, 267.459767}], 
    RectangleBox[{741.367757, 289.894207}, {752.584977, 301.111427}], 
    RectangleBox[{741.367757, 301.111427}, {752.584977, 312.328647}], 
    RectangleBox[{741.367757, 312.328647}, {752.584977, 323.545867}], 
    RectangleBox[{752.584977, 289.894207}, {763.802197, 301.111427}], 
    RectangleBox[{752.584977, 301.111427}, {763.802197, 312.328647}], 
    RectangleBox[{752.584977, 312.328647}, {763.802197, 323.545867}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{660.885924, 277.885588}, {672.103144, 289.102808}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{702.326, 409.50016}, {741.674, 434.29984}], 
    RectangleBox[{854.326, 421.50016}, {893.674, 446.29984}], 
    RectangleBox[{772.326, 351.50016}, {811.674, 376.29984}], 
    RectangleBox[{772.326, 463.50016}, {811.674, 488.29984}], 
    RectangleBox[{819.326, 453.50016}, {858.674, 478.29984}], 
    RectangleBox[{725.326, 440.50016}, {764.674, 465.29984}], 
    RectangleBox[{725.326, 365.50016}, {764.674, 390.29984}], 
    RectangleBox[{854.326, 388.50016}, {893.674, 413.29984}], 
    RectangleBox[{752.326, 396.50016}, {791.674, 421.29984}], 
    RectangleBox[{819.326, 357.50016}, {858.674, 382.29984}], 
    RectangleBox[{805.326, 399.50016}, {844.674, 424.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{722., 421.9}, {874., 433.9}}], 
    LineBox[{{722., 421.9}, {792., 363.9}}], 
    LineBox[{{722., 421.9}, {792., 475.9}}], 
    LineBox[{{722., 421.9}, {839., 465.9}}], 
    LineBox[{{722., 421.9}, {745., 452.9}}], 
    LineBox[{{722., 421.9}, {745., 377.9}}], 
    LineBox[{{722., 421.9}, {874., 400.9}}], 
    LineBox[{{722., 421.9}, {772., 408.9}}], 
    LineBox[{{722., 421.9}, {839., 369.9}}], 
    LineBox[{{722., 421.9}, {825., 411.9}}], 
    LineBox[{{874., 433.9}, {792., 363.9}}], 
    LineBox[{{874., 433.9}, {792., 475.9}}], 
    LineBox[{{874., 433.9}, {839., 465.9}}], 
    LineBox[{{874., 433.9}, {745., 452.9}}], 
    LineBox[{{874., 433.9}, {745., 377.9}}], 
    LineBox[{{874., 433.9}, {874., 400.9}}], 
    LineBox[{{874., 433.9}, {772., 408.9}}], 
    LineBox[{{874., 433.9}, {839., 369.9}}], 
    LineBox[{{874., 433.9}, {825., 411.9}}], 
    LineBox[{{792., 363.9}, {792., 475.9}}], 
    LineBox[{{792., 363.9}, {839., 465.9}}], 
    LineBox[{{792., 363.9}, {745., 452.9}}], 
    LineBox[{{792., 363.9}, {745., 377.9}}], 
    LineBox[{{792., 363.9}, {874., 400.9}}], 
    LineBox[{{792., 363.9}, {772., 408.9}}], 
    LineBox[{{792., 363.9}, {839., 369.9}}], 
    LineBox[{{792., 363.9}, {825., 411.9}}], 
    LineBox[{{792., 475.9}, {839., 465.9}}], 
    LineBox[{{792., 475.9}, {745., 452.9}}], 
    LineBox[{{792., 475.9}, {745., 377.9}}], 
    LineBox[{{792., 475.9}, {874., 400.9}}], 
    LineBox[{{792., 475.9}, {772., 408.9}}], 
    LineBox[{{792., 475.9}, {839., 369.9}}], 
    LineBox[{{792., 475.9}, {825., 411.9}}], 
    LineBox[{{839., 465.9}, {745., 452.9}}], 
    LineBox[{{839., 465.9}, {745., 377.9}}], 
    LineBox[{{839., 465.9}, {874., 400.9}}], 
    LineBox[{{839., 465.9}, {772., 408.9}}], 
    LineBox[{{839., 465.9}, {839., 369.9}}], 
    LineBox[{{839., 465.9}, {825., 411.9}}], 
    LineBox[{{745., 452.9}, {745., 377.9}}], 
    LineBox[{{745., 452.9}, {874., 400.9}}], 
    LineBox[{{745., 452.9}, {772., 408.9}}], 
    LineBox[{{745., 452.9}, {839., 369.9}}], 
    LineBox[{{745., 452.9}, {825., 411.9}}], 
    LineBox[{{745., 377.9}, {874., 400.9}}], 
    LineBox[{{745., 377.9}, {772., 408.9}}], 
    LineBox[{{745., 377.9}, {839., 369.9}}], 
    LineBox[{{745., 377.9}, {825., 411.9}}], 
    LineBox[{{874., 400.9}, {772., 408.9}}], 
    LineBox[{{874., 400.9}, {839., 369.9}}], 
    LineBox[{{874., 400.9}, {825., 411.9}}], 
    LineBox[{{772., 408.9}, {839., 369.9}}], 
    LineBox[{{772., 408.9}, {825., 411.9}}], 
    LineBox[{{839., 369.9}, {825., 411.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{722., 421.9}], 
    PointBox[{874., 433.9}], PointBox[{792., 363.9}], PointBox[{792., 475.9}],
     PointBox[{839., 465.9}], PointBox[{745., 452.9}], 
    PointBox[{745., 377.9}], PointBox[{874., 400.9}], PointBox[{772., 408.9}],
     PointBox[{839., 369.9}], PointBox[{825., 411.9}]}, 
   {RGBColor[0.994627, 0.805882, 0.484157], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{702.326, 408.90456}, {711.8934, 418.47196}], 
    RectangleBox[{702.326, 418.47196}, {711.8934, 428.03936}], 
    RectangleBox[{702.326, 428.03936}, {711.8934, 437.60676}], 
    RectangleBox[{711.8934, 408.90456}, {721.4608, 418.47196}], 
    RectangleBox[{711.8934, 418.47196}, {721.4608, 428.03936}], 
    RectangleBox[{711.8934, 428.03936}, {721.4608, 437.60676}], 
    RectangleBox[{721.4608, 361.06756}, {731.0282, 370.63496}], 
    RectangleBox[{721.4608, 370.63496}, {731.0282, 380.20236}], 
    RectangleBox[{721.4608, 380.20236}, {731.0282, 389.76976}], 
    RectangleBox[{721.4608, 389.76976}, {731.0282, 399.33716}], 
    RectangleBox[{721.4608, 408.90456}, {731.0282, 418.47196}], 
    RectangleBox[{721.4608, 418.47196}, {731.0282, 428.03936}], 
    RectangleBox[{721.4608, 428.03936}, {731.0282, 437.60676}], 
    RectangleBox[{721.4608, 437.60676}, {731.0282, 447.17416}], 
    RectangleBox[{721.4608, 447.17416}, {731.0282, 456.74156}], 
    RectangleBox[{721.4608, 456.74156}, {731.0282, 466.30896}], 
    RectangleBox[{731.0282, 361.06756}, {740.5956, 370.63496}], 
    RectangleBox[{731.0282, 370.63496}, {740.5956, 380.20236}], 
    RectangleBox[{731.0282, 380.20236}, {740.5956, 389.76976}], 
    RectangleBox[{731.0282, 389.76976}, {740.5956, 399.33716}], 
    RectangleBox[{731.0282, 399.33716}, {740.5956, 408.90456}], 
    RectangleBox[{731.0282, 408.90456}, {740.5956, 418.47196}], 
    RectangleBox[{731.0282, 418.47196}, {740.5956, 428.03936}], 
    RectangleBox[{731.0282, 428.03936}, {740.5956, 437.60676}], 
    RectangleBox[{731.0282, 437.60676}, {740.5956, 447.17416}], 
    RectangleBox[{731.0282, 447.17416}, {740.5956, 456.74156}], 
    RectangleBox[{731.0282, 456.74156}, {740.5956, 466.30896}], 
    RectangleBox[{740.5956, 361.06756}, {750.163, 370.63496}], 
    RectangleBox[{740.5956, 370.63496}, {750.163, 380.20236}], 
    RectangleBox[{740.5956, 380.20236}, {750.163, 389.76976}], 
    RectangleBox[{740.5956, 389.76976}, {750.163, 399.33716}], 
    RectangleBox[{740.5956, 399.33716}, {750.163, 408.90456}], 
    RectangleBox[{740.5956, 408.90456}, {750.163, 418.47196}], 
    RectangleBox[{740.5956, 418.47196}, {750.163, 428.03936}], 
    RectangleBox[{740.5956, 428.03936}, {750.163, 437.60676}], 
    RectangleBox[{740.5956, 437.60676}, {750.163, 447.17416}], 
    RectangleBox[{740.5956, 447.17416}, {750.163, 456.74156}], 
    RectangleBox[{740.5956, 456.74156}, {750.163, 466.30896}], 
    RectangleBox[{750.163, 361.06756}, {759.7304, 370.63496}], 
    RectangleBox[{750.163, 370.63496}, {759.7304, 380.20236}], 
    RectangleBox[{750.163, 380.20236}, {759.7304, 389.76976}], 
    RectangleBox[{750.163, 389.76976}, {759.7304, 399.33716}], 
    RectangleBox[{750.163, 399.33716}, {759.7304, 408.90456}], 
    RectangleBox[{750.163, 408.90456}, {759.7304, 418.47196}], 
    RectangleBox[{750.163, 418.47196}, {759.7304, 428.03936}], 
    RectangleBox[{750.163, 428.03936}, {759.7304, 437.60676}], 
    RectangleBox[{750.163, 437.60676}, {759.7304, 447.17416}], 
    RectangleBox[{750.163, 447.17416}, {759.7304, 456.74156}], 
    RectangleBox[{750.163, 456.74156}, {759.7304, 466.30896}], 
    RectangleBox[{759.7304, 361.06756}, {769.2978, 370.63496}], 
    RectangleBox[{759.7304, 370.63496}, {769.2978, 380.20236}], 
    RectangleBox[{759.7304, 380.20236}, {769.2978, 389.76976}], 
    RectangleBox[{759.7304, 389.76976}, {769.2978, 399.33716}], 
    RectangleBox[{759.7304, 399.33716}, {769.2978, 408.90456}], 
    RectangleBox[{759.7304, 408.90456}, {769.2978, 418.47196}], 
    RectangleBox[{759.7304, 418.47196}, {769.2978, 428.03936}], 
    RectangleBox[{759.7304, 428.03936}, {769.2978, 437.60676}], 
    RectangleBox[{759.7304, 437.60676}, {769.2978, 447.17416}], 
    RectangleBox[{759.7304, 447.17416}, {769.2978, 456.74156}], 
    RectangleBox[{759.7304, 456.74156}, {769.2978, 466.30896}], 
    RectangleBox[{769.2978, 351.50016}, {778.8652, 361.06756}], 
    RectangleBox[{769.2978, 361.06756}, {778.8652, 370.63496}], 
    RectangleBox[{769.2978, 370.63496}, {778.8652, 380.20236}], 
    RectangleBox[{769.2978, 380.20236}, {778.8652, 389.76976}], 
    RectangleBox[{769.2978, 389.76976}, {778.8652, 399.33716}], 
    RectangleBox[{769.2978, 399.33716}, {778.8652, 408.90456}], 
    RectangleBox[{769.2978, 408.90456}, {778.8652, 418.47196}], 
    RectangleBox[{769.2978, 418.47196}, {778.8652, 428.03936}], 
    RectangleBox[{769.2978, 428.03936}, {778.8652, 437.60676}], 
    RectangleBox[{769.2978, 437.60676}, {778.8652, 447.17416}], 
    RectangleBox[{769.2978, 447.17416}, {778.8652, 456.74156}], 
    RectangleBox[{769.2978, 456.74156}, {778.8652, 466.30896}], 
    RectangleBox[{769.2978, 466.30896}, {778.8652, 475.87636}], 
    RectangleBox[{769.2978, 475.87636}, {778.8652, 485.44376}], 
    RectangleBox[{769.2978, 485.44376}, {778.8652, 495.01116}], 
    RectangleBox[{778.8652, 351.50016}, {788.4326, 361.06756}], 
    RectangleBox[{778.8652, 361.06756}, {788.4326, 370.63496}], 
    RectangleBox[{778.8652, 370.63496}, {788.4326, 380.20236}], 
    RectangleBox[{778.8652, 380.20236}, {788.4326, 389.76976}], 
    RectangleBox[{778.8652, 389.76976}, {788.4326, 399.33716}], 
    RectangleBox[{778.8652, 399.33716}, {788.4326, 408.90456}], 
    RectangleBox[{778.8652, 408.90456}, {788.4326, 418.47196}], 
    RectangleBox[{778.8652, 418.47196}, {788.4326, 428.03936}], 
    RectangleBox[{778.8652, 428.03936}, {788.4326, 437.60676}], 
    RectangleBox[{778.8652, 437.60676}, {788.4326, 447.17416}], 
    RectangleBox[{778.8652, 447.17416}, {788.4326, 456.74156}], 
    RectangleBox[{778.8652, 456.74156}, {788.4326, 466.30896}], 
    RectangleBox[{778.8652, 466.30896}, {788.4326, 475.87636}], 
    RectangleBox[{778.8652, 475.87636}, {788.4326, 485.44376}], 
    RectangleBox[{778.8652, 485.44376}, {788.4326, 495.01116}], 
    RectangleBox[{788.4326, 351.50016}, {798., 361.06756}], 
    RectangleBox[{788.4326, 361.06756}, {798., 370.63496}], 
    RectangleBox[{788.4326, 370.63496}, {798., 380.20236}], 
    RectangleBox[{788.4326, 380.20236}, {798., 389.76976}], 
    RectangleBox[{788.4326, 389.76976}, {798., 399.33716}], 
    RectangleBox[{788.4326, 399.33716}, {798., 408.90456}], 
    RectangleBox[{788.4326, 408.90456}, {798., 418.47196}], 
    RectangleBox[{788.4326, 418.47196}, {798., 428.03936}], 
    RectangleBox[{788.4326, 428.03936}, {798., 437.60676}], 
    RectangleBox[{788.4326, 437.60676}, {798., 447.17416}], 
    RectangleBox[{788.4326, 447.17416}, {798., 456.74156}], 
    RectangleBox[{788.4326, 456.74156}, {798., 466.30896}], 
    RectangleBox[{788.4326, 466.30896}, {798., 475.87636}], 
    RectangleBox[{788.4326, 475.87636}, {798., 485.44376}], 
    RectangleBox[{788.4326, 485.44376}, {798., 495.01116}], 
    RectangleBox[{798., 351.50016}, {807.5674, 361.06756}], 
    RectangleBox[{798., 361.06756}, {807.5674, 370.63496}], 
    RectangleBox[{798., 370.63496}, {807.5674, 380.20236}], 
    RectangleBox[{798., 380.20236}, {807.5674, 389.76976}], 
    RectangleBox[{798., 389.76976}, {807.5674, 399.33716}], 
    RectangleBox[{798., 399.33716}, {807.5674, 408.90456}], 
    RectangleBox[{798., 408.90456}, {807.5674, 418.47196}], 
    RectangleBox[{798., 418.47196}, {807.5674, 428.03936}], 
    RectangleBox[{798., 428.03936}, {807.5674, 437.60676}], 
    RectangleBox[{798., 437.60676}, {807.5674, 447.17416}], 
    RectangleBox[{798., 447.17416}, {807.5674, 456.74156}], 
    RectangleBox[{798., 456.74156}, {807.5674, 466.30896}], 
    RectangleBox[{798., 466.30896}, {807.5674, 475.87636}], 
    RectangleBox[{798., 475.87636}, {807.5674, 485.44376}], 
    RectangleBox[{798., 485.44376}, {807.5674, 495.01116}], 
    RectangleBox[{807.5674, 351.50016}, {817.1348, 361.06756}], 
    RectangleBox[{807.5674, 361.06756}, {817.1348, 370.63496}], 
    RectangleBox[{807.5674, 370.63496}, {817.1348, 380.20236}], 
    RectangleBox[{807.5674, 380.20236}, {817.1348, 389.76976}], 
    RectangleBox[{807.5674, 389.76976}, {817.1348, 399.33716}], 
    RectangleBox[{807.5674, 399.33716}, {817.1348, 408.90456}], 
    RectangleBox[{807.5674, 408.90456}, {817.1348, 418.47196}], 
    RectangleBox[{807.5674, 418.47196}, {817.1348, 428.03936}], 
    RectangleBox[{807.5674, 428.03936}, {817.1348, 437.60676}], 
    RectangleBox[{807.5674, 437.60676}, {817.1348, 447.17416}], 
    RectangleBox[{807.5674, 447.17416}, {817.1348, 456.74156}], 
    RectangleBox[{807.5674, 456.74156}, {817.1348, 466.30896}], 
    RectangleBox[{807.5674, 466.30896}, {817.1348, 475.87636}], 
    RectangleBox[{807.5674, 475.87636}, {817.1348, 485.44376}], 
    RectangleBox[{807.5674, 485.44376}, {817.1348, 495.01116}], 
    RectangleBox[{817.1348, 351.50016}, {826.7022, 361.06756}], 
    RectangleBox[{817.1348, 361.06756}, {826.7022, 370.63496}], 
    RectangleBox[{817.1348, 370.63496}, {826.7022, 380.20236}], 
    RectangleBox[{817.1348, 380.20236}, {826.7022, 389.76976}], 
    RectangleBox[{817.1348, 389.76976}, {826.7022, 399.33716}], 
    RectangleBox[{817.1348, 399.33716}, {826.7022, 408.90456}], 
    RectangleBox[{817.1348, 408.90456}, {826.7022, 418.47196}], 
    RectangleBox[{817.1348, 418.47196}, {826.7022, 428.03936}], 
    RectangleBox[{817.1348, 428.03936}, {826.7022, 437.60676}], 
    RectangleBox[{817.1348, 437.60676}, {826.7022, 447.17416}], 
    RectangleBox[{817.1348, 447.17416}, {826.7022, 456.74156}], 
    RectangleBox[{817.1348, 456.74156}, {826.7022, 466.30896}], 
    RectangleBox[{817.1348, 466.30896}, {826.7022, 475.87636}], 
    RectangleBox[{817.1348, 475.87636}, {826.7022, 485.44376}], 
    RectangleBox[{826.7022, 351.50016}, {836.2696, 361.06756}], 
    RectangleBox[{826.7022, 361.06756}, {836.2696, 370.63496}], 
    RectangleBox[{826.7022, 370.63496}, {836.2696, 380.20236}], 
    RectangleBox[{826.7022, 380.20236}, {836.2696, 389.76976}], 
    RectangleBox[{826.7022, 389.76976}, {836.2696, 399.33716}], 
    RectangleBox[{826.7022, 399.33716}, {836.2696, 408.90456}], 
    RectangleBox[{826.7022, 408.90456}, {836.2696, 418.47196}], 
    RectangleBox[{826.7022, 418.47196}, {836.2696, 428.03936}], 
    RectangleBox[{826.7022, 428.03936}, {836.2696, 437.60676}], 
    RectangleBox[{826.7022, 437.60676}, {836.2696, 447.17416}], 
    RectangleBox[{826.7022, 447.17416}, {836.2696, 456.74156}], 
    RectangleBox[{826.7022, 456.74156}, {836.2696, 466.30896}], 
    RectangleBox[{826.7022, 466.30896}, {836.2696, 475.87636}], 
    RectangleBox[{826.7022, 475.87636}, {836.2696, 485.44376}], 
    RectangleBox[{836.2696, 351.50016}, {845.837, 361.06756}], 
    RectangleBox[{836.2696, 361.06756}, {845.837, 370.63496}], 
    RectangleBox[{836.2696, 370.63496}, {845.837, 380.20236}], 
    RectangleBox[{836.2696, 380.20236}, {845.837, 389.76976}], 
    RectangleBox[{836.2696, 389.76976}, {845.837, 399.33716}], 
    RectangleBox[{836.2696, 399.33716}, {845.837, 408.90456}], 
    RectangleBox[{836.2696, 408.90456}, {845.837, 418.47196}], 
    RectangleBox[{836.2696, 418.47196}, {845.837, 428.03936}], 
    RectangleBox[{836.2696, 428.03936}, {845.837, 437.60676}], 
    RectangleBox[{836.2696, 437.60676}, {845.837, 447.17416}], 
    RectangleBox[{836.2696, 447.17416}, {845.837, 456.74156}], 
    RectangleBox[{836.2696, 456.74156}, {845.837, 466.30896}], 
    RectangleBox[{836.2696, 466.30896}, {845.837, 475.87636}], 
    RectangleBox[{836.2696, 475.87636}, {845.837, 485.44376}], 
    RectangleBox[{845.837, 351.50016}, {855.4044, 361.06756}], 
    RectangleBox[{845.837, 361.06756}, {855.4044, 370.63496}], 
    RectangleBox[{845.837, 370.63496}, {855.4044, 380.20236}], 
    RectangleBox[{845.837, 380.20236}, {855.4044, 389.76976}], 
    RectangleBox[{845.837, 389.76976}, {855.4044, 399.33716}], 
    RectangleBox[{845.837, 399.33716}, {855.4044, 408.90456}], 
    RectangleBox[{845.837, 408.90456}, {855.4044, 418.47196}], 
    RectangleBox[{845.837, 418.47196}, {855.4044, 428.03936}], 
    RectangleBox[{845.837, 428.03936}, {855.4044, 437.60676}], 
    RectangleBox[{845.837, 437.60676}, {855.4044, 447.17416}], 
    RectangleBox[{845.837, 447.17416}, {855.4044, 456.74156}], 
    RectangleBox[{845.837, 456.74156}, {855.4044, 466.30896}], 
    RectangleBox[{845.837, 466.30896}, {855.4044, 475.87636}], 
    RectangleBox[{845.837, 475.87636}, {855.4044, 485.44376}], 
    RectangleBox[{855.4044, 351.50016}, {864.9718, 361.06756}], 
    RectangleBox[{855.4044, 361.06756}, {864.9718, 370.63496}], 
    RectangleBox[{855.4044, 370.63496}, {864.9718, 380.20236}], 
    RectangleBox[{855.4044, 380.20236}, {864.9718, 389.76976}], 
    RectangleBox[{855.4044, 389.76976}, {864.9718, 399.33716}], 
    RectangleBox[{855.4044, 399.33716}, {864.9718, 408.90456}], 
    RectangleBox[{855.4044, 408.90456}, {864.9718, 418.47196}], 
    RectangleBox[{855.4044, 418.47196}, {864.9718, 428.03936}], 
    RectangleBox[{855.4044, 428.03936}, {864.9718, 437.60676}], 
    RectangleBox[{855.4044, 437.60676}, {864.9718, 447.17416}], 
    RectangleBox[{855.4044, 447.17416}, {864.9718, 456.74156}], 
    RectangleBox[{855.4044, 456.74156}, {864.9718, 466.30896}], 
    RectangleBox[{855.4044, 466.30896}, {864.9718, 475.87636}], 
    RectangleBox[{855.4044, 475.87636}, {864.9718, 485.44376}], 
    RectangleBox[{864.9718, 380.20236}, {874.5392, 389.76976}], 
    RectangleBox[{864.9718, 389.76976}, {874.5392, 399.33716}], 
    RectangleBox[{864.9718, 399.33716}, {874.5392, 408.90456}], 
    RectangleBox[{864.9718, 408.90456}, {874.5392, 418.47196}], 
    RectangleBox[{864.9718, 418.47196}, {874.5392, 428.03936}], 
    RectangleBox[{864.9718, 428.03936}, {874.5392, 437.60676}], 
    RectangleBox[{864.9718, 437.60676}, {874.5392, 447.17416}], 
    RectangleBox[{874.5392, 380.20236}, {884.1066, 389.76976}], 
    RectangleBox[{874.5392, 389.76976}, {884.1066, 399.33716}], 
    RectangleBox[{874.5392, 399.33716}, {884.1066, 408.90456}], 
    RectangleBox[{874.5392, 408.90456}, {884.1066, 418.47196}], 
    RectangleBox[{874.5392, 418.47196}, {884.1066, 428.03936}], 
    RectangleBox[{874.5392, 428.03936}, {884.1066, 437.60676}], 
    RectangleBox[{874.5392, 437.60676}, {884.1066, 447.17416}], 
    RectangleBox[{884.1066, 380.20236}, {893.674, 389.76976}], 
    RectangleBox[{884.1066, 389.76976}, {893.674, 399.33716}], 
    RectangleBox[{884.1066, 399.33716}, {893.674, 408.90456}], 
    RectangleBox[{884.1066, 408.90456}, {893.674, 418.47196}], 
    RectangleBox[{884.1066, 418.47196}, {893.674, 428.03936}], 
    RectangleBox[{884.1066, 428.03936}, {893.674, 437.60676}], 
    RectangleBox[{884.1066, 437.60676}, {893.674, 447.17416}], 
    RectangleBox[{893.674, 380.20236}, {903.2414, 389.76976}], 
    RectangleBox[{893.674, 389.76976}, {903.2414, 399.33716}], 
    RectangleBox[{893.674, 399.33716}, {903.2414, 408.90456}], 
    RectangleBox[{893.674, 408.90456}, {903.2414, 418.47196}], 
    RectangleBox[{893.674, 418.47196}, {903.2414, 428.03936}], 
    RectangleBox[{893.674, 428.03936}, {903.2414, 437.60676}], 
    RectangleBox[{893.674, 437.60676}, {903.2414, 447.17416}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{805.411655, 418.492491}, {814.979055, 428.059891}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{81.00016, 827.50016}, {112.99984, 852.29984}], 
    RectangleBox[{201.00016, 833.50016}, {232.99984, 858.29984}], 
    RectangleBox[{139.326, 782.50016}, {178.674, 807.29984}], 
    RectangleBox[{134.326, 883.50016}, {173.674, 908.29984}], 
    RectangleBox[{181.326, 864.50016}, {220.674, 889.29984}], 
    RectangleBox[{87.326, 858.50016}, {126.674, 883.29984}], 
    RectangleBox[{91.326, 796.50016}, {130.674, 821.29984}], 
    RectangleBox[{188.326, 802.50016}, {227.674, 827.29984}], 
    RectangleBox[{141.326, 832.50016}, {180.674, 857.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{97., 839.9}, {217., 845.9}}], 
    LineBox[{{97., 839.9}, {159., 794.9}}], 
    LineBox[{{97., 839.9}, {154., 895.9}}], 
    LineBox[{{97., 839.9}, {201., 876.9}}], 
    LineBox[{{97., 839.9}, {107., 870.9}}], 
    LineBox[{{97., 839.9}, {111., 808.9}}], 
    LineBox[{{97., 839.9}, {208., 814.9}}], 
    LineBox[{{97., 839.9}, {161., 844.9}}], 
    LineBox[{{217., 845.9}, {159., 794.9}}], 
    LineBox[{{217., 845.9}, {154., 895.9}}], 
    LineBox[{{217., 845.9}, {201., 876.9}}], 
    LineBox[{{217., 845.9}, {107., 870.9}}], 
    LineBox[{{217., 845.9}, {111., 808.9}}], 
    LineBox[{{217., 845.9}, {208., 814.9}}], 
    LineBox[{{217., 845.9}, {161., 844.9}}], 
    LineBox[{{159., 794.9}, {154., 895.9}}], 
    LineBox[{{159., 794.9}, {201., 876.9}}], 
    LineBox[{{159., 794.9}, {107., 870.9}}], 
    LineBox[{{159., 794.9}, {111., 808.9}}], 
    LineBox[{{159., 794.9}, {208., 814.9}}], 
    LineBox[{{159., 794.9}, {161., 844.9}}], 
    LineBox[{{154., 895.9}, {201., 876.9}}], 
    LineBox[{{154., 895.9}, {107., 870.9}}], 
    LineBox[{{154., 895.9}, {111., 808.9}}], 
    LineBox[{{154., 895.9}, {208., 814.9}}], 
    LineBox[{{154., 895.9}, {161., 844.9}}], 
    LineBox[{{201., 876.9}, {107., 870.9}}], 
    LineBox[{{201., 876.9}, {111., 808.9}}], 
    LineBox[{{201., 876.9}, {208., 814.9}}], 
    LineBox[{{201., 876.9}, {161., 844.9}}], 
    LineBox[{{107., 870.9}, {111., 808.9}}], 
    LineBox[{{107., 870.9}, {208., 814.9}}], 
    LineBox[{{107., 870.9}, {161., 844.9}}], 
    LineBox[{{111., 808.9}, {208., 814.9}}], 
    LineBox[{{111., 808.9}, {161., 844.9}}], 
    LineBox[{{208., 814.9}, {161., 844.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{97., 839.9}], 
    PointBox[{217., 845.9}], PointBox[{159., 794.9}], PointBox[{154., 895.9}],
     PointBox[{201., 876.9}], PointBox[{107., 870.9}], 
    PointBox[{111., 808.9}], PointBox[{208., 814.9}], 
    PointBox[{161., 844.9}]}, 
   {RGBColor[0.998196, 0.944078, 0.655216], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{81.00016, 820.50008}, {88.600144, 828.100064}], 
    RectangleBox[{81.00016, 828.100064}, {88.600144, 835.700048}], 
    RectangleBox[{81.00016, 835.700048}, {88.600144, 843.300032}], 
    RectangleBox[{81.00016, 843.300032}, {88.600144, 850.900016}], 
    RectangleBox[{81.00016, 850.900016}, {88.600144, 858.5}], 
    RectangleBox[{81.00016, 858.5}, {88.600144, 866.099984}], 
    RectangleBox[{81.00016, 866.099984}, {88.600144, 873.699968}], 
    RectangleBox[{81.00016, 873.699968}, {88.600144, 881.299952}], 
    RectangleBox[{81.00016, 881.299952}, {88.600144, 888.899936}], 
    RectangleBox[{88.600144, 790.100144}, {96.200128, 797.700128}], 
    RectangleBox[{88.600144, 797.700128}, {96.200128, 805.300112}], 
    RectangleBox[{88.600144, 805.300112}, {96.200128, 812.900096}], 
    RectangleBox[{88.600144, 812.900096}, {96.200128, 820.50008}], 
    RectangleBox[{88.600144, 820.50008}, {96.200128, 828.100064}], 
    RectangleBox[{88.600144, 828.100064}, {96.200128, 835.700048}], 
    RectangleBox[{88.600144, 835.700048}, {96.200128, 843.300032}], 
    RectangleBox[{88.600144, 843.300032}, {96.200128, 850.900016}], 
    RectangleBox[{88.600144, 850.900016}, {96.200128, 858.5}], 
    RectangleBox[{88.600144, 858.5}, {96.200128, 866.099984}], 
    RectangleBox[{88.600144, 866.099984}, {96.200128, 873.699968}], 
    RectangleBox[{88.600144, 873.699968}, {96.200128, 881.299952}], 
    RectangleBox[{88.600144, 881.299952}, {96.200128, 888.899936}], 
    RectangleBox[{96.200128, 790.100144}, {103.800112, 797.700128}], 
    RectangleBox[{96.200128, 797.700128}, {103.800112, 805.300112}], 
    RectangleBox[{96.200128, 805.300112}, {103.800112, 812.900096}], 
    RectangleBox[{96.200128, 812.900096}, {103.800112, 820.50008}], 
    RectangleBox[{96.200128, 820.50008}, {103.800112, 828.100064}], 
    RectangleBox[{96.200128, 828.100064}, {103.800112, 835.700048}], 
    RectangleBox[{96.200128, 835.700048}, {103.800112, 843.300032}], 
    RectangleBox[{96.200128, 843.300032}, {103.800112, 850.900016}], 
    RectangleBox[{96.200128, 850.900016}, {103.800112, 858.5}], 
    RectangleBox[{96.200128, 858.5}, {103.800112, 866.099984}], 
    RectangleBox[{96.200128, 866.099984}, {103.800112, 873.699968}], 
    RectangleBox[{96.200128, 873.699968}, {103.800112, 881.299952}], 
    RectangleBox[{96.200128, 881.299952}, {103.800112, 888.899936}], 
    RectangleBox[{103.800112, 790.100144}, {111.400096, 797.700128}], 
    RectangleBox[{103.800112, 797.700128}, {111.400096, 805.300112}], 
    RectangleBox[{103.800112, 805.300112}, {111.400096, 812.900096}], 
    RectangleBox[{103.800112, 812.900096}, {111.400096, 820.50008}], 
    RectangleBox[{103.800112, 820.50008}, {111.400096, 828.100064}], 
    RectangleBox[{103.800112, 828.100064}, {111.400096, 835.700048}], 
    RectangleBox[{103.800112, 835.700048}, {111.400096, 843.300032}], 
    RectangleBox[{103.800112, 843.300032}, {111.400096, 850.900016}], 
    RectangleBox[{103.800112, 850.900016}, {111.400096, 858.5}], 
    RectangleBox[{103.800112, 858.5}, {111.400096, 866.099984}], 
    RectangleBox[{103.800112, 866.099984}, {111.400096, 873.699968}], 
    RectangleBox[{103.800112, 873.699968}, {111.400096, 881.299952}], 
    RectangleBox[{103.800112, 881.299952}, {111.400096, 888.899936}], 
    RectangleBox[{111.400096, 790.100144}, {119.00008, 797.700128}], 
    RectangleBox[{111.400096, 797.700128}, {119.00008, 805.300112}], 
    RectangleBox[{111.400096, 805.300112}, {119.00008, 812.900096}], 
    RectangleBox[{111.400096, 812.900096}, {119.00008, 820.50008}], 
    RectangleBox[{111.400096, 820.50008}, {119.00008, 828.100064}], 
    RectangleBox[{111.400096, 828.100064}, {119.00008, 835.700048}], 
    RectangleBox[{111.400096, 835.700048}, {119.00008, 843.300032}], 
    RectangleBox[{111.400096, 843.300032}, {119.00008, 850.900016}], 
    RectangleBox[{111.400096, 850.900016}, {119.00008, 858.5}], 
    RectangleBox[{111.400096, 858.5}, {119.00008, 866.099984}], 
    RectangleBox[{111.400096, 866.099984}, {119.00008, 873.699968}], 
    RectangleBox[{111.400096, 873.699968}, {119.00008, 881.299952}], 
    RectangleBox[{111.400096, 881.299952}, {119.00008, 888.899936}], 
    RectangleBox[{119.00008, 790.100144}, {126.600064, 797.700128}], 
    RectangleBox[{119.00008, 797.700128}, {126.600064, 805.300112}], 
    RectangleBox[{119.00008, 805.300112}, {126.600064, 812.900096}], 
    RectangleBox[{119.00008, 812.900096}, {126.600064, 820.50008}], 
    RectangleBox[{119.00008, 820.50008}, {126.600064, 828.100064}], 
    RectangleBox[{119.00008, 828.100064}, {126.600064, 835.700048}], 
    RectangleBox[{119.00008, 835.700048}, {126.600064, 843.300032}], 
    RectangleBox[{119.00008, 843.300032}, {126.600064, 850.900016}], 
    RectangleBox[{119.00008, 858.5}, {126.600064, 866.099984}], 
    RectangleBox[{119.00008, 866.099984}, {126.600064, 873.699968}], 
    RectangleBox[{119.00008, 873.699968}, {126.600064, 881.299952}], 
    RectangleBox[{119.00008, 881.299952}, {126.600064, 888.899936}], 
    RectangleBox[{126.600064, 790.100144}, {134.200048, 797.700128}], 
    RectangleBox[{126.600064, 797.700128}, {134.200048, 805.300112}], 
    RectangleBox[{126.600064, 805.300112}, {134.200048, 812.900096}], 
    RectangleBox[{126.600064, 812.900096}, {134.200048, 820.50008}], 
    RectangleBox[{126.600064, 820.50008}, {134.200048, 828.100064}], 
    RectangleBox[{126.600064, 828.100064}, {134.200048, 835.700048}], 
    RectangleBox[{126.600064, 835.700048}, {134.200048, 843.300032}], 
    RectangleBox[{126.600064, 843.300032}, {134.200048, 850.900016}], 
    RectangleBox[{126.600064, 850.900016}, {134.200048, 858.5}], 
    RectangleBox[{126.600064, 858.5}, {134.200048, 866.099984}], 
    RectangleBox[{126.600064, 866.099984}, {134.200048, 873.699968}], 
    RectangleBox[{126.600064, 873.699968}, {134.200048, 881.299952}], 
    RectangleBox[{126.600064, 881.299952}, {134.200048, 888.899936}], 
    RectangleBox[{134.200048, 782.50016}, {141.800032, 790.100144}], 
    RectangleBox[{134.200048, 790.100144}, {141.800032, 797.700128}], 
    RectangleBox[{134.200048, 797.700128}, {141.800032, 805.300112}], 
    RectangleBox[{134.200048, 805.300112}, {141.800032, 812.900096}], 
    RectangleBox[{134.200048, 812.900096}, {141.800032, 820.50008}], 
    RectangleBox[{134.200048, 820.50008}, {141.800032, 828.100064}], 
    RectangleBox[{134.200048, 828.100064}, {141.800032, 835.700048}], 
    RectangleBox[{134.200048, 835.700048}, {141.800032, 843.300032}], 
    RectangleBox[{134.200048, 843.300032}, {141.800032, 850.900016}], 
    RectangleBox[{134.200048, 850.900016}, {141.800032, 858.5}], 
    RectangleBox[{134.200048, 858.5}, {141.800032, 866.099984}], 
    RectangleBox[{134.200048, 866.099984}, {141.800032, 873.699968}], 
    RectangleBox[{134.200048, 873.699968}, {141.800032, 881.299952}], 
    RectangleBox[{134.200048, 881.299952}, {141.800032, 888.899936}], 
    RectangleBox[{134.200048, 888.899936}, {141.800032, 896.49992}], 
    RectangleBox[{134.200048, 896.49992}, {141.800032, 904.099904}], 
    RectangleBox[{134.200048, 904.099904}, {141.800032, 911.699888}], 
    RectangleBox[{141.800032, 782.50016}, {149.400016, 790.100144}], 
    RectangleBox[{141.800032, 790.100144}, {149.400016, 797.700128}], 
    RectangleBox[{141.800032, 797.700128}, {149.400016, 805.300112}], 
    RectangleBox[{141.800032, 805.300112}, {149.400016, 812.900096}], 
    RectangleBox[{141.800032, 812.900096}, {149.400016, 820.50008}], 
    RectangleBox[{141.800032, 820.50008}, {149.400016, 828.100064}], 
    RectangleBox[{141.800032, 828.100064}, {149.400016, 835.700048}], 
    RectangleBox[{141.800032, 835.700048}, {149.400016, 843.300032}], 
    RectangleBox[{141.800032, 843.300032}, {149.400016, 850.900016}], 
    RectangleBox[{141.800032, 850.900016}, {149.400016, 858.5}], 
    RectangleBox[{141.800032, 858.5}, {149.400016, 866.099984}], 
    RectangleBox[{141.800032, 866.099984}, {149.400016, 873.699968}], 
    RectangleBox[{141.800032, 873.699968}, {149.400016, 881.299952}], 
    RectangleBox[{141.800032, 881.299952}, {149.400016, 888.899936}], 
    RectangleBox[{141.800032, 888.899936}, {149.400016, 896.49992}], 
    RectangleBox[{141.800032, 896.49992}, {149.400016, 904.099904}], 
    RectangleBox[{141.800032, 904.099904}, {149.400016, 911.699888}], 
    RectangleBox[{149.400016, 782.50016}, {157., 790.100144}], 
    RectangleBox[{149.400016, 790.100144}, {157., 797.700128}], 
    RectangleBox[{149.400016, 797.700128}, {157., 805.300112}], 
    RectangleBox[{149.400016, 805.300112}, {157., 812.900096}], 
    RectangleBox[{149.400016, 820.50008}, {157., 828.100064}], 
    RectangleBox[{149.400016, 828.100064}, {157., 835.700048}], 
    RectangleBox[{149.400016, 835.700048}, {157., 843.300032}], 
    RectangleBox[{149.400016, 843.300032}, {157., 850.900016}], 
    RectangleBox[{149.400016, 850.900016}, {157., 858.5}], 
    RectangleBox[{149.400016, 858.5}, {157., 866.099984}], 
    RectangleBox[{149.400016, 866.099984}, {157., 873.699968}], 
    RectangleBox[{149.400016, 873.699968}, {157., 881.299952}], 
    RectangleBox[{149.400016, 881.299952}, {157., 888.899936}], 
    RectangleBox[{149.400016, 888.899936}, {157., 896.49992}], 
    RectangleBox[{149.400016, 896.49992}, {157., 904.099904}], 
    RectangleBox[{149.400016, 904.099904}, {157., 911.699888}], 
    RectangleBox[{157., 782.50016}, {164.599984, 790.100144}], 
    RectangleBox[{157., 790.100144}, {164.599984, 797.700128}], 
    RectangleBox[{157., 797.700128}, {164.599984, 805.300112}], 
    RectangleBox[{157., 805.300112}, {164.599984, 812.900096}], 
    RectangleBox[{157., 812.900096}, {164.599984, 820.50008}], 
    RectangleBox[{157., 820.50008}, {164.599984, 828.100064}], 
    RectangleBox[{157., 828.100064}, {164.599984, 835.700048}], 
    RectangleBox[{157., 835.700048}, {164.599984, 843.300032}], 
    RectangleBox[{157., 843.300032}, {164.599984, 850.900016}], 
    RectangleBox[{157., 850.900016}, {164.599984, 858.5}], 
    RectangleBox[{157., 858.5}, {164.599984, 866.099984}], 
    RectangleBox[{157., 866.099984}, {164.599984, 873.699968}], 
    RectangleBox[{157., 873.699968}, {164.599984, 881.299952}], 
    RectangleBox[{157., 881.299952}, {164.599984, 888.899936}], 
    RectangleBox[{157., 888.899936}, {164.599984, 896.49992}], 
    RectangleBox[{157., 896.49992}, {164.599984, 904.099904}], 
    RectangleBox[{157., 904.099904}, {164.599984, 911.699888}], 
    RectangleBox[{164.599984, 782.50016}, {172.199968, 790.100144}], 
    RectangleBox[{164.599984, 790.100144}, {172.199968, 797.700128}], 
    RectangleBox[{164.599984, 797.700128}, {172.199968, 805.300112}], 
    RectangleBox[{164.599984, 805.300112}, {172.199968, 812.900096}], 
    RectangleBox[{164.599984, 812.900096}, {172.199968, 820.50008}], 
    RectangleBox[{164.599984, 820.50008}, {172.199968, 828.100064}], 
    RectangleBox[{164.599984, 828.100064}, {172.199968, 835.700048}], 
    RectangleBox[{164.599984, 835.700048}, {172.199968, 843.300032}], 
    RectangleBox[{164.599984, 843.300032}, {172.199968, 850.900016}], 
    RectangleBox[{164.599984, 850.900016}, {172.199968, 858.5}], 
    RectangleBox[{164.599984, 858.5}, {172.199968, 866.099984}], 
    RectangleBox[{164.599984, 866.099984}, {172.199968, 873.699968}], 
    RectangleBox[{164.599984, 873.699968}, {172.199968, 881.299952}], 
    RectangleBox[{164.599984, 881.299952}, {172.199968, 888.899936}], 
    RectangleBox[{164.599984, 888.899936}, {172.199968, 896.49992}], 
    RectangleBox[{164.599984, 896.49992}, {172.199968, 904.099904}], 
    RectangleBox[{164.599984, 904.099904}, {172.199968, 911.699888}], 
    RectangleBox[{172.199968, 782.50016}, {179.799952, 790.100144}], 
    RectangleBox[{172.199968, 790.100144}, {179.799952, 797.700128}], 
    RectangleBox[{172.199968, 797.700128}, {179.799952, 805.300112}], 
    RectangleBox[{172.199968, 805.300112}, {179.799952, 812.900096}], 
    RectangleBox[{172.199968, 812.900096}, {179.799952, 820.50008}], 
    RectangleBox[{172.199968, 820.50008}, {179.799952, 828.100064}], 
    RectangleBox[{172.199968, 828.100064}, {179.799952, 835.700048}], 
    RectangleBox[{172.199968, 835.700048}, {179.799952, 843.300032}], 
    RectangleBox[{172.199968, 843.300032}, {179.799952, 850.900016}], 
    RectangleBox[{172.199968, 850.900016}, {179.799952, 858.5}], 
    RectangleBox[{172.199968, 858.5}, {179.799952, 866.099984}], 
    RectangleBox[{172.199968, 866.099984}, {179.799952, 873.699968}], 
    RectangleBox[{172.199968, 873.699968}, {179.799952, 881.299952}], 
    RectangleBox[{172.199968, 881.299952}, {179.799952, 888.899936}], 
    RectangleBox[{172.199968, 888.899936}, {179.799952, 896.49992}], 
    RectangleBox[{172.199968, 896.49992}, {179.799952, 904.099904}], 
    RectangleBox[{172.199968, 904.099904}, {179.799952, 911.699888}], 
    RectangleBox[{179.799952, 797.700128}, {187.399936, 805.300112}], 
    RectangleBox[{179.799952, 812.900096}, {187.399936, 820.50008}], 
    RectangleBox[{179.799952, 820.50008}, {187.399936, 828.100064}], 
    RectangleBox[{179.799952, 828.100064}, {187.399936, 835.700048}], 
    RectangleBox[{179.799952, 835.700048}, {187.399936, 843.300032}], 
    RectangleBox[{179.799952, 843.300032}, {187.399936, 850.900016}], 
    RectangleBox[{179.799952, 850.900016}, {187.399936, 858.5}], 
    RectangleBox[{179.799952, 858.5}, {187.399936, 866.099984}], 
    RectangleBox[{179.799952, 866.099984}, {187.399936, 873.699968}], 
    RectangleBox[{179.799952, 873.699968}, {187.399936, 881.299952}], 
    RectangleBox[{179.799952, 881.299952}, {187.399936, 888.899936}], 
    RectangleBox[{179.799952, 888.899936}, {187.399936, 896.49992}], 
    RectangleBox[{187.399936, 797.700128}, {194.99992, 805.300112}], 
    RectangleBox[{187.399936, 805.300112}, {194.99992, 812.900096}], 
    RectangleBox[{187.399936, 812.900096}, {194.99992, 820.50008}], 
    RectangleBox[{187.399936, 820.50008}, {194.99992, 828.100064}], 
    RectangleBox[{187.399936, 828.100064}, {194.99992, 835.700048}], 
    RectangleBox[{187.399936, 835.700048}, {194.99992, 843.300032}], 
    RectangleBox[{187.399936, 843.300032}, {194.99992, 850.900016}], 
    RectangleBox[{187.399936, 850.900016}, {194.99992, 858.5}], 
    RectangleBox[{187.399936, 858.5}, {194.99992, 866.099984}], 
    RectangleBox[{187.399936, 866.099984}, {194.99992, 873.699968}], 
    RectangleBox[{187.399936, 873.699968}, {194.99992, 881.299952}], 
    RectangleBox[{187.399936, 881.299952}, {194.99992, 888.899936}], 
    RectangleBox[{187.399936, 888.899936}, {194.99992, 896.49992}], 
    RectangleBox[{194.99992, 797.700128}, {202.599904, 805.300112}], 
    RectangleBox[{194.99992, 805.300112}, {202.599904, 812.900096}], 
    RectangleBox[{194.99992, 812.900096}, {202.599904, 820.50008}], 
    RectangleBox[{194.99992, 820.50008}, {202.599904, 828.100064}], 
    RectangleBox[{194.99992, 828.100064}, {202.599904, 835.700048}], 
    RectangleBox[{194.99992, 835.700048}, {202.599904, 843.300032}], 
    RectangleBox[{194.99992, 843.300032}, {202.599904, 850.900016}], 
    RectangleBox[{194.99992, 850.900016}, {202.599904, 858.5}], 
    RectangleBox[{194.99992, 858.5}, {202.599904, 866.099984}], 
    RectangleBox[{194.99992, 866.099984}, {202.599904, 873.699968}], 
    RectangleBox[{194.99992, 873.699968}, {202.599904, 881.299952}], 
    RectangleBox[{194.99992, 881.299952}, {202.599904, 888.899936}], 
    RectangleBox[{194.99992, 888.899936}, {202.599904, 896.49992}], 
    RectangleBox[{202.599904, 797.700128}, {210.199888, 805.300112}], 
    RectangleBox[{202.599904, 805.300112}, {210.199888, 812.900096}], 
    RectangleBox[{202.599904, 812.900096}, {210.199888, 820.50008}], 
    RectangleBox[{202.599904, 820.50008}, {210.199888, 828.100064}], 
    RectangleBox[{202.599904, 828.100064}, {210.199888, 835.700048}], 
    RectangleBox[{202.599904, 835.700048}, {210.199888, 843.300032}], 
    RectangleBox[{202.599904, 843.300032}, {210.199888, 850.900016}], 
    RectangleBox[{202.599904, 850.900016}, {210.199888, 858.5}], 
    RectangleBox[{202.599904, 858.5}, {210.199888, 866.099984}], 
    RectangleBox[{202.599904, 866.099984}, {210.199888, 873.699968}], 
    RectangleBox[{202.599904, 873.699968}, {210.199888, 881.299952}], 
    RectangleBox[{202.599904, 881.299952}, {210.199888, 888.899936}], 
    RectangleBox[{202.599904, 888.899936}, {210.199888, 896.49992}], 
    RectangleBox[{210.199888, 797.700128}, {217.799872, 805.300112}], 
    RectangleBox[{210.199888, 805.300112}, {217.799872, 812.900096}], 
    RectangleBox[{210.199888, 812.900096}, {217.799872, 820.50008}], 
    RectangleBox[{210.199888, 820.50008}, {217.799872, 828.100064}], 
    RectangleBox[{210.199888, 828.100064}, {217.799872, 835.700048}], 
    RectangleBox[{210.199888, 835.700048}, {217.799872, 843.300032}], 
    RectangleBox[{210.199888, 843.300032}, {217.799872, 850.900016}], 
    RectangleBox[{210.199888, 850.900016}, {217.799872, 858.5}], 
    RectangleBox[{210.199888, 858.5}, {217.799872, 866.099984}], 
    RectangleBox[{210.199888, 866.099984}, {217.799872, 873.699968}], 
    RectangleBox[{210.199888, 873.699968}, {217.799872, 881.299952}], 
    RectangleBox[{210.199888, 881.299952}, {217.799872, 888.899936}], 
    RectangleBox[{210.199888, 888.899936}, {217.799872, 896.49992}], 
    RectangleBox[{217.799872, 797.700128}, {225.399856, 805.300112}], 
    RectangleBox[{217.799872, 805.300112}, {225.399856, 812.900096}], 
    RectangleBox[{217.799872, 812.900096}, {225.399856, 820.50008}], 
    RectangleBox[{217.799872, 820.50008}, {225.399856, 828.100064}], 
    RectangleBox[{217.799872, 828.100064}, {225.399856, 835.700048}], 
    RectangleBox[{217.799872, 835.700048}, {225.399856, 843.300032}], 
    RectangleBox[{217.799872, 843.300032}, {225.399856, 850.900016}], 
    RectangleBox[{217.799872, 850.900016}, {225.399856, 858.5}], 
    RectangleBox[{217.799872, 858.5}, {225.399856, 866.099984}], 
    RectangleBox[{217.799872, 866.099984}, {225.399856, 873.699968}], 
    RectangleBox[{217.799872, 873.699968}, {225.399856, 881.299952}], 
    RectangleBox[{217.799872, 881.299952}, {225.399856, 888.899936}], 
    RectangleBox[{217.799872, 888.899936}, {225.399856, 896.49992}], 
    RectangleBox[{225.399856, 797.700128}, {232.99984, 805.300112}], 
    RectangleBox[{225.399856, 805.300112}, {232.99984, 812.900096}], 
    RectangleBox[{225.399856, 812.900096}, {232.99984, 820.50008}], 
    RectangleBox[{225.399856, 820.50008}, {232.99984, 828.100064}], 
    RectangleBox[{225.399856, 828.100064}, {232.99984, 835.700048}], 
    RectangleBox[{225.399856, 835.700048}, {232.99984, 843.300032}], 
    RectangleBox[{225.399856, 843.300032}, {232.99984, 850.900016}], 
    RectangleBox[{225.399856, 850.900016}, {232.99984, 858.5}], 
    RectangleBox[{232.99984, 828.100064}, {240.599824, 835.700048}], 
    RectangleBox[{232.99984, 835.700048}, {240.599824, 843.300032}], 
    RectangleBox[{232.99984, 843.300032}, {240.599824, 850.900016}], 
    RectangleBox[{232.99984, 850.900016}, {240.599824, 858.5}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{157.93623, 844.814522}, {165.536214, 852.414506}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{404.326, 120.50016}, {443.674, 145.29984}], 
    RectangleBox[{494.326, 120.50016}, {533.674, 145.29984}], 
    RectangleBox[{449.326, 89.50016}, {488.674, 114.29984}], 
    RectangleBox[{448.326, 151.50016}, {487.674, 176.29984}], 
    RectangleBox[{496.326, 156.50016}, {535.674, 181.29984}], 
    RectangleBox[{511.326, 88.50016}, {550.674, 113.29984}], 
    RectangleBox[{459.326, 58.50016}, {498.674, 83.29984}], 
    RectangleBox[{530.326, 57.50016}, {569.674, 82.29984}], 
    RectangleBox[{479.326, 26.50016}, {518.674, 51.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{424., 132.9}, {514., 132.9}}], 
    LineBox[{{424., 132.9}, {469., 101.9}}], 
    LineBox[{{424., 132.9}, {468., 163.9}}], 
    LineBox[{{424., 132.9}, {516., 168.9}}], 
    LineBox[{{514., 132.9}, {469., 101.9}}], 
    LineBox[{{514., 132.9}, {516., 168.9}}], 
    LineBox[{{514., 132.9}, {531., 100.9}}], 
    LineBox[{{469., 101.9}, {479., 70.9}}], 
    LineBox[{{468., 163.9}, {514., 132.9}}], 
    LineBox[{{468., 163.9}, {469., 101.9}}], 
    LineBox[{{468., 163.9}, {516., 168.9}}], 
    LineBox[{{516., 168.9}, {469., 101.9}}], 
    LineBox[{{531., 100.9}, {479., 70.9}}], 
    LineBox[{{531., 100.9}, {550., 69.9}}], 
    LineBox[{{550., 69.9}, {479., 70.9}}], 
    LineBox[{{499., 38.9}, {531., 100.9}}], 
    LineBox[{{499., 38.9}, {479., 70.9}}], 
    LineBox[{{499., 38.9}, {550., 69.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{424., 132.9}], 
    PointBox[{514., 132.9}], PointBox[{469., 101.9}], PointBox[{468., 163.9}],
     PointBox[{516., 168.9}], PointBox[{531., 100.9}], PointBox[{479., 70.9}],
     PointBox[{550., 69.9}], PointBox[{499., 38.9}]}, 
   {RGBColor[0.955882, 0.982353, 0.680196], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{404.326, 117.44156}, {412.5934, 125.70896}], 
    RectangleBox[{404.326, 125.70896}, {412.5934, 133.97636}], 
    RectangleBox[{404.326, 133.97636}, {412.5934, 142.24376}], 
    RectangleBox[{404.326, 142.24376}, {412.5934, 150.51116}], 
    RectangleBox[{412.5934, 117.44156}, {420.8608, 125.70896}], 
    RectangleBox[{412.5934, 125.70896}, {420.8608, 133.97636}], 
    RectangleBox[{412.5934, 133.97636}, {420.8608, 142.24376}], 
    RectangleBox[{412.5934, 142.24376}, {420.8608, 150.51116}], 
    RectangleBox[{420.8608, 117.44156}, {429.1282, 125.70896}], 
    RectangleBox[{420.8608, 125.70896}, {429.1282, 133.97636}], 
    RectangleBox[{420.8608, 133.97636}, {429.1282, 142.24376}], 
    RectangleBox[{420.8608, 142.24376}, {429.1282, 150.51116}], 
    RectangleBox[{429.1282, 117.44156}, {437.3956, 125.70896}], 
    RectangleBox[{429.1282, 125.70896}, {437.3956, 133.97636}], 
    RectangleBox[{429.1282, 133.97636}, {437.3956, 142.24376}], 
    RectangleBox[{429.1282, 142.24376}, {437.3956, 150.51116}], 
    RectangleBox[{437.3956, 117.44156}, {445.663, 125.70896}], 
    RectangleBox[{437.3956, 125.70896}, {445.663, 133.97636}], 
    RectangleBox[{437.3956, 133.97636}, {445.663, 142.24376}], 
    RectangleBox[{437.3956, 142.24376}, {445.663, 150.51116}], 
    RectangleBox[{445.663, 84.37196}, {453.9304, 92.63936}], 
    RectangleBox[{445.663, 92.63936}, {453.9304, 100.90676}], 
    RectangleBox[{445.663, 100.90676}, {453.9304, 109.17416}], 
    RectangleBox[{445.663, 109.17416}, {453.9304, 117.44156}], 
    RectangleBox[{445.663, 125.70896}, {453.9304, 133.97636}], 
    RectangleBox[{445.663, 142.24376}, {453.9304, 150.51116}], 
    RectangleBox[{445.663, 150.51116}, {453.9304, 158.77856}], 
    RectangleBox[{445.663, 158.77856}, {453.9304, 167.04596}], 
    RectangleBox[{445.663, 167.04596}, {453.9304, 175.31336}], 
    RectangleBox[{445.663, 175.31336}, {453.9304, 183.58076}], 
    RectangleBox[{453.9304, 51.30236}, {462.1978, 59.56976}], 
    RectangleBox[{453.9304, 59.56976}, {462.1978, 67.83716}], 
    RectangleBox[{453.9304, 67.83716}, {462.1978, 76.10456}], 
    RectangleBox[{453.9304, 76.10456}, {462.1978, 84.37196}], 
    RectangleBox[{453.9304, 84.37196}, {462.1978, 92.63936}], 
    RectangleBox[{453.9304, 92.63936}, {462.1978, 100.90676}], 
    RectangleBox[{453.9304, 100.90676}, {462.1978, 109.17416}], 
    RectangleBox[{453.9304, 109.17416}, {462.1978, 117.44156}], 
    RectangleBox[{453.9304, 125.70896}, {462.1978, 133.97636}], 
    RectangleBox[{453.9304, 142.24376}, {462.1978, 150.51116}], 
    RectangleBox[{453.9304, 150.51116}, {462.1978, 158.77856}], 
    RectangleBox[{453.9304, 158.77856}, {462.1978, 167.04596}], 
    RectangleBox[{453.9304, 167.04596}, {462.1978, 175.31336}], 
    RectangleBox[{453.9304, 175.31336}, {462.1978, 183.58076}], 
    RectangleBox[{462.1978, 51.30236}, {470.4652, 59.56976}], 
    RectangleBox[{462.1978, 59.56976}, {470.4652, 67.83716}], 
    RectangleBox[{462.1978, 67.83716}, {470.4652, 76.10456}], 
    RectangleBox[{462.1978, 76.10456}, {470.4652, 84.37196}], 
    RectangleBox[{462.1978, 84.37196}, {470.4652, 92.63936}], 
    RectangleBox[{462.1978, 92.63936}, {470.4652, 100.90676}], 
    RectangleBox[{462.1978, 100.90676}, {470.4652, 109.17416}], 
    RectangleBox[{462.1978, 109.17416}, {470.4652, 117.44156}], 
    RectangleBox[{462.1978, 117.44156}, {470.4652, 125.70896}], 
    RectangleBox[{462.1978, 125.70896}, {470.4652, 133.97636}], 
    RectangleBox[{462.1978, 133.97636}, {470.4652, 142.24376}], 
    RectangleBox[{462.1978, 142.24376}, {470.4652, 150.51116}], 
    RectangleBox[{462.1978, 150.51116}, {470.4652, 158.77856}], 
    RectangleBox[{462.1978, 158.77856}, {470.4652, 167.04596}], 
    RectangleBox[{462.1978, 167.04596}, {470.4652, 175.31336}], 
    RectangleBox[{462.1978, 175.31336}, {470.4652, 183.58076}], 
    RectangleBox[{470.4652, 51.30236}, {478.7326, 59.56976}], 
    RectangleBox[{470.4652, 59.56976}, {478.7326, 67.83716}], 
    RectangleBox[{470.4652, 67.83716}, {478.7326, 76.10456}], 
    RectangleBox[{470.4652, 76.10456}, {478.7326, 84.37196}], 
    RectangleBox[{470.4652, 84.37196}, {478.7326, 92.63936}], 
    RectangleBox[{470.4652, 92.63936}, {478.7326, 100.90676}], 
    RectangleBox[{470.4652, 100.90676}, {478.7326, 109.17416}], 
    RectangleBox[{470.4652, 109.17416}, {478.7326, 117.44156}], 
    RectangleBox[{470.4652, 125.70896}, {478.7326, 133.97636}], 
    RectangleBox[{470.4652, 150.51116}, {478.7326, 158.77856}], 
    RectangleBox[{470.4652, 158.77856}, {478.7326, 167.04596}], 
    RectangleBox[{470.4652, 167.04596}, {478.7326, 175.31336}], 
    RectangleBox[{470.4652, 175.31336}, {478.7326, 183.58076}], 
    RectangleBox[{478.7326, 26.50016}, {487., 34.76756}], 
    RectangleBox[{478.7326, 34.76756}, {487., 43.03496}], 
    RectangleBox[{478.7326, 43.03496}, {487., 51.30236}], 
    RectangleBox[{478.7326, 51.30236}, {487., 59.56976}], 
    RectangleBox[{478.7326, 59.56976}, {487., 67.83716}], 
    RectangleBox[{478.7326, 67.83716}, {487., 76.10456}], 
    RectangleBox[{478.7326, 76.10456}, {487., 84.37196}], 
    RectangleBox[{478.7326, 84.37196}, {487., 92.63936}], 
    RectangleBox[{478.7326, 92.63936}, {487., 100.90676}], 
    RectangleBox[{478.7326, 100.90676}, {487., 109.17416}], 
    RectangleBox[{478.7326, 109.17416}, {487., 117.44156}], 
    RectangleBox[{478.7326, 117.44156}, {487., 125.70896}], 
    RectangleBox[{478.7326, 125.70896}, {487., 133.97636}], 
    RectangleBox[{478.7326, 150.51116}, {487., 158.77856}], 
    RectangleBox[{478.7326, 158.77856}, {487., 167.04596}], 
    RectangleBox[{478.7326, 167.04596}, {487., 175.31336}], 
    RectangleBox[{478.7326, 175.31336}, {487., 183.58076}], 
    RectangleBox[{487., 26.50016}, {495.2674, 34.76756}], 
    RectangleBox[{487., 34.76756}, {495.2674, 43.03496}], 
    RectangleBox[{487., 43.03496}, {495.2674, 51.30236}], 
    RectangleBox[{487., 51.30236}, {495.2674, 59.56976}], 
    RectangleBox[{487., 59.56976}, {495.2674, 67.83716}], 
    RectangleBox[{487., 67.83716}, {495.2674, 76.10456}], 
    RectangleBox[{487., 76.10456}, {495.2674, 84.37196}], 
    RectangleBox[{487., 84.37196}, {495.2674, 92.63936}], 
    RectangleBox[{487., 92.63936}, {495.2674, 100.90676}], 
    RectangleBox[{487., 100.90676}, {495.2674, 109.17416}], 
    RectangleBox[{487., 109.17416}, {495.2674, 117.44156}], 
    RectangleBox[{487., 117.44156}, {495.2674, 125.70896}], 
    RectangleBox[{487., 125.70896}, {495.2674, 133.97636}], 
    RectangleBox[{487., 133.97636}, {495.2674, 142.24376}], 
    RectangleBox[{487., 142.24376}, {495.2674, 150.51116}], 
    RectangleBox[{487., 150.51116}, {495.2674, 158.77856}], 
    RectangleBox[{487., 158.77856}, {495.2674, 167.04596}], 
    RectangleBox[{487., 167.04596}, {495.2674, 175.31336}], 
    RectangleBox[{487., 175.31336}, {495.2674, 183.58076}], 
    RectangleBox[{495.2674, 26.50016}, {503.5348, 34.76756}], 
    RectangleBox[{495.2674, 34.76756}, {503.5348, 43.03496}], 
    RectangleBox[{495.2674, 43.03496}, {503.5348, 51.30236}], 
    RectangleBox[{495.2674, 51.30236}, {503.5348, 59.56976}], 
    RectangleBox[{495.2674, 59.56976}, {503.5348, 67.83716}], 
    RectangleBox[{495.2674, 67.83716}, {503.5348, 76.10456}], 
    RectangleBox[{495.2674, 76.10456}, {503.5348, 84.37196}], 
    RectangleBox[{495.2674, 117.44156}, {503.5348, 125.70896}], 
    RectangleBox[{495.2674, 125.70896}, {503.5348, 133.97636}], 
    RectangleBox[{495.2674, 133.97636}, {503.5348, 142.24376}], 
    RectangleBox[{495.2674, 142.24376}, {503.5348, 150.51116}], 
    RectangleBox[{495.2674, 150.51116}, {503.5348, 158.77856}], 
    RectangleBox[{495.2674, 158.77856}, {503.5348, 167.04596}], 
    RectangleBox[{495.2674, 167.04596}, {503.5348, 175.31336}], 
    RectangleBox[{495.2674, 175.31336}, {503.5348, 183.58076}], 
    RectangleBox[{503.5348, 26.50016}, {511.8022, 34.76756}], 
    RectangleBox[{503.5348, 34.76756}, {511.8022, 43.03496}], 
    RectangleBox[{503.5348, 43.03496}, {511.8022, 51.30236}], 
    RectangleBox[{503.5348, 51.30236}, {511.8022, 59.56976}], 
    RectangleBox[{503.5348, 59.56976}, {511.8022, 67.83716}], 
    RectangleBox[{503.5348, 67.83716}, {511.8022, 76.10456}], 
    RectangleBox[{503.5348, 84.37196}, {511.8022, 92.63936}], 
    RectangleBox[{503.5348, 92.63936}, {511.8022, 100.90676}], 
    RectangleBox[{503.5348, 100.90676}, {511.8022, 109.17416}], 
    RectangleBox[{503.5348, 109.17416}, {511.8022, 117.44156}], 
    RectangleBox[{503.5348, 117.44156}, {511.8022, 125.70896}], 
    RectangleBox[{503.5348, 125.70896}, {511.8022, 133.97636}], 
    RectangleBox[{503.5348, 133.97636}, {511.8022, 142.24376}], 
    RectangleBox[{503.5348, 142.24376}, {511.8022, 150.51116}], 
    RectangleBox[{503.5348, 150.51116}, {511.8022, 158.77856}], 
    RectangleBox[{503.5348, 158.77856}, {511.8022, 167.04596}], 
    RectangleBox[{503.5348, 167.04596}, {511.8022, 175.31336}], 
    RectangleBox[{503.5348, 175.31336}, {511.8022, 183.58076}], 
    RectangleBox[{511.8022, 26.50016}, {520.0696, 34.76756}], 
    RectangleBox[{511.8022, 34.76756}, {520.0696, 43.03496}], 
    RectangleBox[{511.8022, 43.03496}, {520.0696, 51.30236}], 
    RectangleBox[{511.8022, 67.83716}, {520.0696, 76.10456}], 
    RectangleBox[{511.8022, 84.37196}, {520.0696, 92.63936}], 
    RectangleBox[{511.8022, 92.63936}, {520.0696, 100.90676}], 
    RectangleBox[{511.8022, 100.90676}, {520.0696, 109.17416}], 
    RectangleBox[{511.8022, 109.17416}, {520.0696, 117.44156}], 
    RectangleBox[{511.8022, 117.44156}, {520.0696, 125.70896}], 
    RectangleBox[{511.8022, 125.70896}, {520.0696, 133.97636}], 
    RectangleBox[{511.8022, 133.97636}, {520.0696, 142.24376}], 
    RectangleBox[{511.8022, 142.24376}, {520.0696, 150.51116}], 
    RectangleBox[{511.8022, 150.51116}, {520.0696, 158.77856}], 
    RectangleBox[{511.8022, 158.77856}, {520.0696, 167.04596}], 
    RectangleBox[{511.8022, 167.04596}, {520.0696, 175.31336}], 
    RectangleBox[{511.8022, 175.31336}, {520.0696, 183.58076}], 
    RectangleBox[{520.0696, 51.30236}, {528.337, 59.56976}], 
    RectangleBox[{520.0696, 67.83716}, {528.337, 76.10456}], 
    RectangleBox[{520.0696, 76.10456}, {528.337, 84.37196}], 
    RectangleBox[{520.0696, 84.37196}, {528.337, 92.63936}], 
    RectangleBox[{520.0696, 92.63936}, {528.337, 100.90676}], 
    RectangleBox[{520.0696, 100.90676}, {528.337, 109.17416}], 
    RectangleBox[{520.0696, 109.17416}, {528.337, 117.44156}], 
    RectangleBox[{520.0696, 117.44156}, {528.337, 125.70896}], 
    RectangleBox[{520.0696, 125.70896}, {528.337, 133.97636}], 
    RectangleBox[{520.0696, 133.97636}, {528.337, 142.24376}], 
    RectangleBox[{520.0696, 142.24376}, {528.337, 150.51116}], 
    RectangleBox[{520.0696, 150.51116}, {528.337, 158.77856}], 
    RectangleBox[{520.0696, 158.77856}, {528.337, 167.04596}], 
    RectangleBox[{520.0696, 167.04596}, {528.337, 175.31336}], 
    RectangleBox[{520.0696, 175.31336}, {528.337, 183.58076}], 
    RectangleBox[{528.337, 51.30236}, {536.6044, 59.56976}], 
    RectangleBox[{528.337, 59.56976}, {536.6044, 67.83716}], 
    RectangleBox[{528.337, 67.83716}, {536.6044, 76.10456}], 
    RectangleBox[{528.337, 76.10456}, {536.6044, 84.37196}], 
    RectangleBox[{528.337, 84.37196}, {536.6044, 92.63936}], 
    RectangleBox[{528.337, 92.63936}, {536.6044, 100.90676}], 
    RectangleBox[{528.337, 100.90676}, {536.6044, 109.17416}], 
    RectangleBox[{528.337, 109.17416}, {536.6044, 117.44156}], 
    RectangleBox[{528.337, 117.44156}, {536.6044, 125.70896}], 
    RectangleBox[{528.337, 125.70896}, {536.6044, 133.97636}], 
    RectangleBox[{528.337, 133.97636}, {536.6044, 142.24376}], 
    RectangleBox[{528.337, 142.24376}, {536.6044, 150.51116}], 
    RectangleBox[{528.337, 150.51116}, {536.6044, 158.77856}], 
    RectangleBox[{528.337, 158.77856}, {536.6044, 167.04596}], 
    RectangleBox[{528.337, 167.04596}, {536.6044, 175.31336}], 
    RectangleBox[{528.337, 175.31336}, {536.6044, 183.58076}], 
    RectangleBox[{536.6044, 51.30236}, {544.8718, 59.56976}], 
    RectangleBox[{536.6044, 59.56976}, {544.8718, 67.83716}], 
    RectangleBox[{536.6044, 67.83716}, {544.8718, 76.10456}], 
    RectangleBox[{536.6044, 76.10456}, {544.8718, 84.37196}], 
    RectangleBox[{536.6044, 84.37196}, {544.8718, 92.63936}], 
    RectangleBox[{536.6044, 92.63936}, {544.8718, 100.90676}], 
    RectangleBox[{536.6044, 100.90676}, {544.8718, 109.17416}], 
    RectangleBox[{536.6044, 109.17416}, {544.8718, 117.44156}], 
    RectangleBox[{544.8718, 51.30236}, {553.1392, 59.56976}], 
    RectangleBox[{544.8718, 59.56976}, {553.1392, 67.83716}], 
    RectangleBox[{544.8718, 67.83716}, {553.1392, 76.10456}], 
    RectangleBox[{544.8718, 76.10456}, {553.1392, 84.37196}], 
    RectangleBox[{544.8718, 84.37196}, {553.1392, 92.63936}], 
    RectangleBox[{544.8718, 92.63936}, {553.1392, 100.90676}], 
    RectangleBox[{544.8718, 100.90676}, {553.1392, 109.17416}], 
    RectangleBox[{544.8718, 109.17416}, {553.1392, 117.44156}], 
    RectangleBox[{553.1392, 51.30236}, {561.4066, 59.56976}], 
    RectangleBox[{553.1392, 59.56976}, {561.4066, 67.83716}], 
    RectangleBox[{553.1392, 67.83716}, {561.4066, 76.10456}], 
    RectangleBox[{553.1392, 76.10456}, {561.4066, 84.37196}], 
    RectangleBox[{561.4066, 51.30236}, {569.674, 59.56976}], 
    RectangleBox[{561.4066, 59.56976}, {569.674, 67.83716}], 
    RectangleBox[{561.4066, 67.83716}, {569.674, 76.10456}], 
    RectangleBox[{561.4066, 76.10456}, {569.674, 84.37196}], 
    RectangleBox[{569.674, 51.30236}, {577.9414, 59.56976}], 
    RectangleBox[{569.674, 59.56976}, {577.9414, 67.83716}], 
    RectangleBox[{569.674, 67.83716}, {577.9414, 76.10456}], 
    RectangleBox[{569.674, 76.10456}, {577.9414, 84.37196}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{494.71497, 109.99328}, {502.98237, 118.26068}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{921.00016, -0.49984}, {952.99984, 24.29984}], 
    RectangleBox[{912.326, 30.50016}, {951.674, 55.29984}], 
    RectangleBox[{962.326, 45.50016}, {1001.674, 70.29984}], 
    RectangleBox[{896.00016, 93.50016}, {927.99984, 118.29984}], 
    RectangleBox[{878.326, 62.50016}, {917.674, 87.29984}], 
    RectangleBox[{810.326, 79.50016}, {849.674, 104.29984}], 
    RectangleBox[{831.326, 48.50016}, {870.674, 73.29984}], 
    RectangleBox[{812.326, 16.50016}, {851.674, 41.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{937., 11.9}, {932., 42.9}}], 
    LineBox[{{932., 42.9}, {982., 57.9}}], 
    LineBox[{{912., 105.9}, {898., 74.9}}], 
    LineBox[{{898., 74.9}, {932., 42.9}}], 
    LineBox[{{898., 74.9}, {830., 91.9}}], 
    LineBox[{{851., 60.9}, {898., 74.9}}], 
    LineBox[{{851., 60.9}, {830., 91.9}}], 
    LineBox[{{851., 60.9}, {832., 28.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{937., 11.9}], 
    PointBox[{932., 42.9}], PointBox[{982., 57.9}], PointBox[{912., 105.9}], 
    PointBox[{898., 74.9}], PointBox[{830., 91.9}], PointBox[{851., 60.9}], 
    PointBox[{832., 28.9}]}, 
   {RGBColor[0.818667, 0.926902, 0.61302], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{810.326, 9.06756}, {819.8934, 18.63496}], 
    RectangleBox[{810.326, 18.63496}, {819.8934, 28.20236}], 
    RectangleBox[{810.326, 28.20236}, {819.8934, 37.76976}], 
    RectangleBox[{810.326, 37.76976}, {819.8934, 47.33716}], 
    RectangleBox[{810.326, 76.03936}, {819.8934, 85.60676}], 
    RectangleBox[{810.326, 85.60676}, {819.8934, 95.17416}], 
    RectangleBox[{810.326, 95.17416}, {819.8934, 104.74156}], 
    RectangleBox[{819.8934, 9.06756}, {829.4608, 18.63496}], 
    RectangleBox[{819.8934, 18.63496}, {829.4608, 28.20236}], 
    RectangleBox[{819.8934, 28.20236}, {829.4608, 37.76976}], 
    RectangleBox[{819.8934, 37.76976}, {829.4608, 47.33716}], 
    RectangleBox[{819.8934, 76.03936}, {829.4608, 85.60676}], 
    RectangleBox[{819.8934, 85.60676}, {829.4608, 95.17416}], 
    RectangleBox[{819.8934, 95.17416}, {829.4608, 104.74156}], 
    RectangleBox[{829.4608, 9.06756}, {839.0282, 18.63496}], 
    RectangleBox[{829.4608, 18.63496}, {839.0282, 28.20236}], 
    RectangleBox[{829.4608, 28.20236}, {839.0282, 37.76976}], 
    RectangleBox[{829.4608, 37.76976}, {839.0282, 47.33716}], 
    RectangleBox[{829.4608, 47.33716}, {839.0282, 56.90456}], 
    RectangleBox[{829.4608, 56.90456}, {839.0282, 66.47196}], 
    RectangleBox[{829.4608, 66.47196}, {839.0282, 76.03936}], 
    RectangleBox[{829.4608, 76.03936}, {839.0282, 85.60676}], 
    RectangleBox[{829.4608, 85.60676}, {839.0282, 95.17416}], 
    RectangleBox[{829.4608, 95.17416}, {839.0282, 104.74156}], 
    RectangleBox[{839.0282, 9.06756}, {848.5956, 18.63496}], 
    RectangleBox[{839.0282, 18.63496}, {848.5956, 28.20236}], 
    RectangleBox[{839.0282, 28.20236}, {848.5956, 37.76976}], 
    RectangleBox[{839.0282, 37.76976}, {848.5956, 47.33716}], 
    RectangleBox[{839.0282, 47.33716}, {848.5956, 56.90456}], 
    RectangleBox[{839.0282, 56.90456}, {848.5956, 66.47196}], 
    RectangleBox[{839.0282, 66.47196}, {848.5956, 76.03936}], 
    RectangleBox[{839.0282, 76.03936}, {848.5956, 85.60676}], 
    RectangleBox[{839.0282, 85.60676}, {848.5956, 95.17416}], 
    RectangleBox[{839.0282, 95.17416}, {848.5956, 104.74156}], 
    RectangleBox[{848.5956, 9.06756}, {858.163, 18.63496}], 
    RectangleBox[{848.5956, 18.63496}, {858.163, 28.20236}], 
    RectangleBox[{848.5956, 28.20236}, {858.163, 37.76976}], 
    RectangleBox[{848.5956, 37.76976}, {858.163, 47.33716}], 
    RectangleBox[{848.5956, 47.33716}, {858.163, 56.90456}], 
    RectangleBox[{848.5956, 56.90456}, {858.163, 66.47196}], 
    RectangleBox[{848.5956, 66.47196}, {858.163, 76.03936}], 
    RectangleBox[{848.5956, 76.03936}, {858.163, 85.60676}], 
    RectangleBox[{848.5956, 85.60676}, {858.163, 95.17416}], 
    RectangleBox[{848.5956, 95.17416}, {858.163, 104.74156}], 
    RectangleBox[{858.163, 47.33716}, {867.7304, 56.90456}], 
    RectangleBox[{858.163, 56.90456}, {867.7304, 66.47196}], 
    RectangleBox[{858.163, 66.47196}, {867.7304, 76.03936}], 
    RectangleBox[{858.163, 76.03936}, {867.7304, 85.60676}], 
    RectangleBox[{867.7304, 47.33716}, {877.2978, 56.90456}], 
    RectangleBox[{867.7304, 56.90456}, {877.2978, 66.47196}], 
    RectangleBox[{867.7304, 66.47196}, {877.2978, 76.03936}], 
    RectangleBox[{867.7304, 76.03936}, {877.2978, 85.60676}], 
    RectangleBox[{877.2978, 56.90456}, {886.8652, 66.47196}], 
    RectangleBox[{877.2978, 66.47196}, {886.8652, 76.03936}], 
    RectangleBox[{877.2978, 76.03936}, {886.8652, 85.60676}], 
    RectangleBox[{877.2978, 85.60676}, {886.8652, 95.17416}], 
    RectangleBox[{886.8652, 56.90456}, {896.4326, 66.47196}], 
    RectangleBox[{886.8652, 66.47196}, {896.4326, 76.03936}], 
    RectangleBox[{886.8652, 76.03936}, {896.4326, 85.60676}], 
    RectangleBox[{886.8652, 85.60676}, {896.4326, 95.17416}], 
    RectangleBox[{886.8652, 95.17416}, {896.4326, 104.74156}], 
    RectangleBox[{886.8652, 104.74156}, {896.4326, 114.30896}], 
    RectangleBox[{886.8652, 114.30896}, {896.4326, 123.87636}], 
    RectangleBox[{896.4326, 56.90456}, {906., 66.47196}], 
    RectangleBox[{896.4326, 66.47196}, {906., 76.03936}], 
    RectangleBox[{896.4326, 76.03936}, {906., 85.60676}], 
    RectangleBox[{896.4326, 85.60676}, {906., 95.17416}], 
    RectangleBox[{896.4326, 95.17416}, {906., 104.74156}], 
    RectangleBox[{896.4326, 104.74156}, {906., 114.30896}], 
    RectangleBox[{896.4326, 114.30896}, {906., 123.87636}], 
    RectangleBox[{906., 28.20236}, {915.5674, 37.76976}], 
    RectangleBox[{906., 37.76976}, {915.5674, 47.33716}], 
    RectangleBox[{906., 47.33716}, {915.5674, 56.90456}], 
    RectangleBox[{906., 56.90456}, {915.5674, 66.47196}], 
    RectangleBox[{906., 66.47196}, {915.5674, 76.03936}], 
    RectangleBox[{906., 76.03936}, {915.5674, 85.60676}], 
    RectangleBox[{906., 85.60676}, {915.5674, 95.17416}], 
    RectangleBox[{906., 95.17416}, {915.5674, 104.74156}], 
    RectangleBox[{906., 104.74156}, {915.5674, 114.30896}], 
    RectangleBox[{906., 114.30896}, {915.5674, 123.87636}], 
    RectangleBox[{915.5674, -0.49984}, {925.1348, 9.06756}], 
    RectangleBox[{915.5674, 9.06756}, {925.1348, 18.63496}], 
    RectangleBox[{915.5674, 18.63496}, {925.1348, 28.20236}], 
    RectangleBox[{915.5674, 28.20236}, {925.1348, 37.76976}], 
    RectangleBox[{915.5674, 37.76976}, {925.1348, 47.33716}], 
    RectangleBox[{915.5674, 47.33716}, {925.1348, 56.90456}], 
    RectangleBox[{915.5674, 56.90456}, {925.1348, 66.47196}], 
    RectangleBox[{915.5674, 66.47196}, {925.1348, 76.03936}], 
    RectangleBox[{915.5674, 76.03936}, {925.1348, 85.60676}], 
    RectangleBox[{915.5674, 85.60676}, {925.1348, 95.17416}], 
    RectangleBox[{915.5674, 95.17416}, {925.1348, 104.74156}], 
    RectangleBox[{915.5674, 104.74156}, {925.1348, 114.30896}], 
    RectangleBox[{915.5674, 114.30896}, {925.1348, 123.87636}], 
    RectangleBox[{925.1348, -0.49984}, {934.7022, 9.06756}], 
    RectangleBox[{925.1348, 9.06756}, {934.7022, 18.63496}], 
    RectangleBox[{925.1348, 18.63496}, {934.7022, 28.20236}], 
    RectangleBox[{925.1348, 28.20236}, {934.7022, 37.76976}], 
    RectangleBox[{925.1348, 37.76976}, {934.7022, 47.33716}], 
    RectangleBox[{925.1348, 47.33716}, {934.7022, 56.90456}], 
    RectangleBox[{925.1348, 85.60676}, {934.7022, 95.17416}], 
    RectangleBox[{925.1348, 95.17416}, {934.7022, 104.74156}], 
    RectangleBox[{925.1348, 104.74156}, {934.7022, 114.30896}], 
    RectangleBox[{925.1348, 114.30896}, {934.7022, 123.87636}], 
    RectangleBox[{934.7022, -0.49984}, {944.2696, 9.06756}], 
    RectangleBox[{934.7022, 9.06756}, {944.2696, 18.63496}], 
    RectangleBox[{934.7022, 18.63496}, {944.2696, 28.20236}], 
    RectangleBox[{934.7022, 28.20236}, {944.2696, 37.76976}], 
    RectangleBox[{934.7022, 37.76976}, {944.2696, 47.33716}], 
    RectangleBox[{934.7022, 47.33716}, {944.2696, 56.90456}], 
    RectangleBox[{944.2696, -0.49984}, {953.837, 9.06756}], 
    RectangleBox[{944.2696, 9.06756}, {953.837, 18.63496}], 
    RectangleBox[{944.2696, 18.63496}, {953.837, 28.20236}], 
    RectangleBox[{944.2696, 28.20236}, {953.837, 37.76976}], 
    RectangleBox[{944.2696, 37.76976}, {953.837, 47.33716}], 
    RectangleBox[{944.2696, 47.33716}, {953.837, 56.90456}], 
    RectangleBox[{953.837, 37.76976}, {963.4044, 47.33716}], 
    RectangleBox[{953.837, 47.33716}, {963.4044, 56.90456}], 
    RectangleBox[{953.837, 56.90456}, {963.4044, 66.47196}], 
    RectangleBox[{953.837, 66.47196}, {963.4044, 76.03936}], 
    RectangleBox[{963.4044, 37.76976}, {972.9718, 47.33716}], 
    RectangleBox[{963.4044, 47.33716}, {972.9718, 56.90456}], 
    RectangleBox[{963.4044, 56.90456}, {972.9718, 66.47196}], 
    RectangleBox[{963.4044, 66.47196}, {972.9718, 76.03936}], 
    RectangleBox[{972.9718, 37.76976}, {982.5392, 47.33716}], 
    RectangleBox[{972.9718, 47.33716}, {982.5392, 56.90456}], 
    RectangleBox[{972.9718, 56.90456}, {982.5392, 66.47196}], 
    RectangleBox[{972.9718, 66.47196}, {982.5392, 76.03936}], 
    RectangleBox[{982.5392, 37.76976}, {992.1066, 47.33716}], 
    RectangleBox[{982.5392, 47.33716}, {992.1066, 56.90456}], 
    RectangleBox[{982.5392, 56.90456}, {992.1066, 66.47196}], 
    RectangleBox[{982.5392, 66.47196}, {992.1066, 76.03936}], 
    RectangleBox[{992.1066, 37.76976}, {1001.674, 47.33716}], 
    RectangleBox[{992.1066, 47.33716}, {1001.674, 56.90456}], 
    RectangleBox[{992.1066, 56.90456}, {1001.674, 66.47196}], 
    RectangleBox[{992.1066, 66.47196}, {1001.674, 76.03936}], 
    RectangleBox[{1001.674, 37.76976}, {1011.2414, 47.33716}], 
    RectangleBox[{1001.674, 47.33716}, {1011.2414, 56.90456}], 
    RectangleBox[{1001.674, 56.90456}, {1011.2414, 66.47196}], 
    RectangleBox[{1001.674, 66.47196}, {1011.2414, 76.03936}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{899.977356, 60.655807}, {909.544756, 70.223207}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{26.326, 569.50016}, {65.674, 594.29984}], 
    RectangleBox[{125.326, 568.50016}, {164.674, 593.29984}], 
    RectangleBox[{76.326, 513.50016}, {115.674, 538.29984}], 
    RectangleBox[{55.326, 600.50016}, {94.674, 625.29984}], 
    RectangleBox[{103.326, 599.50016}, {142.674, 624.29984}], 
    RectangleBox[{74.326, 568.50016}, {113.674, 593.29984}], 
    RectangleBox[{29.326, 537.50016}, {68.674, 562.29984}], 
    RectangleBox[{123.326, 537.50016}, {162.674, 562.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{46., 581.9}, {145., 580.9}}], 
    LineBox[{{46., 581.9}, {96., 525.9}}], 
    LineBox[{{46., 581.9}, {75., 612.9}}], 
    LineBox[{{46., 581.9}, {123., 611.9}}], 
    LineBox[{{46., 581.9}, {94., 580.9}}], 
    LineBox[{{46., 581.9}, {49., 549.9}}], 
    LineBox[{{46., 581.9}, {143., 549.9}}], 
    LineBox[{{145., 580.9}, {96., 525.9}}], 
    LineBox[{{145., 580.9}, {75., 612.9}}], 
    LineBox[{{145., 580.9}, {123., 611.9}}], 
    LineBox[{{145., 580.9}, {94., 580.9}}], 
    LineBox[{{145., 580.9}, {49., 549.9}}], 
    LineBox[{{145., 580.9}, {143., 549.9}}], 
    LineBox[{{96., 525.9}, {75., 612.9}}], 
    LineBox[{{96., 525.9}, {123., 611.9}}], 
    LineBox[{{96., 525.9}, {94., 580.9}}], 
    LineBox[{{96., 525.9}, {49., 549.9}}], 
    LineBox[{{96., 525.9}, {143., 549.9}}], 
    LineBox[{{75., 612.9}, {123., 611.9}}], 
    LineBox[{{75., 612.9}, {94., 580.9}}], 
    LineBox[{{75., 612.9}, {49., 549.9}}], 
    LineBox[{{75., 612.9}, {143., 549.9}}], 
    LineBox[{{123., 611.9}, {94., 580.9}}], 
    LineBox[{{123., 611.9}, {49., 549.9}}], 
    LineBox[{{123., 611.9}, {143., 549.9}}], 
    LineBox[{{94., 580.9}, {49., 549.9}}], 
    LineBox[{{94., 580.9}, {143., 549.9}}], 
    LineBox[{{49., 549.9}, {143., 549.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{46., 581.9}], 
    PointBox[{145., 580.9}], PointBox[{96., 525.9}], PointBox[{75., 612.9}], 
    PointBox[{123., 611.9}], PointBox[{94., 580.9}], PointBox[{49., 549.9}], 
    PointBox[{143., 549.9}]}, 
   {RGBColor[0.597529, 0.838078, 0.644196], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{26.326, 534.25236}, {33.2434, 541.16976}], 
    RectangleBox[{26.326, 541.16976}, {33.2434, 548.08716}], 
    RectangleBox[{26.326, 548.08716}, {33.2434, 555.00456}], 
    RectangleBox[{26.326, 555.00456}, {33.2434, 561.92196}], 
    RectangleBox[{26.326, 561.92196}, {33.2434, 568.83936}], 
    RectangleBox[{26.326, 568.83936}, {33.2434, 575.75676}], 
    RectangleBox[{26.326, 575.75676}, {33.2434, 582.67416}], 
    RectangleBox[{26.326, 582.67416}, {33.2434, 589.59156}], 
    RectangleBox[{26.326, 589.59156}, {33.2434, 596.50896}], 
    RectangleBox[{33.2434, 534.25236}, {40.1608, 541.16976}], 
    RectangleBox[{33.2434, 541.16976}, {40.1608, 548.08716}], 
    RectangleBox[{33.2434, 548.08716}, {40.1608, 555.00456}], 
    RectangleBox[{33.2434, 555.00456}, {40.1608, 561.92196}], 
    RectangleBox[{33.2434, 561.92196}, {40.1608, 568.83936}], 
    RectangleBox[{33.2434, 568.83936}, {40.1608, 575.75676}], 
    RectangleBox[{33.2434, 575.75676}, {40.1608, 582.67416}], 
    RectangleBox[{33.2434, 582.67416}, {40.1608, 589.59156}], 
    RectangleBox[{33.2434, 589.59156}, {40.1608, 596.50896}], 
    RectangleBox[{40.1608, 534.25236}, {47.0782, 541.16976}], 
    RectangleBox[{40.1608, 541.16976}, {47.0782, 548.08716}], 
    RectangleBox[{40.1608, 548.08716}, {47.0782, 555.00456}], 
    RectangleBox[{40.1608, 555.00456}, {47.0782, 561.92196}], 
    RectangleBox[{40.1608, 561.92196}, {47.0782, 568.83936}], 
    RectangleBox[{40.1608, 568.83936}, {47.0782, 575.75676}], 
    RectangleBox[{40.1608, 575.75676}, {47.0782, 582.67416}], 
    RectangleBox[{40.1608, 582.67416}, {47.0782, 589.59156}], 
    RectangleBox[{40.1608, 589.59156}, {47.0782, 596.50896}], 
    RectangleBox[{47.0782, 534.25236}, {53.9956, 541.16976}], 
    RectangleBox[{47.0782, 541.16976}, {53.9956, 548.08716}], 
    RectangleBox[{47.0782, 548.08716}, {53.9956, 555.00456}], 
    RectangleBox[{47.0782, 555.00456}, {53.9956, 561.92196}], 
    RectangleBox[{47.0782, 561.92196}, {53.9956, 568.83936}], 
    RectangleBox[{47.0782, 568.83936}, {53.9956, 575.75676}], 
    RectangleBox[{47.0782, 575.75676}, {53.9956, 582.67416}], 
    RectangleBox[{47.0782, 582.67416}, {53.9956, 589.59156}], 
    RectangleBox[{47.0782, 589.59156}, {53.9956, 596.50896}], 
    RectangleBox[{53.9956, 534.25236}, {60.913, 541.16976}], 
    RectangleBox[{53.9956, 541.16976}, {60.913, 548.08716}], 
    RectangleBox[{53.9956, 548.08716}, {60.913, 555.00456}], 
    RectangleBox[{53.9956, 555.00456}, {60.913, 561.92196}], 
    RectangleBox[{53.9956, 561.92196}, {60.913, 568.83936}], 
    RectangleBox[{53.9956, 568.83936}, {60.913, 575.75676}], 
    RectangleBox[{53.9956, 575.75676}, {60.913, 582.67416}], 
    RectangleBox[{53.9956, 582.67416}, {60.913, 589.59156}], 
    RectangleBox[{53.9956, 589.59156}, {60.913, 596.50896}], 
    RectangleBox[{53.9956, 596.50896}, {60.913, 603.42636}], 
    RectangleBox[{53.9956, 603.42636}, {60.913, 610.34376}], 
    RectangleBox[{53.9956, 610.34376}, {60.913, 617.26116}], 
    RectangleBox[{53.9956, 617.26116}, {60.913, 624.17856}], 
    RectangleBox[{53.9956, 624.17856}, {60.913, 631.09596}], 
    RectangleBox[{60.913, 534.25236}, {67.8304, 541.16976}], 
    RectangleBox[{60.913, 541.16976}, {67.8304, 548.08716}], 
    RectangleBox[{60.913, 548.08716}, {67.8304, 555.00456}], 
    RectangleBox[{60.913, 555.00456}, {67.8304, 561.92196}], 
    RectangleBox[{60.913, 561.92196}, {67.8304, 568.83936}], 
    RectangleBox[{60.913, 568.83936}, {67.8304, 575.75676}], 
    RectangleBox[{60.913, 575.75676}, {67.8304, 582.67416}], 
    RectangleBox[{60.913, 582.67416}, {67.8304, 589.59156}], 
    RectangleBox[{60.913, 589.59156}, {67.8304, 596.50896}], 
    RectangleBox[{60.913, 596.50896}, {67.8304, 603.42636}], 
    RectangleBox[{60.913, 603.42636}, {67.8304, 610.34376}], 
    RectangleBox[{60.913, 610.34376}, {67.8304, 617.26116}], 
    RectangleBox[{60.913, 617.26116}, {67.8304, 624.17856}], 
    RectangleBox[{60.913, 624.17856}, {67.8304, 631.09596}], 
    RectangleBox[{67.8304, 534.25236}, {74.7478, 541.16976}], 
    RectangleBox[{67.8304, 541.16976}, {74.7478, 548.08716}], 
    RectangleBox[{67.8304, 548.08716}, {74.7478, 555.00456}], 
    RectangleBox[{67.8304, 555.00456}, {74.7478, 561.92196}], 
    RectangleBox[{67.8304, 561.92196}, {74.7478, 568.83936}], 
    RectangleBox[{67.8304, 568.83936}, {74.7478, 575.75676}], 
    RectangleBox[{67.8304, 575.75676}, {74.7478, 582.67416}], 
    RectangleBox[{67.8304, 582.67416}, {74.7478, 589.59156}], 
    RectangleBox[{67.8304, 589.59156}, {74.7478, 596.50896}], 
    RectangleBox[{67.8304, 596.50896}, {74.7478, 603.42636}], 
    RectangleBox[{67.8304, 603.42636}, {74.7478, 610.34376}], 
    RectangleBox[{67.8304, 610.34376}, {74.7478, 617.26116}], 
    RectangleBox[{67.8304, 617.26116}, {74.7478, 624.17856}], 
    RectangleBox[{67.8304, 624.17856}, {74.7478, 631.09596}], 
    RectangleBox[{74.7478, 513.50016}, {81.6652, 520.41756}], 
    RectangleBox[{74.7478, 520.41756}, {81.6652, 527.33496}], 
    RectangleBox[{74.7478, 527.33496}, {81.6652, 534.25236}], 
    RectangleBox[{74.7478, 534.25236}, {81.6652, 541.16976}], 
    RectangleBox[{74.7478, 541.16976}, {81.6652, 548.08716}], 
    RectangleBox[{74.7478, 548.08716}, {81.6652, 555.00456}], 
    RectangleBox[{74.7478, 555.00456}, {81.6652, 561.92196}], 
    RectangleBox[{74.7478, 561.92196}, {81.6652, 568.83936}], 
    RectangleBox[{74.7478, 568.83936}, {81.6652, 575.75676}], 
    RectangleBox[{74.7478, 575.75676}, {81.6652, 582.67416}], 
    RectangleBox[{74.7478, 582.67416}, {81.6652, 589.59156}], 
    RectangleBox[{74.7478, 589.59156}, {81.6652, 596.50896}], 
    RectangleBox[{74.7478, 596.50896}, {81.6652, 603.42636}], 
    RectangleBox[{74.7478, 603.42636}, {81.6652, 610.34376}], 
    RectangleBox[{74.7478, 610.34376}, {81.6652, 617.26116}], 
    RectangleBox[{74.7478, 617.26116}, {81.6652, 624.17856}], 
    RectangleBox[{74.7478, 624.17856}, {81.6652, 631.09596}], 
    RectangleBox[{81.6652, 513.50016}, {88.5826, 520.41756}], 
    RectangleBox[{81.6652, 520.41756}, {88.5826, 527.33496}], 
    RectangleBox[{81.6652, 527.33496}, {88.5826, 534.25236}], 
    RectangleBox[{81.6652, 534.25236}, {88.5826, 541.16976}], 
    RectangleBox[{81.6652, 548.08716}, {88.5826, 555.00456}], 
    RectangleBox[{81.6652, 555.00456}, {88.5826, 561.92196}], 
    RectangleBox[{81.6652, 561.92196}, {88.5826, 568.83936}], 
    RectangleBox[{81.6652, 568.83936}, {88.5826, 575.75676}], 
    RectangleBox[{81.6652, 575.75676}, {88.5826, 582.67416}], 
    RectangleBox[{81.6652, 582.67416}, {88.5826, 589.59156}], 
    RectangleBox[{81.6652, 589.59156}, {88.5826, 596.50896}], 
    RectangleBox[{81.6652, 596.50896}, {88.5826, 603.42636}], 
    RectangleBox[{81.6652, 603.42636}, {88.5826, 610.34376}], 
    RectangleBox[{81.6652, 610.34376}, {88.5826, 617.26116}], 
    RectangleBox[{81.6652, 617.26116}, {88.5826, 624.17856}], 
    RectangleBox[{81.6652, 624.17856}, {88.5826, 631.09596}], 
    RectangleBox[{88.5826, 513.50016}, {95.5, 520.41756}], 
    RectangleBox[{88.5826, 520.41756}, {95.5, 527.33496}], 
    RectangleBox[{88.5826, 527.33496}, {95.5, 534.25236}], 
    RectangleBox[{88.5826, 534.25236}, {95.5, 541.16976}], 
    RectangleBox[{88.5826, 541.16976}, {95.5, 548.08716}], 
    RectangleBox[{88.5826, 548.08716}, {95.5, 555.00456}], 
    RectangleBox[{88.5826, 555.00456}, {95.5, 561.92196}], 
    RectangleBox[{88.5826, 561.92196}, {95.5, 568.83936}], 
    RectangleBox[{88.5826, 568.83936}, {95.5, 575.75676}], 
    RectangleBox[{88.5826, 575.75676}, {95.5, 582.67416}], 
    RectangleBox[{88.5826, 582.67416}, {95.5, 589.59156}], 
    RectangleBox[{88.5826, 589.59156}, {95.5, 596.50896}], 
    RectangleBox[{88.5826, 596.50896}, {95.5, 603.42636}], 
    RectangleBox[{88.5826, 603.42636}, {95.5, 610.34376}], 
    RectangleBox[{88.5826, 610.34376}, {95.5, 617.26116}], 
    RectangleBox[{88.5826, 617.26116}, {95.5, 624.17856}], 
    RectangleBox[{88.5826, 624.17856}, {95.5, 631.09596}], 
    RectangleBox[{95.5, 513.50016}, {102.4174, 520.41756}], 
    RectangleBox[{95.5, 520.41756}, {102.4174, 527.33496}], 
    RectangleBox[{95.5, 527.33496}, {102.4174, 534.25236}], 
    RectangleBox[{95.5, 534.25236}, {102.4174, 541.16976}], 
    RectangleBox[{95.5, 548.08716}, {102.4174, 555.00456}], 
    RectangleBox[{95.5, 561.92196}, {102.4174, 568.83936}], 
    RectangleBox[{95.5, 568.83936}, {102.4174, 575.75676}], 
    RectangleBox[{95.5, 575.75676}, {102.4174, 582.67416}], 
    RectangleBox[{95.5, 582.67416}, {102.4174, 589.59156}], 
    RectangleBox[{95.5, 589.59156}, {102.4174, 596.50896}], 
    RectangleBox[{95.5, 596.50896}, {102.4174, 603.42636}], 
    RectangleBox[{95.5, 603.42636}, {102.4174, 610.34376}], 
    RectangleBox[{95.5, 610.34376}, {102.4174, 617.26116}], 
    RectangleBox[{102.4174, 513.50016}, {109.3348, 520.41756}], 
    RectangleBox[{102.4174, 520.41756}, {109.3348, 527.33496}], 
    RectangleBox[{102.4174, 527.33496}, {109.3348, 534.25236}], 
    RectangleBox[{102.4174, 534.25236}, {109.3348, 541.16976}], 
    RectangleBox[{102.4174, 541.16976}, {109.3348, 548.08716}], 
    RectangleBox[{102.4174, 548.08716}, {109.3348, 555.00456}], 
    RectangleBox[{102.4174, 555.00456}, {109.3348, 561.92196}], 
    RectangleBox[{102.4174, 561.92196}, {109.3348, 568.83936}], 
    RectangleBox[{102.4174, 568.83936}, {109.3348, 575.75676}], 
    RectangleBox[{102.4174, 575.75676}, {109.3348, 582.67416}], 
    RectangleBox[{102.4174, 582.67416}, {109.3348, 589.59156}], 
    RectangleBox[{102.4174, 589.59156}, {109.3348, 596.50896}], 
    RectangleBox[{102.4174, 596.50896}, {109.3348, 603.42636}], 
    RectangleBox[{102.4174, 603.42636}, {109.3348, 610.34376}], 
    RectangleBox[{102.4174, 610.34376}, {109.3348, 617.26116}], 
    RectangleBox[{102.4174, 617.26116}, {109.3348, 624.17856}], 
    RectangleBox[{102.4174, 624.17856}, {109.3348, 631.09596}], 
    RectangleBox[{109.3348, 513.50016}, {116.2522, 520.41756}], 
    RectangleBox[{109.3348, 520.41756}, {116.2522, 527.33496}], 
    RectangleBox[{109.3348, 527.33496}, {116.2522, 534.25236}], 
    RectangleBox[{109.3348, 534.25236}, {116.2522, 541.16976}], 
    RectangleBox[{109.3348, 541.16976}, {116.2522, 548.08716}], 
    RectangleBox[{109.3348, 548.08716}, {116.2522, 555.00456}], 
    RectangleBox[{109.3348, 555.00456}, {116.2522, 561.92196}], 
    RectangleBox[{109.3348, 561.92196}, {116.2522, 568.83936}], 
    RectangleBox[{109.3348, 568.83936}, {116.2522, 575.75676}], 
    RectangleBox[{109.3348, 575.75676}, {116.2522, 582.67416}], 
    RectangleBox[{109.3348, 582.67416}, {116.2522, 589.59156}], 
    RectangleBox[{109.3348, 589.59156}, {116.2522, 596.50896}], 
    RectangleBox[{109.3348, 596.50896}, {116.2522, 603.42636}], 
    RectangleBox[{109.3348, 603.42636}, {116.2522, 610.34376}], 
    RectangleBox[{109.3348, 610.34376}, {116.2522, 617.26116}], 
    RectangleBox[{109.3348, 617.26116}, {116.2522, 624.17856}], 
    RectangleBox[{109.3348, 624.17856}, {116.2522, 631.09596}], 
    RectangleBox[{116.2522, 534.25236}, {123.1696, 541.16976}], 
    RectangleBox[{116.2522, 548.08716}, {123.1696, 555.00456}], 
    RectangleBox[{116.2522, 555.00456}, {123.1696, 561.92196}], 
    RectangleBox[{116.2522, 561.92196}, {123.1696, 568.83936}], 
    RectangleBox[{116.2522, 568.83936}, {123.1696, 575.75676}], 
    RectangleBox[{116.2522, 575.75676}, {123.1696, 582.67416}], 
    RectangleBox[{116.2522, 589.59156}, {123.1696, 596.50896}], 
    RectangleBox[{116.2522, 596.50896}, {123.1696, 603.42636}], 
    RectangleBox[{116.2522, 603.42636}, {123.1696, 610.34376}], 
    RectangleBox[{116.2522, 610.34376}, {123.1696, 617.26116}], 
    RectangleBox[{116.2522, 617.26116}, {123.1696, 624.17856}], 
    RectangleBox[{116.2522, 624.17856}, {123.1696, 631.09596}], 
    RectangleBox[{123.1696, 534.25236}, {130.087, 541.16976}], 
    RectangleBox[{123.1696, 541.16976}, {130.087, 548.08716}], 
    RectangleBox[{123.1696, 548.08716}, {130.087, 555.00456}], 
    RectangleBox[{123.1696, 555.00456}, {130.087, 561.92196}], 
    RectangleBox[{123.1696, 561.92196}, {130.087, 568.83936}], 
    RectangleBox[{123.1696, 568.83936}, {130.087, 575.75676}], 
    RectangleBox[{123.1696, 575.75676}, {130.087, 582.67416}], 
    RectangleBox[{123.1696, 582.67416}, {130.087, 589.59156}], 
    RectangleBox[{123.1696, 589.59156}, {130.087, 596.50896}], 
    RectangleBox[{123.1696, 596.50896}, {130.087, 603.42636}], 
    RectangleBox[{123.1696, 603.42636}, {130.087, 610.34376}], 
    RectangleBox[{123.1696, 610.34376}, {130.087, 617.26116}], 
    RectangleBox[{123.1696, 617.26116}, {130.087, 624.17856}], 
    RectangleBox[{123.1696, 624.17856}, {130.087, 631.09596}], 
    RectangleBox[{130.087, 534.25236}, {137.0044, 541.16976}], 
    RectangleBox[{130.087, 541.16976}, {137.0044, 548.08716}], 
    RectangleBox[{130.087, 548.08716}, {137.0044, 555.00456}], 
    RectangleBox[{130.087, 555.00456}, {137.0044, 561.92196}], 
    RectangleBox[{130.087, 561.92196}, {137.0044, 568.83936}], 
    RectangleBox[{130.087, 568.83936}, {137.0044, 575.75676}], 
    RectangleBox[{130.087, 575.75676}, {137.0044, 582.67416}], 
    RectangleBox[{130.087, 582.67416}, {137.0044, 589.59156}], 
    RectangleBox[{130.087, 589.59156}, {137.0044, 596.50896}], 
    RectangleBox[{130.087, 596.50896}, {137.0044, 603.42636}], 
    RectangleBox[{130.087, 603.42636}, {137.0044, 610.34376}], 
    RectangleBox[{130.087, 610.34376}, {137.0044, 617.26116}], 
    RectangleBox[{130.087, 617.26116}, {137.0044, 624.17856}], 
    RectangleBox[{130.087, 624.17856}, {137.0044, 631.09596}], 
    RectangleBox[{137.0044, 534.25236}, {143.9218, 541.16976}], 
    RectangleBox[{137.0044, 541.16976}, {143.9218, 548.08716}], 
    RectangleBox[{137.0044, 548.08716}, {143.9218, 555.00456}], 
    RectangleBox[{137.0044, 555.00456}, {143.9218, 561.92196}], 
    RectangleBox[{137.0044, 561.92196}, {143.9218, 568.83936}], 
    RectangleBox[{137.0044, 568.83936}, {143.9218, 575.75676}], 
    RectangleBox[{137.0044, 575.75676}, {143.9218, 582.67416}], 
    RectangleBox[{137.0044, 582.67416}, {143.9218, 589.59156}], 
    RectangleBox[{137.0044, 589.59156}, {143.9218, 596.50896}], 
    RectangleBox[{137.0044, 596.50896}, {143.9218, 603.42636}], 
    RectangleBox[{137.0044, 603.42636}, {143.9218, 610.34376}], 
    RectangleBox[{137.0044, 610.34376}, {143.9218, 617.26116}], 
    RectangleBox[{137.0044, 617.26116}, {143.9218, 624.17856}], 
    RectangleBox[{137.0044, 624.17856}, {143.9218, 631.09596}], 
    RectangleBox[{143.9218, 534.25236}, {150.8392, 541.16976}], 
    RectangleBox[{143.9218, 541.16976}, {150.8392, 548.08716}], 
    RectangleBox[{143.9218, 548.08716}, {150.8392, 555.00456}], 
    RectangleBox[{143.9218, 555.00456}, {150.8392, 561.92196}], 
    RectangleBox[{143.9218, 561.92196}, {150.8392, 568.83936}], 
    RectangleBox[{143.9218, 568.83936}, {150.8392, 575.75676}], 
    RectangleBox[{143.9218, 575.75676}, {150.8392, 582.67416}], 
    RectangleBox[{143.9218, 582.67416}, {150.8392, 589.59156}], 
    RectangleBox[{143.9218, 589.59156}, {150.8392, 596.50896}], 
    RectangleBox[{150.8392, 534.25236}, {157.7566, 541.16976}], 
    RectangleBox[{150.8392, 541.16976}, {157.7566, 548.08716}], 
    RectangleBox[{150.8392, 548.08716}, {157.7566, 555.00456}], 
    RectangleBox[{150.8392, 555.00456}, {157.7566, 561.92196}], 
    RectangleBox[{150.8392, 561.92196}, {157.7566, 568.83936}], 
    RectangleBox[{150.8392, 568.83936}, {157.7566, 575.75676}], 
    RectangleBox[{150.8392, 575.75676}, {157.7566, 582.67416}], 
    RectangleBox[{150.8392, 582.67416}, {157.7566, 589.59156}], 
    RectangleBox[{150.8392, 589.59156}, {157.7566, 596.50896}], 
    RectangleBox[{157.7566, 534.25236}, {164.674, 541.16976}], 
    RectangleBox[{157.7566, 541.16976}, {164.674, 548.08716}], 
    RectangleBox[{157.7566, 548.08716}, {164.674, 555.00456}], 
    RectangleBox[{157.7566, 555.00456}, {164.674, 561.92196}], 
    RectangleBox[{157.7566, 561.92196}, {164.674, 568.83936}], 
    RectangleBox[{157.7566, 568.83936}, {164.674, 575.75676}], 
    RectangleBox[{157.7566, 575.75676}, {164.674, 582.67416}], 
    RectangleBox[{157.7566, 582.67416}, {164.674, 589.59156}], 
    RectangleBox[{157.7566, 589.59156}, {164.674, 596.50896}], 
    RectangleBox[{164.674, 561.92196}, {171.5914, 568.83936}], 
    RectangleBox[{164.674, 568.83936}, {171.5914, 575.75676}], 
    RectangleBox[{164.674, 575.75676}, {171.5914, 582.67416}], 
    RectangleBox[{164.674, 582.67416}, {171.5914, 589.59156}], 
    RectangleBox[{164.674, 589.59156}, {171.5914, 596.50896}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{97.554017, 574.577357}, {104.471417, 581.494757}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{0.00016, 45.50016}, {31.99984, 70.29984}], 
    RectangleBox[{88.326, 31.50016}, {127.674, 56.29984}], 
    RectangleBox[{57.326, -0.49984}, {96.674, 24.29984}], 
    RectangleBox[{33.326, 77.50016}, {72.674, 102.29984}], 
    RectangleBox[{87.326, 70.50016}, {126.674, 95.29984}], 
    RectangleBox[{40.326, 41.50016}, {79.674, 66.29984}], 
    RectangleBox[{10.326, 10.50016}, {49.674, 35.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{16., 57.9}, {108., 43.9}}], 
    LineBox[{{16., 57.9}, {77., 11.9}}], LineBox[{{16., 57.9}, {53., 89.9}}], 
    LineBox[{{16., 57.9}, {107., 82.9}}], LineBox[{{16., 57.9}, {60., 53.9}}],
     LineBox[{{16., 57.9}, {30., 22.9}}], 
    LineBox[{{108., 43.9}, {77., 11.9}}], 
    LineBox[{{108., 43.9}, {53., 89.9}}], 
    LineBox[{{108., 43.9}, {107., 82.9}}], 
    LineBox[{{108., 43.9}, {60., 53.9}}], 
    LineBox[{{108., 43.9}, {30., 22.9}}], LineBox[{{77., 11.9}, {53., 89.9}}],
     LineBox[{{77., 11.9}, {107., 82.9}}], 
    LineBox[{{77., 11.9}, {60., 53.9}}], LineBox[{{77., 11.9}, {30., 22.9}}], 
    LineBox[{{53., 89.9}, {107., 82.9}}], LineBox[{{53., 89.9}, {60., 53.9}}],
     LineBox[{{53., 89.9}, {30., 22.9}}], 
    LineBox[{{107., 82.9}, {60., 53.9}}], 
    LineBox[{{107., 82.9}, {30., 22.9}}], 
    LineBox[{{60., 53.9}, {30., 22.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{16., 57.9}], 
    PointBox[{108., 43.9}], PointBox[{77., 11.9}], PointBox[{53., 89.9}], 
    PointBox[{107., 82.9}], PointBox[{60., 53.9}], PointBox[{30., 22.9}]}, 
   {RGBColor[0.363294, 0.719843, 0.664], Opacity[0.5], EdgeForm[GrayLevel[0]],
     RectangleBox[{0.00016, 44.186004}, {6.383852, 50.569696}], 
    RectangleBox[{0.00016, 50.569696}, {6.383852, 56.953388}], 
    RectangleBox[{0.00016, 56.953388}, {6.383852, 63.33708}], 
    RectangleBox[{0.00016, 63.33708}, {6.383852, 69.720772}], 
    RectangleBox[{0.00016, 69.720772}, {6.383852, 76.104464}], 
    RectangleBox[{6.383852, 5.883852}, {12.767544, 12.267544}], 
    RectangleBox[{6.383852, 12.267544}, {12.767544, 18.651236}], 
    RectangleBox[{6.383852, 18.651236}, {12.767544, 25.034928}], 
    RectangleBox[{6.383852, 25.034928}, {12.767544, 31.41862}], 
    RectangleBox[{6.383852, 31.41862}, {12.767544, 37.802312}], 
    RectangleBox[{6.383852, 44.186004}, {12.767544, 50.569696}], 
    RectangleBox[{6.383852, 50.569696}, {12.767544, 56.953388}], 
    RectangleBox[{6.383852, 56.953388}, {12.767544, 63.33708}], 
    RectangleBox[{6.383852, 63.33708}, {12.767544, 69.720772}], 
    RectangleBox[{6.383852, 69.720772}, {12.767544, 76.104464}], 
    RectangleBox[{12.767544, 5.883852}, {19.151236, 12.267544}], 
    RectangleBox[{12.767544, 12.267544}, {19.151236, 18.651236}], 
    RectangleBox[{12.767544, 18.651236}, {19.151236, 25.034928}], 
    RectangleBox[{12.767544, 25.034928}, {19.151236, 31.41862}], 
    RectangleBox[{12.767544, 31.41862}, {19.151236, 37.802312}], 
    RectangleBox[{12.767544, 44.186004}, {19.151236, 50.569696}], 
    RectangleBox[{12.767544, 50.569696}, {19.151236, 56.953388}], 
    RectangleBox[{12.767544, 56.953388}, {19.151236, 63.33708}], 
    RectangleBox[{12.767544, 63.33708}, {19.151236, 69.720772}], 
    RectangleBox[{12.767544, 69.720772}, {19.151236, 76.104464}], 
    RectangleBox[{19.151236, 5.883852}, {25.534928, 12.267544}], 
    RectangleBox[{19.151236, 12.267544}, {25.534928, 18.651236}], 
    RectangleBox[{19.151236, 18.651236}, {25.534928, 25.034928}], 
    RectangleBox[{19.151236, 25.034928}, {25.534928, 31.41862}], 
    RectangleBox[{19.151236, 31.41862}, {25.534928, 37.802312}], 
    RectangleBox[{19.151236, 37.802312}, {25.534928, 44.186004}], 
    RectangleBox[{19.151236, 44.186004}, {25.534928, 50.569696}], 
    RectangleBox[{19.151236, 50.569696}, {25.534928, 56.953388}], 
    RectangleBox[{19.151236, 56.953388}, {25.534928, 63.33708}], 
    RectangleBox[{19.151236, 63.33708}, {25.534928, 69.720772}], 
    RectangleBox[{19.151236, 69.720772}, {25.534928, 76.104464}], 
    RectangleBox[{25.534928, 5.883852}, {31.91862, 12.267544}], 
    RectangleBox[{25.534928, 12.267544}, {31.91862, 18.651236}], 
    RectangleBox[{25.534928, 18.651236}, {31.91862, 25.034928}], 
    RectangleBox[{25.534928, 25.034928}, {31.91862, 31.41862}], 
    RectangleBox[{25.534928, 31.41862}, {31.91862, 37.802312}], 
    RectangleBox[{25.534928, 44.186004}, {31.91862, 50.569696}], 
    RectangleBox[{25.534928, 50.569696}, {31.91862, 56.953388}], 
    RectangleBox[{25.534928, 56.953388}, {31.91862, 63.33708}], 
    RectangleBox[{25.534928, 63.33708}, {31.91862, 69.720772}], 
    RectangleBox[{25.534928, 69.720772}, {31.91862, 76.104464}], 
    RectangleBox[{31.91862, 5.883852}, {38.302312, 12.267544}], 
    RectangleBox[{31.91862, 12.267544}, {38.302312, 18.651236}], 
    RectangleBox[{31.91862, 18.651236}, {38.302312, 25.034928}], 
    RectangleBox[{31.91862, 25.034928}, {38.302312, 31.41862}], 
    RectangleBox[{31.91862, 31.41862}, {38.302312, 37.802312}], 
    RectangleBox[{31.91862, 37.802312}, {38.302312, 44.186004}], 
    RectangleBox[{31.91862, 44.186004}, {38.302312, 50.569696}], 
    RectangleBox[{31.91862, 50.569696}, {38.302312, 56.953388}], 
    RectangleBox[{31.91862, 56.953388}, {38.302312, 63.33708}], 
    RectangleBox[{31.91862, 63.33708}, {38.302312, 69.720772}], 
    RectangleBox[{31.91862, 69.720772}, {38.302312, 76.104464}], 
    RectangleBox[{31.91862, 76.104464}, {38.302312, 82.488156}], 
    RectangleBox[{31.91862, 82.488156}, {38.302312, 88.871848}], 
    RectangleBox[{31.91862, 88.871848}, {38.302312, 95.25554}], 
    RectangleBox[{31.91862, 95.25554}, {38.302312, 101.639232}], 
    RectangleBox[{31.91862, 101.639232}, {38.302312, 108.022924}], 
    RectangleBox[{38.302312, 5.883852}, {44.686004, 12.267544}], 
    RectangleBox[{38.302312, 12.267544}, {44.686004, 18.651236}], 
    RectangleBox[{38.302312, 18.651236}, {44.686004, 25.034928}], 
    RectangleBox[{38.302312, 25.034928}, {44.686004, 31.41862}], 
    RectangleBox[{38.302312, 31.41862}, {44.686004, 37.802312}], 
    RectangleBox[{38.302312, 37.802312}, {44.686004, 44.186004}], 
    RectangleBox[{38.302312, 44.186004}, {44.686004, 50.569696}], 
    RectangleBox[{38.302312, 50.569696}, {44.686004, 56.953388}], 
    RectangleBox[{38.302312, 56.953388}, {44.686004, 63.33708}], 
    RectangleBox[{38.302312, 63.33708}, {44.686004, 69.720772}], 
    RectangleBox[{38.302312, 76.104464}, {44.686004, 82.488156}], 
    RectangleBox[{38.302312, 82.488156}, {44.686004, 88.871848}], 
    RectangleBox[{38.302312, 88.871848}, {44.686004, 95.25554}], 
    RectangleBox[{38.302312, 95.25554}, {44.686004, 101.639232}], 
    RectangleBox[{38.302312, 101.639232}, {44.686004, 108.022924}], 
    RectangleBox[{44.686004, 5.883852}, {51.069696, 12.267544}], 
    RectangleBox[{44.686004, 12.267544}, {51.069696, 18.651236}], 
    RectangleBox[{44.686004, 18.651236}, {51.069696, 25.034928}], 
    RectangleBox[{44.686004, 25.034928}, {51.069696, 31.41862}], 
    RectangleBox[{44.686004, 31.41862}, {51.069696, 37.802312}], 
    RectangleBox[{44.686004, 37.802312}, {51.069696, 44.186004}], 
    RectangleBox[{44.686004, 44.186004}, {51.069696, 50.569696}], 
    RectangleBox[{44.686004, 50.569696}, {51.069696, 56.953388}], 
    RectangleBox[{44.686004, 56.953388}, {51.069696, 63.33708}], 
    RectangleBox[{44.686004, 63.33708}, {51.069696, 69.720772}], 
    RectangleBox[{44.686004, 69.720772}, {51.069696, 76.104464}], 
    RectangleBox[{44.686004, 76.104464}, {51.069696, 82.488156}], 
    RectangleBox[{44.686004, 82.488156}, {51.069696, 88.871848}], 
    RectangleBox[{44.686004, 88.871848}, {51.069696, 95.25554}], 
    RectangleBox[{44.686004, 95.25554}, {51.069696, 101.639232}], 
    RectangleBox[{44.686004, 101.639232}, {51.069696, 108.022924}], 
    RectangleBox[{51.069696, -0.49984}, {57.453388, 5.883852}], 
    RectangleBox[{51.069696, 5.883852}, {57.453388, 12.267544}], 
    RectangleBox[{51.069696, 12.267544}, {57.453388, 18.651236}], 
    RectangleBox[{51.069696, 18.651236}, {57.453388, 25.034928}], 
    RectangleBox[{51.069696, 25.034928}, {57.453388, 31.41862}], 
    RectangleBox[{51.069696, 37.802312}, {57.453388, 44.186004}], 
    RectangleBox[{51.069696, 44.186004}, {57.453388, 50.569696}], 
    RectangleBox[{51.069696, 50.569696}, {57.453388, 56.953388}], 
    RectangleBox[{51.069696, 56.953388}, {57.453388, 63.33708}], 
    RectangleBox[{51.069696, 63.33708}, {57.453388, 69.720772}], 
    RectangleBox[{51.069696, 69.720772}, {57.453388, 76.104464}], 
    RectangleBox[{51.069696, 76.104464}, {57.453388, 82.488156}], 
    RectangleBox[{51.069696, 82.488156}, {57.453388, 88.871848}], 
    RectangleBox[{51.069696, 88.871848}, {57.453388, 95.25554}], 
    RectangleBox[{51.069696, 95.25554}, {57.453388, 101.639232}], 
    RectangleBox[{51.069696, 101.639232}, {57.453388, 108.022924}], 
    RectangleBox[{57.453388, -0.49984}, {63.83708, 5.883852}], 
    RectangleBox[{57.453388, 5.883852}, {63.83708, 12.267544}], 
    RectangleBox[{57.453388, 12.267544}, {63.83708, 18.651236}], 
    RectangleBox[{57.453388, 18.651236}, {63.83708, 25.034928}], 
    RectangleBox[{57.453388, 25.034928}, {63.83708, 31.41862}], 
    RectangleBox[{57.453388, 31.41862}, {63.83708, 37.802312}], 
    RectangleBox[{57.453388, 37.802312}, {63.83708, 44.186004}], 
    RectangleBox[{57.453388, 44.186004}, {63.83708, 50.569696}], 
    RectangleBox[{57.453388, 50.569696}, {63.83708, 56.953388}], 
    RectangleBox[{57.453388, 56.953388}, {63.83708, 63.33708}], 
    RectangleBox[{57.453388, 63.33708}, {63.83708, 69.720772}], 
    RectangleBox[{57.453388, 69.720772}, {63.83708, 76.104464}], 
    RectangleBox[{57.453388, 76.104464}, {63.83708, 82.488156}], 
    RectangleBox[{57.453388, 82.488156}, {63.83708, 88.871848}], 
    RectangleBox[{57.453388, 88.871848}, {63.83708, 95.25554}], 
    RectangleBox[{57.453388, 95.25554}, {63.83708, 101.639232}], 
    RectangleBox[{57.453388, 101.639232}, {63.83708, 108.022924}], 
    RectangleBox[{63.83708, -0.49984}, {70.220772, 5.883852}], 
    RectangleBox[{63.83708, 5.883852}, {70.220772, 12.267544}], 
    RectangleBox[{63.83708, 12.267544}, {70.220772, 18.651236}], 
    RectangleBox[{63.83708, 18.651236}, {70.220772, 25.034928}], 
    RectangleBox[{63.83708, 25.034928}, {70.220772, 31.41862}], 
    RectangleBox[{63.83708, 31.41862}, {70.220772, 37.802312}], 
    RectangleBox[{63.83708, 37.802312}, {70.220772, 44.186004}], 
    RectangleBox[{63.83708, 44.186004}, {70.220772, 50.569696}], 
    RectangleBox[{63.83708, 50.569696}, {70.220772, 56.953388}], 
    RectangleBox[{63.83708, 56.953388}, {70.220772, 63.33708}], 
    RectangleBox[{63.83708, 63.33708}, {70.220772, 69.720772}], 
    RectangleBox[{63.83708, 69.720772}, {70.220772, 76.104464}], 
    RectangleBox[{63.83708, 76.104464}, {70.220772, 82.488156}], 
    RectangleBox[{63.83708, 82.488156}, {70.220772, 88.871848}], 
    RectangleBox[{63.83708, 88.871848}, {70.220772, 95.25554}], 
    RectangleBox[{63.83708, 95.25554}, {70.220772, 101.639232}], 
    RectangleBox[{63.83708, 101.639232}, {70.220772, 108.022924}], 
    RectangleBox[{70.220772, -0.49984}, {76.604464, 5.883852}], 
    RectangleBox[{70.220772, 5.883852}, {76.604464, 12.267544}], 
    RectangleBox[{70.220772, 12.267544}, {76.604464, 18.651236}], 
    RectangleBox[{70.220772, 18.651236}, {76.604464, 25.034928}], 
    RectangleBox[{70.220772, 25.034928}, {76.604464, 31.41862}], 
    RectangleBox[{70.220772, 31.41862}, {76.604464, 37.802312}], 
    RectangleBox[{70.220772, 37.802312}, {76.604464, 44.186004}], 
    RectangleBox[{70.220772, 44.186004}, {76.604464, 50.569696}], 
    RectangleBox[{70.220772, 50.569696}, {76.604464, 56.953388}], 
    RectangleBox[{70.220772, 56.953388}, {76.604464, 63.33708}], 
    RectangleBox[{70.220772, 63.33708}, {76.604464, 69.720772}], 
    RectangleBox[{70.220772, 69.720772}, {76.604464, 76.104464}], 
    RectangleBox[{70.220772, 76.104464}, {76.604464, 82.488156}], 
    RectangleBox[{70.220772, 82.488156}, {76.604464, 88.871848}], 
    RectangleBox[{70.220772, 88.871848}, {76.604464, 95.25554}], 
    RectangleBox[{70.220772, 95.25554}, {76.604464, 101.639232}], 
    RectangleBox[{70.220772, 101.639232}, {76.604464, 108.022924}], 
    RectangleBox[{76.604464, -0.49984}, {82.988156, 5.883852}], 
    RectangleBox[{76.604464, 5.883852}, {82.988156, 12.267544}], 
    RectangleBox[{76.604464, 12.267544}, {82.988156, 18.651236}], 
    RectangleBox[{76.604464, 18.651236}, {82.988156, 25.034928}], 
    RectangleBox[{76.604464, 31.41862}, {82.988156, 37.802312}], 
    RectangleBox[{76.604464, 37.802312}, {82.988156, 44.186004}], 
    RectangleBox[{76.604464, 44.186004}, {82.988156, 50.569696}], 
    RectangleBox[{76.604464, 50.569696}, {82.988156, 56.953388}], 
    RectangleBox[{76.604464, 56.953388}, {82.988156, 63.33708}], 
    RectangleBox[{76.604464, 63.33708}, {82.988156, 69.720772}], 
    RectangleBox[{76.604464, 69.720772}, {82.988156, 76.104464}], 
    RectangleBox[{76.604464, 82.488156}, {82.988156, 88.871848}], 
    RectangleBox[{82.988156, -0.49984}, {89.371848, 5.883852}], 
    RectangleBox[{82.988156, 5.883852}, {89.371848, 12.267544}], 
    RectangleBox[{82.988156, 12.267544}, {89.371848, 18.651236}], 
    RectangleBox[{82.988156, 18.651236}, {89.371848, 25.034928}], 
    RectangleBox[{82.988156, 25.034928}, {89.371848, 31.41862}], 
    RectangleBox[{82.988156, 31.41862}, {89.371848, 37.802312}], 
    RectangleBox[{82.988156, 37.802312}, {89.371848, 44.186004}], 
    RectangleBox[{82.988156, 44.186004}, {89.371848, 50.569696}], 
    RectangleBox[{82.988156, 50.569696}, {89.371848, 56.953388}], 
    RectangleBox[{82.988156, 56.953388}, {89.371848, 63.33708}], 
    RectangleBox[{82.988156, 63.33708}, {89.371848, 69.720772}], 
    RectangleBox[{82.988156, 69.720772}, {89.371848, 76.104464}], 
    RectangleBox[{82.988156, 76.104464}, {89.371848, 82.488156}], 
    RectangleBox[{82.988156, 82.488156}, {89.371848, 88.871848}], 
    RectangleBox[{82.988156, 88.871848}, {89.371848, 95.25554}], 
    RectangleBox[{82.988156, 95.25554}, {89.371848, 101.639232}], 
    RectangleBox[{89.371848, -0.49984}, {95.75554, 5.883852}], 
    RectangleBox[{89.371848, 5.883852}, {95.75554, 12.267544}], 
    RectangleBox[{89.371848, 12.267544}, {95.75554, 18.651236}], 
    RectangleBox[{89.371848, 18.651236}, {95.75554, 25.034928}], 
    RectangleBox[{89.371848, 25.034928}, {95.75554, 31.41862}], 
    RectangleBox[{89.371848, 31.41862}, {95.75554, 37.802312}], 
    RectangleBox[{89.371848, 37.802312}, {95.75554, 44.186004}], 
    RectangleBox[{89.371848, 44.186004}, {95.75554, 50.569696}], 
    RectangleBox[{89.371848, 50.569696}, {95.75554, 56.953388}], 
    RectangleBox[{89.371848, 69.720772}, {95.75554, 76.104464}], 
    RectangleBox[{89.371848, 76.104464}, {95.75554, 82.488156}], 
    RectangleBox[{89.371848, 82.488156}, {95.75554, 88.871848}], 
    RectangleBox[{89.371848, 88.871848}, {95.75554, 95.25554}], 
    RectangleBox[{89.371848, 95.25554}, {95.75554, 101.639232}], 
    RectangleBox[{95.75554, -0.49984}, {102.139232, 5.883852}], 
    RectangleBox[{95.75554, 5.883852}, {102.139232, 12.267544}], 
    RectangleBox[{95.75554, 12.267544}, {102.139232, 18.651236}], 
    RectangleBox[{95.75554, 18.651236}, {102.139232, 25.034928}], 
    RectangleBox[{95.75554, 31.41862}, {102.139232, 37.802312}], 
    RectangleBox[{95.75554, 37.802312}, {102.139232, 44.186004}], 
    RectangleBox[{95.75554, 44.186004}, {102.139232, 50.569696}], 
    RectangleBox[{95.75554, 50.569696}, {102.139232, 56.953388}], 
    RectangleBox[{95.75554, 56.953388}, {102.139232, 63.33708}], 
    RectangleBox[{95.75554, 63.33708}, {102.139232, 69.720772}], 
    RectangleBox[{95.75554, 69.720772}, {102.139232, 76.104464}], 
    RectangleBox[{95.75554, 76.104464}, {102.139232, 82.488156}], 
    RectangleBox[{95.75554, 82.488156}, {102.139232, 88.871848}], 
    RectangleBox[{95.75554, 88.871848}, {102.139232, 95.25554}], 
    RectangleBox[{95.75554, 95.25554}, {102.139232, 101.639232}], 
    RectangleBox[{102.139232, 31.41862}, {108.522924, 37.802312}], 
    RectangleBox[{102.139232, 37.802312}, {108.522924, 44.186004}], 
    RectangleBox[{102.139232, 44.186004}, {108.522924, 50.569696}], 
    RectangleBox[{102.139232, 50.569696}, {108.522924, 56.953388}], 
    RectangleBox[{102.139232, 56.953388}, {108.522924, 63.33708}], 
    RectangleBox[{102.139232, 63.33708}, {108.522924, 69.720772}], 
    RectangleBox[{102.139232, 69.720772}, {108.522924, 76.104464}], 
    RectangleBox[{102.139232, 76.104464}, {108.522924, 82.488156}], 
    RectangleBox[{102.139232, 82.488156}, {108.522924, 88.871848}], 
    RectangleBox[{102.139232, 88.871848}, {108.522924, 95.25554}], 
    RectangleBox[{102.139232, 95.25554}, {108.522924, 101.639232}], 
    RectangleBox[{108.522924, 31.41862}, {114.906616, 37.802312}], 
    RectangleBox[{108.522924, 37.802312}, {114.906616, 44.186004}], 
    RectangleBox[{108.522924, 44.186004}, {114.906616, 50.569696}], 
    RectangleBox[{108.522924, 50.569696}, {114.906616, 56.953388}], 
    RectangleBox[{108.522924, 69.720772}, {114.906616, 76.104464}], 
    RectangleBox[{108.522924, 76.104464}, {114.906616, 82.488156}], 
    RectangleBox[{108.522924, 82.488156}, {114.906616, 88.871848}], 
    RectangleBox[{108.522924, 88.871848}, {114.906616, 95.25554}], 
    RectangleBox[{108.522924, 95.25554}, {114.906616, 101.639232}], 
    RectangleBox[{114.906616, 31.41862}, {121.290308, 37.802312}], 
    RectangleBox[{114.906616, 37.802312}, {121.290308, 44.186004}], 
    RectangleBox[{114.906616, 44.186004}, {121.290308, 50.569696}], 
    RectangleBox[{114.906616, 50.569696}, {121.290308, 56.953388}], 
    RectangleBox[{114.906616, 69.720772}, {121.290308, 76.104464}], 
    RectangleBox[{114.906616, 76.104464}, {121.290308, 82.488156}], 
    RectangleBox[{114.906616, 82.488156}, {121.290308, 88.871848}], 
    RectangleBox[{114.906616, 88.871848}, {121.290308, 95.25554}], 
    RectangleBox[{114.906616, 95.25554}, {121.290308, 101.639232}], 
    RectangleBox[{121.290308, 31.41862}, {127.674, 37.802312}], 
    RectangleBox[{121.290308, 37.802312}, {127.674, 44.186004}], 
    RectangleBox[{121.290308, 44.186004}, {127.674, 50.569696}], 
    RectangleBox[{121.290308, 50.569696}, {127.674, 56.953388}], 
    RectangleBox[{121.290308, 69.720772}, {127.674, 76.104464}], 
    RectangleBox[{121.290308, 76.104464}, {127.674, 82.488156}], 
    RectangleBox[{121.290308, 82.488156}, {127.674, 88.871848}], 
    RectangleBox[{121.290308, 88.871848}, {127.674, 95.25554}], 
    RectangleBox[{121.290308, 95.25554}, {127.674, 101.639232}], 
    RectangleBox[{127.674, 31.41862}, {134.057692, 37.802312}], 
    RectangleBox[{127.674, 37.802312}, {134.057692, 44.186004}], 
    RectangleBox[{127.674, 44.186004}, {134.057692, 50.569696}], 
    RectangleBox[{127.674, 50.569696}, {134.057692, 56.953388}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{65.747258, 53.170003}, {72.13095, 59.553695}]}, 
   {RGBColor[1, 0, 0], Opacity[0.2], 
    RectangleBox[{529.00012, 755.50016}, {552.99988, 780.29984}], 
    RectangleBox[{527.326, 796.50016}, {566.674, 821.29984}], 
    RectangleBox[{533.00016, 835.50016}, {564.99984, 860.29984}], 
    RectangleBox[{535.00016, 868.50016}, {566.99984, 893.29984}], 
    RectangleBox[{573.326, 837.50016}, {612.674, 862.29984}], 
    RectangleBox[{485.326, 843.50016}, {524.674, 868.29984}]}, 
   {GrayLevel[0.3], Opacity[0.6], LineBox[{{541., 767.9}, {547., 808.9}}], 
    LineBox[{{549., 847.9}, {547., 808.9}}], 
    LineBox[{{549., 847.9}, {551., 880.9}}], 
    LineBox[{{549., 847.9}, {593., 849.9}}], 
    LineBox[{{549., 847.9}, {505., 855.9}}]}, 
   {GrayLevel[0], PointSize[0.01], PointBox[{541., 767.9}], 
    PointBox[{547., 808.9}], PointBox[{549., 847.9}], PointBox[{551., 880.9}],
     PointBox[{593., 849.9}], PointBox[{505., 855.9}]}, 
   {RGBColor[0.211608, 0.513216, 0.731647], Opacity[0.5], EdgeForm[GrayLevel[
    0]], RectangleBox[{485.326, 838.179968}, {492.215984, 845.069952}], 
    RectangleBox[{485.326, 845.069952}, {492.215984, 851.959936}], 
    RectangleBox[{485.326, 851.959936}, {492.215984, 858.84992}], 
    RectangleBox[{485.326, 858.84992}, {492.215984, 865.739904}], 
    RectangleBox[{485.326, 865.739904}, {492.215984, 872.629888}], 
    RectangleBox[{492.215984, 838.179968}, {499.105968, 845.069952}], 
    RectangleBox[{492.215984, 845.069952}, {499.105968, 851.959936}], 
    RectangleBox[{492.215984, 851.959936}, {499.105968, 858.84992}], 
    RectangleBox[{492.215984, 858.84992}, {499.105968, 865.739904}], 
    RectangleBox[{492.215984, 865.739904}, {499.105968, 872.629888}], 
    RectangleBox[{499.105968, 838.179968}, {505.995952, 845.069952}], 
    RectangleBox[{499.105968, 845.069952}, {505.995952, 851.959936}], 
    RectangleBox[{499.105968, 851.959936}, {505.995952, 858.84992}], 
    RectangleBox[{499.105968, 858.84992}, {505.995952, 865.739904}], 
    RectangleBox[{499.105968, 865.739904}, {505.995952, 872.629888}], 
    RectangleBox[{505.995952, 838.179968}, {512.885936, 845.069952}], 
    RectangleBox[{505.995952, 845.069952}, {512.885936, 851.959936}], 
    RectangleBox[{505.995952, 851.959936}, {512.885936, 858.84992}], 
    RectangleBox[{505.995952, 858.84992}, {512.885936, 865.739904}], 
    RectangleBox[{505.995952, 865.739904}, {512.885936, 872.629888}], 
    RectangleBox[{512.885936, 838.179968}, {519.77592, 845.069952}], 
    RectangleBox[{512.885936, 845.069952}, {519.77592, 851.959936}], 
    RectangleBox[{512.885936, 851.959936}, {519.77592, 858.84992}], 
    RectangleBox[{512.885936, 858.84992}, {519.77592, 865.739904}], 
    RectangleBox[{512.885936, 865.739904}, {519.77592, 872.629888}], 
    RectangleBox[{519.77592, 838.179968}, {526.665904, 845.069952}], 
    RectangleBox[{519.77592, 845.069952}, {526.665904, 851.959936}], 
    RectangleBox[{519.77592, 851.959936}, {526.665904, 858.84992}], 
    RectangleBox[{519.77592, 858.84992}, {526.665904, 865.739904}], 
    RectangleBox[{519.77592, 865.739904}, {526.665904, 872.629888}], 
    RectangleBox[{526.665904, 755.50016}, {533.555888, 762.390144}], 
    RectangleBox[{526.665904, 762.390144}, {533.555888, 769.280128}], 
    RectangleBox[{526.665904, 769.280128}, {533.555888, 776.170112}], 
    RectangleBox[{526.665904, 776.170112}, {533.555888, 783.060096}], 
    RectangleBox[{526.665904, 789.95008}, {533.555888, 796.840064}], 
    RectangleBox[{526.665904, 796.840064}, {533.555888, 803.730048}], 
    RectangleBox[{526.665904, 803.730048}, {533.555888, 810.620032}], 
    RectangleBox[{526.665904, 810.620032}, {533.555888, 817.510016}], 
    RectangleBox[{526.665904, 817.510016}, {533.555888, 824.4}], 
    RectangleBox[{526.665904, 831.289984}, {533.555888, 838.179968}], 
    RectangleBox[{526.665904, 838.179968}, {533.555888, 845.069952}], 
    RectangleBox[{526.665904, 845.069952}, {533.555888, 851.959936}], 
    RectangleBox[{526.665904, 851.959936}, {533.555888, 858.84992}], 
    RectangleBox[{526.665904, 858.84992}, {533.555888, 865.739904}], 
    RectangleBox[{533.555888, 755.50016}, {540.445872, 762.390144}], 
    RectangleBox[{533.555888, 762.390144}, {540.445872, 769.280128}], 
    RectangleBox[{533.555888, 769.280128}, {540.445872, 776.170112}], 
    RectangleBox[{533.555888, 776.170112}, {540.445872, 783.060096}], 
    RectangleBox[{533.555888, 789.95008}, {540.445872, 796.840064}], 
    RectangleBox[{533.555888, 796.840064}, {540.445872, 803.730048}], 
    RectangleBox[{533.555888, 803.730048}, {540.445872, 810.620032}], 
    RectangleBox[{533.555888, 810.620032}, {540.445872, 817.510016}], 
    RectangleBox[{533.555888, 817.510016}, {540.445872, 824.4}], 
    RectangleBox[{533.555888, 831.289984}, {540.445872, 838.179968}], 
    RectangleBox[{533.555888, 838.179968}, {540.445872, 845.069952}], 
    RectangleBox[{533.555888, 845.069952}, {540.445872, 851.959936}], 
    RectangleBox[{533.555888, 851.959936}, {540.445872, 858.84992}], 
    RectangleBox[{533.555888, 858.84992}, {540.445872, 865.739904}], 
    RectangleBox[{533.555888, 865.739904}, {540.445872, 872.629888}], 
    RectangleBox[{533.555888, 872.629888}, {540.445872, 879.519872}], 
    RectangleBox[{533.555888, 879.519872}, {540.445872, 886.409856}], 
    RectangleBox[{533.555888, 886.409856}, {540.445872, 893.29984}], 
    RectangleBox[{533.555888, 893.29984}, {540.445872, 900.189824}], 
    RectangleBox[{540.445872, 755.50016}, {547.335856, 762.390144}], 
    RectangleBox[{540.445872, 762.390144}, {547.335856, 769.280128}], 
    RectangleBox[{540.445872, 769.280128}, {547.335856, 776.170112}], 
    RectangleBox[{540.445872, 776.170112}, {547.335856, 783.060096}], 
    RectangleBox[{540.445872, 783.060096}, {547.335856, 789.95008}], 
    RectangleBox[{540.445872, 789.95008}, {547.335856, 796.840064}], 
    RectangleBox[{540.445872, 796.840064}, {547.335856, 803.730048}], 
    RectangleBox[{540.445872, 803.730048}, {547.335856, 810.620032}], 
    RectangleBox[{540.445872, 810.620032}, {547.335856, 817.510016}], 
    RectangleBox[{540.445872, 817.510016}, {547.335856, 824.4}], 
    RectangleBox[{540.445872, 831.289984}, {547.335856, 838.179968}], 
    RectangleBox[{540.445872, 838.179968}, {547.335856, 845.069952}], 
    RectangleBox[{540.445872, 845.069952}, {547.335856, 851.959936}], 
    RectangleBox[{540.445872, 851.959936}, {547.335856, 858.84992}], 
    RectangleBox[{540.445872, 858.84992}, {547.335856, 865.739904}], 
    RectangleBox[{540.445872, 865.739904}, {547.335856, 872.629888}], 
    RectangleBox[{540.445872, 872.629888}, {547.335856, 879.519872}], 
    RectangleBox[{540.445872, 879.519872}, {547.335856, 886.409856}], 
    RectangleBox[{540.445872, 886.409856}, {547.335856, 893.29984}], 
    RectangleBox[{540.445872, 893.29984}, {547.335856, 900.189824}], 
    RectangleBox[{547.335856, 755.50016}, {554.22584, 762.390144}], 
    RectangleBox[{547.335856, 762.390144}, {554.22584, 769.280128}], 
    RectangleBox[{547.335856, 769.280128}, {554.22584, 776.170112}], 
    RectangleBox[{547.335856, 776.170112}, {554.22584, 783.060096}], 
    RectangleBox[{547.335856, 789.95008}, {554.22584, 796.840064}], 
    RectangleBox[{547.335856, 796.840064}, {554.22584, 803.730048}], 
    RectangleBox[{547.335856, 803.730048}, {554.22584, 810.620032}], 
    RectangleBox[{547.335856, 810.620032}, {554.22584, 817.510016}], 
    RectangleBox[{547.335856, 817.510016}, {554.22584, 824.4}], 
    RectangleBox[{547.335856, 824.4}, {554.22584, 831.289984}], 
    RectangleBox[{547.335856, 831.289984}, {554.22584, 838.179968}], 
    RectangleBox[{547.335856, 838.179968}, {554.22584, 845.069952}], 
    RectangleBox[{547.335856, 845.069952}, {554.22584, 851.959936}], 
    RectangleBox[{547.335856, 851.959936}, {554.22584, 858.84992}], 
    RectangleBox[{547.335856, 858.84992}, {554.22584, 865.739904}], 
    RectangleBox[{547.335856, 865.739904}, {554.22584, 872.629888}], 
    RectangleBox[{547.335856, 872.629888}, {554.22584, 879.519872}], 
    RectangleBox[{547.335856, 879.519872}, {554.22584, 886.409856}], 
    RectangleBox[{547.335856, 886.409856}, {554.22584, 893.29984}], 
    RectangleBox[{547.335856, 893.29984}, {554.22584, 900.189824}], 
    RectangleBox[{554.22584, 789.95008}, {561.115824, 796.840064}], 
    RectangleBox[{554.22584, 796.840064}, {561.115824, 803.730048}], 
    RectangleBox[{554.22584, 803.730048}, {561.115824, 810.620032}], 
    RectangleBox[{554.22584, 810.620032}, {561.115824, 817.510016}], 
    RectangleBox[{554.22584, 817.510016}, {561.115824, 824.4}], 
    RectangleBox[{554.22584, 831.289984}, {561.115824, 838.179968}], 
    RectangleBox[{554.22584, 838.179968}, {561.115824, 845.069952}], 
    RectangleBox[{554.22584, 845.069952}, {561.115824, 851.959936}], 
    RectangleBox[{554.22584, 851.959936}, {561.115824, 858.84992}], 
    RectangleBox[{554.22584, 858.84992}, {561.115824, 865.739904}], 
    RectangleBox[{554.22584, 865.739904}, {561.115824, 872.629888}], 
    RectangleBox[{554.22584, 872.629888}, {561.115824, 879.519872}], 
    RectangleBox[{554.22584, 879.519872}, {561.115824, 886.409856}], 
    RectangleBox[{554.22584, 886.409856}, {561.115824, 893.29984}], 
    RectangleBox[{554.22584, 893.29984}, {561.115824, 900.189824}], 
    RectangleBox[{561.115824, 789.95008}, {568.005808, 796.840064}], 
    RectangleBox[{561.115824, 796.840064}, {568.005808, 803.730048}], 
    RectangleBox[{561.115824, 803.730048}, {568.005808, 810.620032}], 
    RectangleBox[{561.115824, 810.620032}, {568.005808, 817.510016}], 
    RectangleBox[{561.115824, 817.510016}, {568.005808, 824.4}], 
    RectangleBox[{561.115824, 831.289984}, {568.005808, 838.179968}], 
    RectangleBox[{561.115824, 838.179968}, {568.005808, 845.069952}], 
    RectangleBox[{561.115824, 845.069952}, {568.005808, 851.959936}], 
    RectangleBox[{561.115824, 851.959936}, {568.005808, 858.84992}], 
    RectangleBox[{561.115824, 858.84992}, {568.005808, 865.739904}], 
    RectangleBox[{561.115824, 865.739904}, {568.005808, 872.629888}], 
    RectangleBox[{561.115824, 872.629888}, {568.005808, 879.519872}], 
    RectangleBox[{561.115824, 879.519872}, {568.005808, 886.409856}], 
    RectangleBox[{561.115824, 886.409856}, {568.005808, 893.29984}], 
    RectangleBox[{561.115824, 893.29984}, {568.005808, 900.189824}], 
    RectangleBox[{568.005808, 831.289984}, {574.895792, 838.179968}], 
    RectangleBox[{568.005808, 838.179968}, {574.895792, 845.069952}], 
    RectangleBox[{568.005808, 845.069952}, {574.895792, 851.959936}], 
    RectangleBox[{568.005808, 851.959936}, {574.895792, 858.84992}], 
    RectangleBox[{568.005808, 858.84992}, {574.895792, 865.739904}], 
    RectangleBox[{574.895792, 831.289984}, {581.785776, 838.179968}], 
    RectangleBox[{574.895792, 838.179968}, {581.785776, 845.069952}], 
    RectangleBox[{574.895792, 845.069952}, {581.785776, 851.959936}], 
    RectangleBox[{574.895792, 851.959936}, {581.785776, 858.84992}], 
    RectangleBox[{574.895792, 858.84992}, {581.785776, 865.739904}], 
    RectangleBox[{581.785776, 831.289984}, {588.67576, 838.179968}], 
    RectangleBox[{581.785776, 838.179968}, {588.67576, 845.069952}], 
    RectangleBox[{581.785776, 845.069952}, {588.67576, 851.959936}], 
    RectangleBox[{581.785776, 851.959936}, {588.67576, 858.84992}], 
    RectangleBox[{581.785776, 858.84992}, {588.67576, 865.739904}], 
    RectangleBox[{588.67576, 831.289984}, {595.565744, 838.179968}], 
    RectangleBox[{588.67576, 838.179968}, {595.565744, 845.069952}], 
    RectangleBox[{588.67576, 845.069952}, {595.565744, 851.959936}], 
    RectangleBox[{588.67576, 851.959936}, {595.565744, 858.84992}], 
    RectangleBox[{588.67576, 858.84992}, {595.565744, 865.739904}], 
    RectangleBox[{595.565744, 831.289984}, {602.455728, 838.179968}], 
    RectangleBox[{595.565744, 838.179968}, {602.455728, 845.069952}], 
    RectangleBox[{595.565744, 845.069952}, {602.455728, 851.959936}], 
    RectangleBox[{595.565744, 851.959936}, {602.455728, 858.84992}], 
    RectangleBox[{595.565744, 858.84992}, {602.455728, 865.739904}], 
    RectangleBox[{602.455728, 831.289984}, {609.345712, 838.179968}], 
    RectangleBox[{602.455728, 838.179968}, {609.345712, 845.069952}], 
    RectangleBox[{602.455728, 845.069952}, {609.345712, 851.959936}], 
    RectangleBox[{602.455728, 851.959936}, {609.345712, 858.84992}], 
    RectangleBox[{602.455728, 858.84992}, {609.345712, 865.739904}], 
    RectangleBox[{609.345712, 831.289984}, {616.235696, 838.179968}], 
    RectangleBox[{609.345712, 838.179968}, {616.235696, 845.069952}], 
    RectangleBox[{609.345712, 845.069952}, {616.235696, 851.959936}], 
    RectangleBox[{609.345712, 851.959936}, {616.235696, 858.84992}], 
    RectangleBox[{609.345712, 858.84992}, {616.235696, 865.739904}]}, 
   {RGBColor[1, 0, 0], Opacity[0], 
    RectangleBox[{549.140376, 839.451334}, {556.03036, 846.341318}]}},
  PlotLabel->FormBox["\"Iteration 1\"", TraditionalForm]]], "Input",
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\</tmp/20120317.fromSub.pdf\>\"", ",", "\"\<List\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.542990053260565*^9, 3.542990074226466*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"s_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"StringCases", "[", 
    RowBox[{"s", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", ":", "NumberString"}], "~~", "\"\<:\>\"", "~~", 
       RowBox[{"y", ":", "NumberString"}]}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"ToExpression", "[", "x", "]"}]}], "}"}], "\[Rule]", 
        RowBox[{"ToExpression", "[", "y", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.542990077969014*^9, 3.542990180581305*^9}, 
   3.542990222861499*^9, {3.542990280524129*^9, 3.542990289464271*^9}, {
   3.542990666486557*^9, 3.542990746089118*^9}, {3.5429908657338*^9, 
   3.542990894886318*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "1"}], ";", 
  RowBox[{"y", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"#", ",", 
        RowBox[{"i", "++"}]}], "]"}], "&"}], ",", "x"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5429901828796167`*^9, 3.5429902365744677`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"Flatten", "[", "y", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5429908390302773`*^9, 3.54299085070885*^9}, {
  3.5429917312699423`*^9, 3.542991744373456*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ind", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", "1"}]}], "}"}], 
        "\[Rule]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "&"}], ",", "z"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.542991747123575*^9, 3.542991835378751*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "=", 
  RowBox[{"SparseArray", "[", "ind", "]"}]}]], "Input",
 CellChangeTimes->{{3.542991837263838*^9, 3.542991861616365*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"SparseArray", "[", 
   RowBox[{
    InterpretationBox[
     RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "610143", 
      "\[InvisibleSpace]", "\<\">\"\>"}],
     SequenceForm["<", 610143, ">"],
     Editable->False], ",", 
    RowBox[{"{", 
     RowBox[{"123077", ",", "130524"}], "}"}]}], "]"}],
  False,
  Editable->False]], "Output",
 CellChangeTimes->{{3.5429918492959423`*^9, 3.542991862373217*^9}, 
   3.542992150059383*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</tmp/1.mtx\>\"", ",", "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.542992170963621*^9, 3.542992178577939*^9}}],

Cell[BoxData["\<\"/tmp/1.mtx\"\>"], "Output",
 CellChangeTimes->{3.542992180211594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</tmp/1.txt\>\"", ",", 
   RowBox[{"\"\<strict graph{\\n\>\"", "<>", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\"\<u\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "<>", 
          "\"\<--d\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "<>", 
          "\"\<[count=\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\<];\\n\>\""}], 
         ")"}], "&"}], ",", "ind"}], "]"}], "]"}], "<>", "\"\<}\\n\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.542992287883832*^9, 3.542992409030455*^9}, {
   3.5429924631908493`*^9, 3.542992465271832*^9}, 3.54299250411884*^9}],

Cell[BoxData["\<\"/tmp/1.txt\"\>"], "Output",
 CellChangeTimes->{3.54299242210415*^9, 3.5429924745431433`*^9, 
  3.54299251614609*^9}]
}, Open  ]]
},
WindowSize->{1612, 1430},
WindowMargins->{{408, Automatic}, {Automatic, 44}},
ShowSelection->True,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 445, 12, 30, "Input"],
Cell[CellGroupData[{
Cell[1027, 36, 165, 3, 30, "Input"],
Cell[1195, 41, 77, 1, 30, "Output"]
}, Open  ]],
Cell[1287, 45, 885, 22, 88, "Input"],
Cell[CellGroupData[{
Cell[2197, 71, 123, 2, 30, "Input"],
Cell[2323, 75, 306799, 4543, 356, 257707, 3736, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309159, 4623, 291, 8, 30, "Input"],
Cell[309453, 4633, 292988, 4491, 385, 245954, 3718, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[602456, 9127, 292921, 4490, 385, 245953, 3718, "CachedBoxData", \
"BoxData", "Input"],
Cell[895380, 13619, 240, 6, 30, "Input"],
Cell[895623, 13627, 803, 21, 30, "Input"],
Cell[896429, 13650, 335, 11, 30, "Input"],
Cell[896767, 13663, 220, 5, 30, "Input"],
Cell[896990, 13670, 644, 21, 30, "Input"],
Cell[CellGroupData[{
Cell[897659, 13695, 155, 3, 30, "Input"],
Cell[897817, 13700, 462, 14, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[898316, 13719, 165, 3, 30, "Input"],
Cell[898484, 13724, 87, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[898608, 13730, 1033, 26, 30, "Input"],
Cell[899644, 13758, 134, 2, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> DATA/SMALL_POLYMINOS/p2.m <==
Graphics[{{RGBColor[1,0,0,0.0],Rectangle[{145.491605,-21.493978},{177.491285,3.305702}],Rectangle[{139.817445,28.506022},{179.165445,53.305702}],Rectangle[{160.817445,60.506022},{200.165445,85.305702}],Rectangle[{87.817445,59.506022},{127.165445,84.305702}],Rectangle[{84.817445,28.506022},{124.165445,53.305702}],Rectangle[{98.817445,-2.493978},{138.165445,22.305702}],Rectangle[{185.817445,-14.493978},{225.165445,10.305702}],Rectangle[{80.817445,90.506022},{120.165445,115.305702}],Rectangle[{211.817445,16.506022},{251.165445,41.305702}],Rectangle[{220.817445,47.506022},{260.165445,72.305702}],Rectangle[{127.817445,113.506022},{167.165445,138.305702}],Rectangle[{213.817445,78.506022},{253.165445,103.305702}],Rectangle[{174.817445,109.506022},{214.165445,134.305702}]},{GrayLevel[0.3,0.6],Line[{{161.491445,-9.094138},{159.491445,40.905862}}],Line[{{161.491445,-9.094138},{180.491445,72.905862}}],Line[{{161.491445,-9.094138},{107.491445,71.905862}}],Line[{{161.491445,-9.094138},{104.491445,40.905862}}],Line[{{161.491445,-9.094138},{118.491445,9.905862}}],Line[{{161.491445,-9.094138},{205.491445,-2.094138}}],Line[{{161.491445,-9.094138},{100.491445,102.905862}}],Line[{{161.491445,-9.094138},{231.491445,28.905862}}],Line[{{161.491445,-9.094138},{240.491445,59.905862}}],Line[{{161.491445,-9.094138},{147.491445,125.905862}}],Line[{{161.491445,-9.094138},{233.491445,90.905862}}],Line[{{161.491445,-9.094138},{194.491445,121.905862}}],Line[{{159.491445,40.905862},{180.491445,72.905862}}],Line[{{159.491445,40.905862},{194.491445,121.905862}}],Line[{{180.491445,72.905862},{194.491445,121.905862}}],Line[{{107.491445,71.905862},{159.491445,40.905862}}],Line[{{107.491445,71.905862},{180.491445,72.905862}}],Line[{{107.491445,71.905862},{104.491445,40.905862}}],Line[{{107.491445,71.905862},{118.491445,9.905862}}],Line[{{107.491445,71.905862},{205.491445,-2.094138}}],Line[{{107.491445,71.905862},{100.491445,102.905862}}],Line[{{107.491445,71.905862},{231.491445,28.905862}}],Line[{{107.491445,71.905862},{240.491445,59.905862}}],Line[{{107.491445,71.905862},{147.491445,125.905862}}],Line[{{107.491445,71.905862},{233.491445,90.905862}}],Line[{{107.491445,71.905862},{194.491445,121.905862}}],Line[{{104.491445,40.905862},{159.491445,40.905862}}],Line[{{104.491445,40.905862},{180.491445,72.905862}}],Line[{{104.491445,40.905862},{118.491445,9.905862}}],Line[{{104.491445,40.905862},{205.491445,-2.094138}}],Line[{{104.491445,40.905862},{100.491445,102.905862}}],Line[{{104.491445,40.905862},{231.491445,28.905862}}],Line[{{104.491445,40.905862},{240.491445,59.905862}}],Line[{{104.491445,40.905862},{147.491445,125.905862}}],Line[{{104.491445,40.905862},{233.491445,90.905862}}],Line[{{104.491445,40.905862},{194.491445,121.905862}}],Line[{{118.491445,9.905862},{159.491445,40.905862}}],Line[{{118.491445,9.905862},{180.491445,72.905862}}],Line[{{118.491445,9.905862},{205.491445,-2.094138}}],Line[{{118.491445,9.905862},{100.491445,102.905862}}],Line[{{118.491445,9.905862},{231.491445,28.905862}}],Line[{{118.491445,9.905862},{240.491445,59.905862}}],Line[{{118.491445,9.905862},{147.491445,125.905862}}],Line[{{118.491445,9.905862},{233.491445,90.905862}}],Line[{{118.491445,9.905862},{194.491445,121.905862}}],Line[{{205.491445,-2.094138},{159.491445,40.905862}}],Line[{{205.491445,-2.094138},{180.491445,72.905862}}],Line[{{205.491445,-2.094138},{100.491445,102.905862}}],Line[{{205.491445,-2.094138},{231.491445,28.905862}}],Line[{{205.491445,-2.094138},{240.491445,59.905862}}],Line[{{205.491445,-2.094138},{147.491445,125.905862}}],Line[{{205.491445,-2.094138},{233.491445,90.905862}}],Line[{{205.491445,-2.094138},{194.491445,121.905862}}],Line[{{100.491445,102.905862},{159.491445,40.905862}}],Line[{{100.491445,102.905862},{180.491445,72.905862}}],Line[{{100.491445,102.905862},{231.491445,28.905862}}],Line[{{100.491445,102.905862},{240.491445,59.905862}}],Line[{{100.491445,102.905862},{147.491445,125.905862}}],Line[{{100.491445,102.905862},{233.491445,90.905862}}],Line[{{100.491445,102.905862},{194.491445,121.905862}}],Line[{{231.491445,28.905862},{159.491445,40.905862}}],Line[{{231.491445,28.905862},{180.491445,72.905862}}],Line[{{231.491445,28.905862},{240.491445,59.905862}}],Line[{{231.491445,28.905862},{147.491445,125.905862}}],Line[{{231.491445,28.905862},{233.491445,90.905862}}],Line[{{231.491445,28.905862},{194.491445,121.905862}}],Line[{{240.491445,59.905862},{159.491445,40.905862}}],Line[{{240.491445,59.905862},{180.491445,72.905862}}],Line[{{240.491445,59.905862},{147.491445,125.905862}}],Line[{{240.491445,59.905862},{233.491445,90.905862}}],Line[{{240.491445,59.905862},{194.491445,121.905862}}],Line[{{147.491445,125.905862},{159.491445,40.905862}}],Line[{{147.491445,125.905862},{180.491445,72.905862}}],Line[{{147.491445,125.905862},{233.491445,90.905862}}],Line[{{147.491445,125.905862},{194.491445,121.905862}}],Line[{{233.491445,90.905862},{159.491445,40.905862}}],Line[{{233.491445,90.905862},{180.491445,72.905862}}],Line[{{233.491445,90.905862},{194.491445,121.905862}}]},{Black,PointSize[0.01],Point[{161.491445,-9.094138}],Point[{159.491445,40.905862}],Point[{180.491445,72.905862}],Point[{107.491445,71.905862}],Point[{104.491445,40.905862}],Point[{118.491445,9.905862}],Point[{205.491445,-2.094138}],Point[{100.491445,102.905862}],Point[{231.491445,28.905862}],Point[{240.491445,59.905862}],Point[{147.491445,125.905862}],Point[{233.491445,90.905862}],Point[{194.491445,121.905862}]},{RGBColor[0.552941,0.827451,0.780392,0.5],EdgeForm[Black],Rectangle[{76.755698,23.185240},{84.879192,31.308734}],Rectangle[{76.755698,31.308734},{84.879192,39.432228}],Rectangle[{76.755698,39.432228},{84.879192,47.555722}],Rectangle[{76.755698,47.555722},{84.879192,55.679216}],Rectangle[{76.755698,88.173192},{84.879192,96.296686}],Rectangle[{76.755698,96.296686},{84.879192,104.420181}],Rectangle[{76.755698,104.420181},{84.879192,112.543675}],Rectangle[{76.755698,112.543675},{84.879192,120.667169}],Rectangle[{84.879192,23.185240},{93.002686,31.308734}],Rectangle[{84.879192,31.308734},{93.002686,39.432228}],Rectangle[{84.879192,39.432228},{93.002686,47.555722}],Rectangle[{84.879192,47.555722},{93.002686,55.679216}],Rectangle[{84.879192,55.679216},{93.002686,63.802710}],Rectangle[{84.879192,63.802710},{93.002686,71.926204}],Rectangle[{84.879192,71.926204},{93.002686,80.049698}],Rectangle[{84.879192,80.049698},{93.002686,88.173192}],Rectangle[{84.879192,88.173192},{93.002686,96.296686}],Rectangle[{84.879192,96.296686},{93.002686,104.420181}],Rectangle[{84.879192,104.420181},{93.002686,112.543675}],Rectangle[{84.879192,112.543675},{93.002686,120.667169}],Rectangle[{93.002686,-9.308737},{101.126180,-1.185243}],Rectangle[{93.002686,-1.185243},{101.126180,6.938251}],Rectangle[{93.002686,6.938251},{101.126180,15.061745}],Rectangle[{93.002686,15.061745},{101.126180,23.185240}],Rectangle[{93.002686,23.185240},{101.126180,31.308734}],Rectangle[{93.002686,31.308734},{101.126180,39.432228}],Rectangle[{93.002686,39.432228},{101.126180,47.555722}],Rectangle[{93.002686,47.555722},{101.126180,55.679216}],Rectangle[{93.002686,55.679216},{101.126180,63.802710}],Rectangle[{93.002686,63.802710},{101.126180,71.926204}],Rectangle[{93.002686,71.926204},{101.126180,80.049698}],Rectangle[{93.002686,80.049698},{101.126180,88.173192}],Rectangle[{93.002686,88.173192},{101.126180,96.296686}],Rectangle[{93.002686,96.296686},{101.126180,104.420181}],Rectangle[{93.002686,104.420181},{101.126180,112.543675}],Rectangle[{93.002686,112.543675},{101.126180,120.667169}],Rectangle[{101.126180,-9.308737},{109.249674,-1.185243}],Rectangle[{101.126180,-1.185243},{109.249674,6.938251}],Rectangle[{101.126180,6.938251},{109.249674,15.061745}],Rectangle[{101.126180,15.061745},{109.249674,23.185240}],Rectangle[{101.126180,23.185240},{109.249674,31.308734}],Rectangle[{101.126180,31.308734},{109.249674,39.432228}],Rectangle[{101.126180,39.432228},{109.249674,47.555722}],Rectangle[{101.126180,47.555722},{109.249674,55.679216}],Rectangle[{101.126180,55.679216},{109.249674,63.802710}],Rectangle[{101.126180,63.802710},{109.249674,71.926204}],Rectangle[{101.126180,71.926204},{109.249674,80.049698}],Rectangle[{101.126180,80.049698},{109.249674,88.173192}],Rectangle[{101.126180,88.173192},{109.249674,96.296686}],Rectangle[{101.126180,96.296686},{109.249674,104.420181}],Rectangle[{101.126180,104.420181},{109.249674,112.543675}],Rectangle[{101.126180,112.543675},{109.249674,120.667169}],Rectangle[{109.249674,-9.308737},{117.373168,-1.185243}],Rectangle[{109.249674,-1.185243},{117.373168,6.938251}],Rectangle[{109.249674,6.938251},{117.373168,15.061745}],Rectangle[{109.249674,15.061745},{117.373168,23.185240}],Rectangle[{109.249674,23.185240},{117.373168,31.308734}],Rectangle[{109.249674,31.308734},{117.373168,39.432228}],Rectangle[{109.249674,39.432228},{117.373168,47.555722}],Rectangle[{109.249674,47.555722},{117.373168,55.679216}],Rectangle[{109.249674,55.679216},{117.373168,63.802710}],Rectangle[{109.249674,63.802710},{117.373168,71.926204}],Rectangle[{109.249674,71.926204},{117.373168,80.049698}],Rectangle[{109.249674,80.049698},{117.373168,88.173192}],Rectangle[{109.249674,88.173192},{117.373168,96.296686}],Rectangle[{109.249674,96.296686},{117.373168,104.420181}],Rectangle[{109.249674,104.420181},{117.373168,112.543675}],Rectangle[{109.249674,112.543675},{117.373168,120.667169}],Rectangle[{117.373168,-9.308737},{125.496663,-1.185243}],Rectangle[{117.373168,-1.185243},{125.496663,6.938251}],Rectangle[{117.373168,6.938251},{125.496663,15.061745}],Rectangle[{117.373168,15.061745},{125.496663,23.185240}],Rectangle[{117.373168,23.185240},{125.496663,31.308734}],Rectangle[{117.373168,31.308734},{125.496663,39.432228}],Rectangle[{117.373168,39.432228},{125.496663,47.555722}],Rectangle[{117.373168,47.555722},{125.496663,55.679216}],Rectangle[{117.373168,55.679216},{125.496663,63.802710}],Rectangle[{117.373168,63.802710},{125.496663,71.926204}],Rectangle[{117.373168,71.926204},{125.496663,80.049698}],Rectangle[{117.373168,80.049698},{125.496663,88.173192}],Rectangle[{117.373168,88.173192},{125.496663,96.296686}],Rectangle[{117.373168,96.296686},{125.496663,104.420181}],Rectangle[{117.373168,104.420181},{125.496663,112.543675}],Rectangle[{117.373168,112.543675},{125.496663,120.667169}],Rectangle[{125.496663,-9.308737},{133.620157,-1.185243}],Rectangle[{125.496663,-1.185243},{133.620157,6.938251}],Rectangle[{125.496663,6.938251},{133.620157,15.061745}],Rectangle[{125.496663,15.061745},{133.620157,23.185240}],Rectangle[{125.496663,23.185240},{133.620157,31.308734}],Rectangle[{125.496663,31.308734},{133.620157,39.432228}],Rectangle[{125.496663,39.432228},{133.620157,47.555722}],Rectangle[{125.496663,47.555722},{133.620157,55.679216}],Rectangle[{125.496663,55.679216},{133.620157,63.802710}],Rectangle[{125.496663,63.802710},{133.620157,71.926204}],Rectangle[{125.496663,71.926204},{133.620157,80.049698}],Rectangle[{125.496663,80.049698},{133.620157,88.173192}],Rectangle[{125.496663,88.173192},{133.620157,96.296686}],Rectangle[{125.496663,96.296686},{133.620157,104.420181}],Rectangle[{125.496663,104.420181},{133.620157,112.543675}],Rectangle[{125.496663,112.543675},{133.620157,120.667169}],Rectangle[{125.496663,120.667169},{133.620157,128.790663}],Rectangle[{125.496663,128.790663},{133.620157,136.914157}],Rectangle[{125.496663,136.914157},{133.620157,145.037651}],Rectangle[{133.620157,-9.308737},{141.743651,-1.185243}],Rectangle[{133.620157,-1.185243},{141.743651,6.938251}],Rectangle[{133.620157,6.938251},{141.743651,15.061745}],Rectangle[{133.620157,15.061745},{141.743651,23.185240}],Rectangle[{133.620157,23.185240},{141.743651,31.308734}],Rectangle[{133.620157,31.308734},{141.743651,39.432228}],Rectangle[{133.620157,39.432228},{141.743651,47.555722}],Rectangle[{133.620157,47.555722},{141.743651,55.679216}],Rectangle[{133.620157,55.679216},{141.743651,63.802710}],Rectangle[{133.620157,63.802710},{141.743651,71.926204}],Rectangle[{133.620157,71.926204},{141.743651,80.049698}],Rectangle[{133.620157,80.049698},{141.743651,88.173192}],Rectangle[{133.620157,88.173192},{141.743651,96.296686}],Rectangle[{133.620157,96.296686},{141.743651,104.420181}],Rectangle[{133.620157,104.420181},{141.743651,112.543675}],Rectangle[{133.620157,112.543675},{141.743651,120.667169}],Rectangle[{133.620157,120.667169},{141.743651,128.790663}],Rectangle[{133.620157,128.790663},{141.743651,136.914157}],Rectangle[{133.620157,136.914157},{141.743651,145.037651}],Rectangle[{141.743651,-25.555725},{149.867145,-17.432231}],Rectangle[{141.743651,-17.432231},{149.867145,-9.308737}],Rectangle[{141.743651,-9.308737},{149.867145,-1.185243}],Rectangle[{141.743651,-1.185243},{149.867145,6.938251}],Rectangle[{141.743651,6.938251},{149.867145,15.061745}],Rectangle[{141.743651,15.061745},{149.867145,23.185240}],Rectangle[{141.743651,23.185240},{149.867145,31.308734}],Rectangle[{141.743651,31.308734},{149.867145,39.432228}],Rectangle[{141.743651,39.432228},{149.867145,47.555722}],Rectangle[{141.743651,47.555722},{149.867145,55.679216}],Rectangle[{141.743651,55.679216},{149.867145,63.802710}],Rectangle[{141.743651,63.802710},{149.867145,71.926204}],Rectangle[{141.743651,71.926204},{149.867145,80.049698}],Rectangle[{141.743651,80.049698},{149.867145,88.173192}],Rectangle[{141.743651,88.173192},{149.867145,96.296686}],Rectangle[{141.743651,96.296686},{149.867145,104.420181}],Rectangle[{141.743651,104.420181},{149.867145,112.543675}],Rectangle[{141.743651,112.543675},{149.867145,120.667169}],Rectangle[{141.743651,120.667169},{149.867145,128.790663}],Rectangle[{141.743651,128.790663},{149.867145,136.914157}],Rectangle[{141.743651,136.914157},{149.867145,145.037651}],Rectangle[{149.867145,-25.555725},{157.990639,-17.432231}],Rectangle[{149.867145,-17.432231},{157.990639,-9.308737}],Rectangle[{149.867145,-9.308737},{157.990639,-1.185243}],Rectangle[{149.867145,-1.185243},{157.990639,6.938251}],Rectangle[{149.867145,6.938251},{157.990639,15.061745}],Rectangle[{149.867145,15.061745},{157.990639,23.185240}],Rectangle[{149.867145,23.185240},{157.990639,31.308734}],Rectangle[{149.867145,31.308734},{157.990639,39.432228}],Rectangle[{149.867145,39.432228},{157.990639,47.555722}],Rectangle[{149.867145,47.555722},{157.990639,55.679216}],Rectangle[{149.867145,55.679216},{157.990639,63.802710}],Rectangle[{149.867145,63.802710},{157.990639,71.926204}],Rectangle[{149.867145,71.926204},{157.990639,80.049698}],Rectangle[{149.867145,80.049698},{157.990639,88.173192}],Rectangle[{149.867145,88.173192},{157.990639,96.296686}],Rectangle[{149.867145,96.296686},{157.990639,104.420181}],Rectangle[{149.867145,104.420181},{157.990639,112.543675}],Rectangle[{149.867145,112.543675},{157.990639,120.667169}],Rectangle[{149.867145,120.667169},{157.990639,128.790663}],Rectangle[{149.867145,128.790663},{157.990639,136.914157}],Rectangle[{149.867145,136.914157},{157.990639,145.037651}],Rectangle[{157.990639,-25.555725},{166.114133,-17.432231}],Rectangle[{157.990639,-17.432231},{166.114133,-9.308737}],Rectangle[{157.990639,-9.308737},{166.114133,-1.185243}],Rectangle[{157.990639,-1.185243},{166.114133,6.938251}],Rectangle[{157.990639,6.938251},{166.114133,15.061745}],Rectangle[{157.990639,15.061745},{166.114133,23.185240}],Rectangle[{157.990639,23.185240},{166.114133,31.308734}],Rectangle[{157.990639,31.308734},{166.114133,39.432228}],Rectangle[{157.990639,39.432228},{166.114133,47.555722}],Rectangle[{157.990639,47.555722},{166.114133,55.679216}],Rectangle[{157.990639,55.679216},{166.114133,63.802710}],Rectangle[{157.990639,63.802710},{166.114133,71.926204}],Rectangle[{157.990639,71.926204},{166.114133,80.049698}],Rectangle[{157.990639,80.049698},{166.114133,88.173192}],Rectangle[{157.990639,88.173192},{166.114133,96.296686}],Rectangle[{157.990639,96.296686},{166.114133,104.420181}],Rectangle[{157.990639,104.420181},{166.114133,112.543675}],Rectangle[{157.990639,112.543675},{166.114133,120.667169}],Rectangle[{157.990639,120.667169},{166.114133,128.790663}],Rectangle[{157.990639,128.790663},{166.114133,136.914157}],Rectangle[{157.990639,136.914157},{166.114133,145.037651}],Rectangle[{166.114133,-25.555725},{174.237627,-17.432231}],Rectangle[{166.114133,-17.432231},{174.237627,-9.308737}],Rectangle[{166.114133,-9.308737},{174.237627,-1.185243}],Rectangle[{166.114133,-1.185243},{174.237627,6.938251}],Rectangle[{166.114133,6.938251},{174.237627,15.061745}],Rectangle[{166.114133,15.061745},{174.237627,23.185240}],Rectangle[{166.114133,23.185240},{174.237627,31.308734}],Rectangle[{166.114133,31.308734},{174.237627,39.432228}],Rectangle[{166.114133,39.432228},{174.237627,47.555722}],Rectangle[{166.114133,47.555722},{174.237627,55.679216}],Rectangle[{166.114133,55.679216},{174.237627,63.802710}],Rectangle[{166.114133,63.802710},{174.237627,71.926204}],Rectangle[{166.114133,71.926204},{174.237627,80.049698}],Rectangle[{166.114133,80.049698},{174.237627,88.173192}],Rectangle[{166.114133,88.173192},{174.237627,96.296686}],Rectangle[{166.114133,96.296686},{174.237627,104.420181}],Rectangle[{166.114133,104.420181},{174.237627,112.543675}],Rectangle[{166.114133,112.543675},{174.237627,120.667169}],Rectangle[{166.114133,120.667169},{174.237627,128.790663}],Rectangle[{166.114133,128.790663},{174.237627,136.914157}],Rectangle[{166.114133,136.914157},{174.237627,145.037651}],Rectangle[{174.237627,-25.555725},{182.361121,-17.432231}],Rectangle[{174.237627,-17.432231},{182.361121,-9.308737}],Rectangle[{174.237627,-9.308737},{182.361121,-1.185243}],Rectangle[{174.237627,-1.185243},{182.361121,6.938251}],Rectangle[{174.237627,6.938251},{182.361121,15.061745}],Rectangle[{174.237627,15.061745},{182.361121,23.185240}],Rectangle[{174.237627,23.185240},{182.361121,31.308734}],Rectangle[{174.237627,31.308734},{182.361121,39.432228}],Rectangle[{174.237627,39.432228},{182.361121,47.555722}],Rectangle[{174.237627,47.555722},{182.361121,55.679216}],Rectangle[{174.237627,55.679216},{182.361121,63.802710}],Rectangle[{174.237627,63.802710},{182.361121,71.926204}],Rectangle[{174.237627,71.926204},{182.361121,80.049698}],Rectangle[{174.237627,80.049698},{182.361121,88.173192}],Rectangle[{174.237627,88.173192},{182.361121,96.296686}],Rectangle[{174.237627,96.296686},{182.361121,104.420181}],Rectangle[{174.237627,104.420181},{182.361121,112.543675}],Rectangle[{174.237627,112.543675},{182.361121,120.667169}],Rectangle[{174.237627,120.667169},{182.361121,128.790663}],Rectangle[{174.237627,128.790663},{182.361121,136.914157}],Rectangle[{182.361121,-17.432231},{190.484615,-9.308737}],Rectangle[{182.361121,-9.308737},{190.484615,-1.185243}],Rectangle[{182.361121,-1.185243},{190.484615,6.938251}],Rectangle[{182.361121,6.938251},{190.484615,15.061745}],Rectangle[{182.361121,15.061745},{190.484615,23.185240}],Rectangle[{182.361121,23.185240},{190.484615,31.308734}],Rectangle[{182.361121,31.308734},{190.484615,39.432228}],Rectangle[{182.361121,39.432228},{190.484615,47.555722}],Rectangle[{182.361121,47.555722},{190.484615,55.679216}],Rectangle[{182.361121,55.679216},{190.484615,63.802710}],Rectangle[{182.361121,63.802710},{190.484615,71.926204}],Rectangle[{182.361121,71.926204},{190.484615,80.049698}],Rectangle[{182.361121,80.049698},{190.484615,88.173192}],Rectangle[{182.361121,88.173192},{190.484615,96.296686}],Rectangle[{182.361121,96.296686},{190.484615,104.420181}],Rectangle[{182.361121,104.420181},{190.484615,112.543675}],Rectangle[{182.361121,112.543675},{190.484615,120.667169}],Rectangle[{182.361121,120.667169},{190.484615,128.790663}],Rectangle[{182.361121,128.790663},{190.484615,136.914157}],Rectangle[{190.484615,-17.432231},{198.608109,-9.308737}],Rectangle[{190.484615,-9.308737},{198.608109,-1.185243}],Rectangle[{190.484615,-1.185243},{198.608109,6.938251}],Rectangle[{190.484615,6.938251},{198.608109,15.061745}],Rectangle[{190.484615,15.061745},{198.608109,23.185240}],Rectangle[{190.484615,23.185240},{198.608109,31.308734}],Rectangle[{190.484615,31.308734},{198.608109,39.432228}],Rectangle[{190.484615,39.432228},{198.608109,47.555722}],Rectangle[{190.484615,47.555722},{198.608109,55.679216}],Rectangle[{190.484615,55.679216},{198.608109,63.802710}],Rectangle[{190.484615,63.802710},{198.608109,71.926204}],Rectangle[{190.484615,71.926204},{198.608109,80.049698}],Rectangle[{190.484615,80.049698},{198.608109,88.173192}],Rectangle[{190.484615,88.173192},{198.608109,96.296686}],Rectangle[{190.484615,96.296686},{198.608109,104.420181}],Rectangle[{190.484615,104.420181},{198.608109,112.543675}],Rectangle[{190.484615,112.543675},{198.608109,120.667169}],Rectangle[{190.484615,120.667169},{198.608109,128.790663}],Rectangle[{190.484615,128.790663},{198.608109,136.914157}],Rectangle[{198.608109,-17.432231},{206.731604,-9.308737}],Rectangle[{198.608109,-9.308737},{206.731604,-1.185243}],Rectangle[{198.608109,-1.185243},{206.731604,6.938251}],Rectangle[{198.608109,6.938251},{206.731604,15.061745}],Rectangle[{198.608109,15.061745},{206.731604,23.185240}],Rectangle[{198.608109,23.185240},{206.731604,31.308734}],Rectangle[{198.608109,31.308734},{206.731604,39.432228}],Rectangle[{198.608109,39.432228},{206.731604,47.555722}],Rectangle[{198.608109,47.555722},{206.731604,55.679216}],Rectangle[{198.608109,55.679216},{206.731604,63.802710}],Rectangle[{198.608109,63.802710},{206.731604,71.926204}],Rectangle[{198.608109,71.926204},{206.731604,80.049698}],Rectangle[{198.608109,80.049698},{206.731604,88.173192}],Rectangle[{198.608109,88.173192},{206.731604,96.296686}],Rectangle[{198.608109,96.296686},{206.731604,104.420181}],Rectangle[{198.608109,104.420181},{206.731604,112.543675}],Rectangle[{198.608109,112.543675},{206.731604,120.667169}],Rectangle[{198.608109,120.667169},{206.731604,128.790663}],Rectangle[{198.608109,128.790663},{206.731604,136.914157}],Rectangle[{206.731604,-17.432231},{214.855098,-9.308737}],Rectangle[{206.731604,-9.308737},{214.855098,-1.185243}],Rectangle[{206.731604,-1.185243},{214.855098,6.938251}],Rectangle[{206.731604,6.938251},{214.855098,15.061745}],Rectangle[{206.731604,15.061745},{214.855098,23.185240}],Rectangle[{206.731604,23.185240},{214.855098,31.308734}],Rectangle[{206.731604,31.308734},{214.855098,39.432228}],Rectangle[{206.731604,39.432228},{214.855098,47.555722}],Rectangle[{206.731604,47.555722},{214.855098,55.679216}],Rectangle[{206.731604,55.679216},{214.855098,63.802710}],Rectangle[{206.731604,63.802710},{214.855098,71.926204}],Rectangle[{206.731604,71.926204},{214.855098,80.049698}],Rectangle[{206.731604,80.049698},{214.855098,88.173192}],Rectangle[{206.731604,88.173192},{214.855098,96.296686}],Rectangle[{206.731604,96.296686},{214.855098,104.420181}],Rectangle[{206.731604,104.420181},{214.855098,112.543675}],Rectangle[{206.731604,112.543675},{214.855098,120.667169}],Rectangle[{206.731604,120.667169},{214.855098,128.790663}],Rectangle[{206.731604,128.790663},{214.855098,136.914157}],Rectangle[{214.855098,-17.432231},{222.978592,-9.308737}],Rectangle[{214.855098,-9.308737},{222.978592,-1.185243}],Rectangle[{214.855098,-1.185243},{222.978592,6.938251}],Rectangle[{214.855098,6.938251},{222.978592,15.061745}],Rectangle[{214.855098,15.061745},{222.978592,23.185240}],Rectangle[{214.855098,23.185240},{222.978592,31.308734}],Rectangle[{214.855098,31.308734},{222.978592,39.432228}],Rectangle[{214.855098,39.432228},{222.978592,47.555722}],Rectangle[{214.855098,47.555722},{222.978592,55.679216}],Rectangle[{214.855098,55.679216},{222.978592,63.802710}],Rectangle[{214.855098,63.802710},{222.978592,71.926204}],Rectangle[{214.855098,71.926204},{222.978592,80.049698}],Rectangle[{214.855098,80.049698},{222.978592,88.173192}],Rectangle[{214.855098,88.173192},{222.978592,96.296686}],Rectangle[{214.855098,96.296686},{222.978592,104.420181}],Rectangle[{222.978592,-17.432231},{231.102086,-9.308737}],Rectangle[{222.978592,-9.308737},{231.102086,-1.185243}],Rectangle[{222.978592,-1.185243},{231.102086,6.938251}],Rectangle[{222.978592,6.938251},{231.102086,15.061745}],Rectangle[{222.978592,15.061745},{231.102086,23.185240}],Rectangle[{222.978592,23.185240},{231.102086,31.308734}],Rectangle[{222.978592,31.308734},{231.102086,39.432228}],Rectangle[{222.978592,39.432228},{231.102086,47.555722}],Rectangle[{222.978592,47.555722},{231.102086,55.679216}],Rectangle[{222.978592,55.679216},{231.102086,63.802710}],Rectangle[{222.978592,63.802710},{231.102086,71.926204}],Rectangle[{222.978592,71.926204},{231.102086,80.049698}],Rectangle[{222.978592,80.049698},{231.102086,88.173192}],Rectangle[{222.978592,88.173192},{231.102086,96.296686}],Rectangle[{222.978592,96.296686},{231.102086,104.420181}],Rectangle[{231.102086,15.061745},{239.225580,23.185240}],Rectangle[{231.102086,23.185240},{239.225580,31.308734}],Rectangle[{231.102086,31.308734},{239.225580,39.432228}],Rectangle[{231.102086,39.432228},{239.225580,47.555722}],Rectangle[{231.102086,47.555722},{239.225580,55.679216}],Rectangle[{231.102086,55.679216},{239.225580,63.802710}],Rectangle[{231.102086,63.802710},{239.225580,71.926204}],Rectangle[{231.102086,71.926204},{239.225580,80.049698}],Rectangle[{231.102086,80.049698},{239.225580,88.173192}],Rectangle[{231.102086,88.173192},{239.225580,96.296686}],Rectangle[{231.102086,96.296686},{239.225580,104.420181}],Rectangle[{239.225580,15.061745},{247.349074,23.185240}],Rectangle[{239.225580,23.185240},{247.349074,31.308734}],Rectangle[{239.225580,31.308734},{247.349074,39.432228}],Rectangle[{239.225580,39.432228},{247.349074,47.555722}],Rectangle[{239.225580,47.555722},{247.349074,55.679216}],Rectangle[{239.225580,55.679216},{247.349074,63.802710}],Rectangle[{239.225580,63.802710},{247.349074,71.926204}],Rectangle[{239.225580,71.926204},{247.349074,80.049698}],Rectangle[{239.225580,80.049698},{247.349074,88.173192}],Rectangle[{239.225580,88.173192},{247.349074,96.296686}],Rectangle[{239.225580,96.296686},{247.349074,104.420181}],Rectangle[{247.349074,15.061745},{255.472568,23.185240}],Rectangle[{247.349074,23.185240},{255.472568,31.308734}],Rectangle[{247.349074,31.308734},{255.472568,39.432228}],Rectangle[{247.349074,39.432228},{255.472568,47.555722}],Rectangle[{247.349074,47.555722},{255.472568,55.679216}],Rectangle[{247.349074,55.679216},{255.472568,63.802710}],Rectangle[{247.349074,63.802710},{255.472568,71.926204}],Rectangle[{247.349074,71.926204},{255.472568,80.049698}],Rectangle[{247.349074,80.049698},{255.472568,88.173192}],Rectangle[{247.349074,88.173192},{255.472568,96.296686}],Rectangle[{247.349074,96.296686},{255.472568,104.420181}],Rectangle[{255.472568,39.432228},{263.596062,47.555722}],Rectangle[{255.472568,47.555722},{263.596062,55.679216}],Rectangle[{255.472568,55.679216},{263.596062,63.802710}],Rectangle[{255.472568,63.802710},{263.596062,71.926204}],Rectangle[{255.472568,71.926204},{263.596062,80.049698}]},{RGBColor[1,0,0,0],Rectangle[{166.838661,58.994480},{174.962155,67.117974}]},
{RGBColor[1,0,0,0.0],Rectangle[{-21.590276,112.812142},{10.409404,137.611822}],Rectangle[{21.735564,112.812142},{61.083564,137.611822}],Rectangle[{-9.590276,144.812142},{22.409404,169.611822}],Rectangle[{29.735564,154.812142},{69.083564,179.611822}],Rectangle[{-15.264436,81.812142},{24.083564,106.611822}],Rectangle[{78.735564,97.812142},{118.083564,122.611822}],Rectangle[{31.735564,68.812142},{71.083564,93.611822}],Rectangle[{76.735564,128.812142},{116.083564,153.611822}]},{GrayLevel[0.3,0.6],Line[{{-5.590436,125.211982},{41.409564,125.211982}}],Line[{{-5.590436,125.211982},{6.409564,157.211982}}],Line[{{-5.590436,125.211982},{49.409564,167.211982}}],Line[{{-5.590436,125.211982},{4.409564,94.211982}}],Line[{{-5.590436,125.211982},{98.409564,110.211982}}],Line[{{-5.590436,125.211982},{51.409564,81.211982}}],Line[{{-5.590436,125.211982},{96.409564,141.211982}}],Line[{{6.409564,157.211982},{41.409564,125.211982}}],Line[{{6.409564,157.211982},{49.409564,167.211982}}],Line[{{6.409564,157.211982},{4.409564,94.211982}}],Line[{{6.409564,157.211982},{98.409564,110.211982}}],Line[{{6.409564,157.211982},{51.409564,81.211982}}],Line[{{6.409564,157.211982},{96.409564,141.211982}}],Line[{{49.409564,167.211982},{41.409564,125.211982}}],Line[{{49.409564,167.211982},{4.409564,94.211982}}],Line[{{49.409564,167.211982},{98.409564,110.211982}}],Line[{{49.409564,167.211982},{51.409564,81.211982}}],Line[{{49.409564,167.211982},{96.409564,141.211982}}],Line[{{4.409564,94.211982},{41.409564,125.211982}}],Line[{{4.409564,94.211982},{98.409564,110.211982}}],Line[{{4.409564,94.211982},{51.409564,81.211982}}],Line[{{4.409564,94.211982},{96.409564,141.211982}}],Line[{{98.409564,110.211982},{41.409564,125.211982}}],Line[{{98.409564,110.211982},{51.409564,81.211982}}],Line[{{98.409564,110.211982},{96.409564,141.211982}}],Line[{{51.409564,81.211982},{41.409564,125.211982}}],Line[{{51.409564,81.211982},{96.409564,141.211982}}],Line[{{96.409564,141.211982},{41.409564,125.211982}}]},{Black,PointSize[0.01],Point[{-5.590436,125.211982}],Point[{41.409564,125.211982}],Point[{6.409564,157.211982}],Point[{49.409564,167.211982}],Point[{4.409564,94.211982}],Point[{98.409564,110.211982}],Point[{51.409564,81.211982}],Point[{96.409564,141.211982}]},{RGBColor[1.000000,1.000000,0.701961,0.5],EdgeForm[Black],Rectangle[{-25.652023,105.367865},{-17.528529,113.491359}],Rectangle[{-25.652023,113.491359},{-17.528529,121.614853}],Rectangle[{-25.652023,121.614853},{-17.528529,129.738347}],Rectangle[{-25.652023,129.738347},{-17.528529,137.861841}],Rectangle[{-17.528529,80.997383},{-9.405034,89.120877}],Rectangle[{-17.528529,89.120877},{-9.405034,97.244371}],Rectangle[{-17.528529,97.244371},{-9.405034,105.367865}],Rectangle[{-17.528529,105.367865},{-9.405034,113.491359}],Rectangle[{-17.528529,113.491359},{-9.405034,121.614853}],Rectangle[{-17.528529,121.614853},{-9.405034,129.738347}],Rectangle[{-17.528529,129.738347},{-9.405034,137.861841}],Rectangle[{-17.528529,137.861841},{-9.405034,145.985336}],Rectangle[{-17.528529,145.985336},{-9.405034,154.108830}],Rectangle[{-17.528529,154.108830},{-9.405034,162.232324}],Rectangle[{-17.528529,162.232324},{-9.405034,170.355818}],Rectangle[{-9.405034,80.997383},{-1.281540,89.120877}],Rectangle[{-9.405034,89.120877},{-1.281540,97.244371}],Rectangle[{-9.405034,97.244371},{-1.281540,105.367865}],Rectangle[{-9.405034,105.367865},{-1.281540,113.491359}],Rectangle[{-9.405034,113.491359},{-1.281540,121.614853}],Rectangle[{-9.405034,121.614853},{-1.281540,129.738347}],Rectangle[{-9.405034,129.738347},{-1.281540,137.861841}],Rectangle[{-9.405034,137.861841},{-1.281540,145.985336}],Rectangle[{-9.405034,145.985336},{-1.281540,154.108830}],Rectangle[{-9.405034,154.108830},{-1.281540,162.232324}],Rectangle[{-9.405034,162.232324},{-1.281540,170.355818}],Rectangle[{-1.281540,80.997383},{6.841954,89.120877}],Rectangle[{-1.281540,89.120877},{6.841954,97.244371}],Rectangle[{-1.281540,97.244371},{6.841954,105.367865}],Rectangle[{-1.281540,105.367865},{6.841954,113.491359}],Rectangle[{-1.281540,113.491359},{6.841954,121.614853}],Rectangle[{-1.281540,121.614853},{6.841954,129.738347}],Rectangle[{-1.281540,129.738347},{6.841954,137.861841}],Rectangle[{-1.281540,137.861841},{6.841954,145.985336}],Rectangle[{-1.281540,145.985336},{6.841954,154.108830}],Rectangle[{-1.281540,154.108830},{6.841954,162.232324}],Rectangle[{-1.281540,162.232324},{6.841954,170.355818}],Rectangle[{6.841954,80.997383},{14.965448,89.120877}],Rectangle[{6.841954,89.120877},{14.965448,97.244371}],Rectangle[{6.841954,97.244371},{14.965448,105.367865}],Rectangle[{6.841954,105.367865},{14.965448,113.491359}],Rectangle[{6.841954,113.491359},{14.965448,121.614853}],Rectangle[{6.841954,121.614853},{14.965448,129.738347}],Rectangle[{6.841954,129.738347},{14.965448,137.861841}],Rectangle[{6.841954,137.861841},{14.965448,145.985336}],Rectangle[{6.841954,145.985336},{14.965448,154.108830}],Rectangle[{6.841954,154.108830},{14.965448,162.232324}],Rectangle[{6.841954,162.232324},{14.965448,170.355818}],Rectangle[{14.965448,80.997383},{23.088942,89.120877}],Rectangle[{14.965448,89.120877},{23.088942,97.244371}],Rectangle[{14.965448,97.244371},{23.088942,105.367865}],Rectangle[{14.965448,105.367865},{23.088942,113.491359}],Rectangle[{14.965448,113.491359},{23.088942,121.614853}],Rectangle[{14.965448,121.614853},{23.088942,129.738347}],Rectangle[{14.965448,129.738347},{23.088942,137.861841}],Rectangle[{14.965448,137.861841},{23.088942,145.985336}],Rectangle[{14.965448,145.985336},{23.088942,154.108830}],Rectangle[{14.965448,154.108830},{23.088942,162.232324}],Rectangle[{14.965448,162.232324},{23.088942,170.355818}],Rectangle[{23.088942,80.997383},{31.212436,89.120877}],Rectangle[{23.088942,89.120877},{31.212436,97.244371}],Rectangle[{23.088942,97.244371},{31.212436,105.367865}],Rectangle[{23.088942,105.367865},{31.212436,113.491359}],Rectangle[{23.088942,113.491359},{31.212436,121.614853}],Rectangle[{23.088942,121.614853},{31.212436,129.738347}],Rectangle[{23.088942,129.738347},{31.212436,137.861841}],Rectangle[{23.088942,137.861841},{31.212436,145.985336}],Rectangle[{23.088942,145.985336},{31.212436,154.108830}],Rectangle[{23.088942,154.108830},{31.212436,162.232324}],Rectangle[{23.088942,162.232324},{31.212436,170.355818}],Rectangle[{23.088942,170.355818},{31.212436,178.479312}],Rectangle[{23.088942,178.479312},{31.212436,186.602806}],Rectangle[{31.212436,64.750395},{39.335930,72.873889}],Rectangle[{31.212436,72.873889},{39.335930,80.997383}],Rectangle[{31.212436,80.997383},{39.335930,89.120877}],Rectangle[{31.212436,89.120877},{39.335930,97.244371}],Rectangle[{31.212436,97.244371},{39.335930,105.367865}],Rectangle[{31.212436,105.367865},{39.335930,113.491359}],Rectangle[{31.212436,113.491359},{39.335930,121.614853}],Rectangle[{31.212436,121.614853},{39.335930,129.738347}],Rectangle[{31.212436,129.738347},{39.335930,137.861841}],Rectangle[{31.212436,137.861841},{39.335930,145.985336}],Rectangle[{31.212436,145.985336},{39.335930,154.108830}],Rectangle[{31.212436,154.108830},{39.335930,162.232324}],Rectangle[{31.212436,162.232324},{39.335930,170.355818}],Rectangle[{31.212436,170.355818},{39.335930,178.479312}],Rectangle[{31.212436,178.479312},{39.335930,186.602806}],Rectangle[{39.335930,64.750395},{47.459424,72.873889}],Rectangle[{39.335930,72.873889},{47.459424,80.997383}],Rectangle[{39.335930,80.997383},{47.459424,89.120877}],Rectangle[{39.335930,89.120877},{47.459424,97.244371}],Rectangle[{39.335930,97.244371},{47.459424,105.367865}],Rectangle[{39.335930,105.367865},{47.459424,113.491359}],Rectangle[{39.335930,113.491359},{47.459424,121.614853}],Rectangle[{39.335930,121.614853},{47.459424,129.738347}],Rectangle[{39.335930,129.738347},{47.459424,137.861841}],Rectangle[{39.335930,137.861841},{47.459424,145.985336}],Rectangle[{39.335930,145.985336},{47.459424,154.108830}],Rectangle[{39.335930,154.108830},{47.459424,162.232324}],Rectangle[{39.335930,162.232324},{47.459424,170.355818}],Rectangle[{39.335930,170.355818},{47.459424,178.479312}],Rectangle[{39.335930,178.479312},{47.459424,186.602806}],Rectangle[{47.459424,64.750395},{55.582918,72.873889}],Rectangle[{47.459424,72.873889},{55.582918,80.997383}],Rectangle[{47.459424,80.997383},{55.582918,89.120877}],Rectangle[{47.459424,89.120877},{55.582918,97.244371}],Rectangle[{47.459424,97.244371},{55.582918,105.367865}],Rectangle[{47.459424,105.367865},{55.582918,113.491359}],Rectangle[{47.459424,113.491359},{55.582918,121.614853}],Rectangle[{47.459424,121.614853},{55.582918,129.738347}],Rectangle[{47.459424,129.738347},{55.582918,137.861841}],Rectangle[{47.459424,137.861841},{55.582918,145.985336}],Rectangle[{47.459424,145.985336},{55.582918,154.108830}],Rectangle[{47.459424,154.108830},{55.582918,162.232324}],Rectangle[{47.459424,162.232324},{55.582918,170.355818}],Rectangle[{47.459424,170.355818},{55.582918,178.479312}],Rectangle[{47.459424,178.479312},{55.582918,186.602806}],Rectangle[{55.582918,64.750395},{63.706412,72.873889}],Rectangle[{55.582918,72.873889},{63.706412,80.997383}],Rectangle[{55.582918,80.997383},{63.706412,89.120877}],Rectangle[{55.582918,89.120877},{63.706412,97.244371}],Rectangle[{55.582918,97.244371},{63.706412,105.367865}],Rectangle[{55.582918,105.367865},{63.706412,113.491359}],Rectangle[{55.582918,113.491359},{63.706412,121.614853}],Rectangle[{55.582918,121.614853},{63.706412,129.738347}],Rectangle[{55.582918,129.738347},{63.706412,137.861841}],Rectangle[{55.582918,145.985336},{63.706412,154.108830}],Rectangle[{55.582918,154.108830},{63.706412,162.232324}],Rectangle[{55.582918,162.232324},{63.706412,170.355818}],Rectangle[{55.582918,170.355818},{63.706412,178.479312}],Rectangle[{55.582918,178.479312},{63.706412,186.602806}],Rectangle[{63.706412,64.750395},{71.829907,72.873889}],Rectangle[{63.706412,72.873889},{71.829907,80.997383}],Rectangle[{63.706412,80.997383},{71.829907,89.120877}],Rectangle[{63.706412,89.120877},{71.829907,97.244371}],Rectangle[{63.706412,97.244371},{71.829907,105.367865}],Rectangle[{63.706412,105.367865},{71.829907,113.491359}],Rectangle[{63.706412,113.491359},{71.829907,121.614853}],Rectangle[{63.706412,121.614853},{71.829907,129.738347}],Rectangle[{63.706412,129.738347},{71.829907,137.861841}],Rectangle[{63.706412,137.861841},{71.829907,145.985336}],Rectangle[{63.706412,145.985336},{71.829907,154.108830}],Rectangle[{63.706412,154.108830},{71.829907,162.232324}],Rectangle[{63.706412,162.232324},{71.829907,170.355818}],Rectangle[{63.706412,170.355818},{71.829907,178.479312}],Rectangle[{63.706412,178.479312},{71.829907,186.602806}],Rectangle[{71.829907,89.120877},{79.953401,97.244371}],Rectangle[{71.829907,97.244371},{79.953401,105.367865}],Rectangle[{71.829907,105.367865},{79.953401,113.491359}],Rectangle[{71.829907,113.491359},{79.953401,121.614853}],Rectangle[{71.829907,121.614853},{79.953401,129.738347}],Rectangle[{71.829907,129.738347},{79.953401,137.861841}],Rectangle[{71.829907,137.861841},{79.953401,145.985336}],Rectangle[{71.829907,145.985336},{79.953401,154.108830}],Rectangle[{79.953401,97.244371},{88.076895,105.367865}],Rectangle[{79.953401,105.367865},{88.076895,113.491359}],Rectangle[{79.953401,113.491359},{88.076895,121.614853}],Rectangle[{79.953401,121.614853},{88.076895,129.738347}],Rectangle[{79.953401,129.738347},{88.076895,137.861841}],Rectangle[{79.953401,137.861841},{88.076895,145.985336}],Rectangle[{79.953401,145.985336},{88.076895,154.108830}],Rectangle[{88.076895,97.244371},{96.200389,105.367865}],Rectangle[{88.076895,105.367865},{96.200389,113.491359}],Rectangle[{88.076895,113.491359},{96.200389,121.614853}],Rectangle[{88.076895,121.614853},{96.200389,129.738347}],Rectangle[{88.076895,129.738347},{96.200389,137.861841}],Rectangle[{88.076895,137.861841},{96.200389,145.985336}],Rectangle[{88.076895,145.985336},{96.200389,154.108830}],Rectangle[{96.200389,97.244371},{104.323883,105.367865}],Rectangle[{96.200389,105.367865},{104.323883,113.491359}],Rectangle[{96.200389,113.491359},{104.323883,121.614853}],Rectangle[{96.200389,121.614853},{104.323883,129.738347}],Rectangle[{96.200389,129.738347},{104.323883,137.861841}],Rectangle[{96.200389,137.861841},{104.323883,145.985336}],Rectangle[{96.200389,145.985336},{104.323883,154.108830}],Rectangle[{104.323883,97.244371},{112.447377,105.367865}],Rectangle[{104.323883,105.367865},{112.447377,113.491359}],Rectangle[{104.323883,113.491359},{112.447377,121.614853}],Rectangle[{104.323883,121.614853},{112.447377,129.738347}],Rectangle[{104.323883,129.738347},{112.447377,137.861841}],Rectangle[{104.323883,137.861841},{112.447377,145.985336}],Rectangle[{104.323883,145.985336},{112.447377,154.108830}],Rectangle[{112.447377,97.244371},{120.570871,105.367865}],Rectangle[{112.447377,105.367865},{120.570871,113.491359}],Rectangle[{112.447377,113.491359},{120.570871,121.614853}],Rectangle[{112.447377,121.614853},{120.570871,129.738347}],Rectangle[{112.447377,129.738347},{120.570871,137.861841}],Rectangle[{112.447377,137.861841},{120.570871,145.985336}],Rectangle[{112.447377,145.985336},{120.570871,154.108830}]},{RGBColor[1,0,0,0],Rectangle[{44.128362,125.891508},{52.251856,134.015002}]},
{RGBColor[1,0,0,0.0],Rectangle[{80.023730,-20.234479},{112.023410,4.565201}],Rectangle[{120.023730,6.765521},{152.023410,31.565201}],Rectangle[{111.023730,38.765521},{143.023410,63.565201}],Rectangle[{122.023730,69.765521},{154.023410,94.565201}],Rectangle[{71.023730,32.765521},{103.023410,57.565201}],Rectangle[{160.023730,33.765521},{192.023410,58.565201}]},{GrayLevel[0.3,0.6],Line[{{96.023570,-7.834639},{136.023570,19.165361}}],Line[{{96.023570,-7.834639},{127.023570,51.165361}}],Line[{{96.023570,-7.834639},{138.023570,82.165361}}],Line[{{96.023570,-7.834639},{87.023570,45.165361}}],Line[{{96.023570,-7.834639},{176.023570,46.165361}}],Line[{{136.023570,19.165361},{138.023570,82.165361}}],Line[{{127.023570,51.165361},{136.023570,19.165361}}],Line[{{127.023570,51.165361},{138.023570,82.165361}}],Line[{{127.023570,51.165361},{176.023570,46.165361}}],Line[{{87.023570,45.165361},{136.023570,19.165361}}],Line[{{87.023570,45.165361},{127.023570,51.165361}}],Line[{{87.023570,45.165361},{138.023570,82.165361}}],Line[{{87.023570,45.165361},{176.023570,46.165361}}],Line[{{176.023570,46.165361},{136.023570,19.165361}}],Line[{{176.023570,46.165361},{138.023570,82.165361}}]},{Black,PointSize[0.01],Point[{96.023570,-7.834639}],Point[{136.023570,19.165361}],Point[{127.023570,51.165361}],Point[{138.023570,82.165361}],Point[{87.023570,45.165361}],Point[{176.023570,46.165361}]},{RGBColor[0.745098,0.729412,0.854902,0.5],EdgeForm[Black],Rectangle[{66.961982,32.568233},{75.085477,40.691727}],Rectangle[{66.961982,40.691727},{75.085477,48.815221}],Rectangle[{66.961982,48.815221},{75.085477,56.938715}],Rectangle[{66.961982,56.938715},{75.085477,65.062209}],Rectangle[{75.085477,-24.296226},{83.208971,-16.172732}],Rectangle[{75.085477,-16.172732},{83.208971,-8.049238}],Rectangle[{75.085477,-8.049238},{83.208971,0.074256}],Rectangle[{75.085477,0.074256},{83.208971,8.197751}],Rectangle[{75.085477,32.568233},{83.208971,40.691727}],Rectangle[{75.085477,40.691727},{83.208971,48.815221}],Rectangle[{75.085477,48.815221},{83.208971,56.938715}],Rectangle[{75.085477,56.938715},{83.208971,65.062209}],Rectangle[{83.208971,-24.296226},{91.332465,-16.172732}],Rectangle[{83.208971,-16.172732},{91.332465,-8.049238}],Rectangle[{83.208971,-8.049238},{91.332465,0.074256}],Rectangle[{83.208971,0.074256},{91.332465,8.197751}],Rectangle[{83.208971,24.444739},{91.332465,32.568233}],Rectangle[{83.208971,32.568233},{91.332465,40.691727}],Rectangle[{83.208971,40.691727},{91.332465,48.815221}],Rectangle[{83.208971,48.815221},{91.332465,56.938715}],Rectangle[{83.208971,56.938715},{91.332465,65.062209}],Rectangle[{91.332465,-24.296226},{99.455959,-16.172732}],Rectangle[{91.332465,-16.172732},{99.455959,-8.049238}],Rectangle[{91.332465,-8.049238},{99.455959,0.074256}],Rectangle[{91.332465,0.074256},{99.455959,8.197751}],Rectangle[{91.332465,8.197751},{99.455959,16.321245}],Rectangle[{91.332465,16.321245},{99.455959,24.444739}],Rectangle[{91.332465,32.568233},{99.455959,40.691727}],Rectangle[{91.332465,40.691727},{99.455959,48.815221}],Rectangle[{91.332465,48.815221},{99.455959,56.938715}],Rectangle[{91.332465,56.938715},{99.455959,65.062209}],Rectangle[{99.455959,-24.296226},{107.579453,-16.172732}],Rectangle[{99.455959,-16.172732},{107.579453,-8.049238}],Rectangle[{99.455959,-8.049238},{107.579453,0.074256}],Rectangle[{99.455959,0.074256},{107.579453,8.197751}],Rectangle[{99.455959,8.197751},{107.579453,16.321245}],Rectangle[{99.455959,16.321245},{107.579453,24.444739}],Rectangle[{99.455959,32.568233},{107.579453,40.691727}],Rectangle[{99.455959,40.691727},{107.579453,48.815221}],Rectangle[{99.455959,48.815221},{107.579453,56.938715}],Rectangle[{99.455959,56.938715},{107.579453,65.062209}],Rectangle[{107.579453,-24.296226},{115.702947,-16.172732}],Rectangle[{107.579453,-16.172732},{115.702947,-8.049238}],Rectangle[{107.579453,-8.049238},{115.702947,0.074256}],Rectangle[{107.579453,0.074256},{115.702947,8.197751}],Rectangle[{107.579453,16.321245},{115.702947,24.444739}],Rectangle[{107.579453,24.444739},{115.702947,32.568233}],Rectangle[{107.579453,32.568233},{115.702947,40.691727}],Rectangle[{107.579453,40.691727},{115.702947,48.815221}],Rectangle[{107.579453,48.815221},{115.702947,56.938715}],Rectangle[{107.579453,56.938715},{115.702947,65.062209}],Rectangle[{115.702947,0.074256},{123.826441,8.197751}],Rectangle[{115.702947,8.197751},{123.826441,16.321245}],Rectangle[{115.702947,16.321245},{123.826441,24.444739}],Rectangle[{115.702947,24.444739},{123.826441,32.568233}],Rectangle[{115.702947,32.568233},{123.826441,40.691727}],Rectangle[{115.702947,40.691727},{123.826441,48.815221}],Rectangle[{115.702947,48.815221},{123.826441,56.938715}],Rectangle[{115.702947,56.938715},{123.826441,65.062209}],Rectangle[{115.702947,65.062209},{123.826441,73.185703}],Rectangle[{115.702947,73.185703},{123.826441,81.309197}],Rectangle[{115.702947,81.309197},{123.826441,89.432692}],Rectangle[{115.702947,89.432692},{123.826441,97.556186}],Rectangle[{123.826441,0.074256},{131.949935,8.197751}],Rectangle[{123.826441,8.197751},{131.949935,16.321245}],Rectangle[{123.826441,16.321245},{131.949935,24.444739}],Rectangle[{123.826441,24.444739},{131.949935,32.568233}],Rectangle[{123.826441,32.568233},{131.949935,40.691727}],Rectangle[{123.826441,40.691727},{131.949935,48.815221}],Rectangle[{123.826441,48.815221},{131.949935,56.938715}],Rectangle[{123.826441,56.938715},{131.949935,65.062209}],Rectangle[{123.826441,65.062209},{131.949935,73.185703}],Rectangle[{123.826441,73.185703},{131.949935,81.309197}],Rectangle[{123.826441,81.309197},{131.949935,89.432692}],Rectangle[{123.826441,89.432692},{131.949935,97.556186}],Rectangle[{131.949935,0.074256},{140.073429,8.197751}],Rectangle[{131.949935,8.197751},{140.073429,16.321245}],Rectangle[{131.949935,16.321245},{140.073429,24.444739}],Rectangle[{131.949935,24.444739},{140.073429,32.568233}],Rectangle[{131.949935,32.568233},{140.073429,40.691727}],Rectangle[{131.949935,40.691727},{140.073429,48.815221}],Rectangle[{131.949935,48.815221},{140.073429,56.938715}],Rectangle[{131.949935,56.938715},{140.073429,65.062209}],Rectangle[{131.949935,65.062209},{140.073429,73.185703}],Rectangle[{131.949935,73.185703},{140.073429,81.309197}],Rectangle[{131.949935,81.309197},{140.073429,89.432692}],Rectangle[{131.949935,89.432692},{140.073429,97.556186}],Rectangle[{140.073429,0.074256},{148.196923,8.197751}],Rectangle[{140.073429,8.197751},{148.196923,16.321245}],Rectangle[{140.073429,16.321245},{148.196923,24.444739}],Rectangle[{140.073429,24.444739},{148.196923,32.568233}],Rectangle[{140.073429,32.568233},{148.196923,40.691727}],Rectangle[{140.073429,40.691727},{148.196923,48.815221}],Rectangle[{140.073429,48.815221},{148.196923,56.938715}],Rectangle[{140.073429,56.938715},{148.196923,65.062209}],Rectangle[{140.073429,65.062209},{148.196923,73.185703}],Rectangle[{140.073429,73.185703},{148.196923,81.309197}],Rectangle[{140.073429,81.309197},{148.196923,89.432692}],Rectangle[{140.073429,89.432692},{148.196923,97.556186}],Rectangle[{148.196923,0.074256},{156.320418,8.197751}],Rectangle[{148.196923,8.197751},{156.320418,16.321245}],Rectangle[{148.196923,16.321245},{156.320418,24.444739}],Rectangle[{148.196923,24.444739},{156.320418,32.568233}],Rectangle[{148.196923,32.568233},{156.320418,40.691727}],Rectangle[{148.196923,40.691727},{156.320418,48.815221}],Rectangle[{148.196923,65.062209},{156.320418,73.185703}],Rectangle[{148.196923,73.185703},{156.320418,81.309197}],Rectangle[{148.196923,81.309197},{156.320418,89.432692}],Rectangle[{148.196923,89.432692},{156.320418,97.556186}],Rectangle[{156.320418,32.568233},{164.443912,40.691727}],Rectangle[{156.320418,40.691727},{164.443912,48.815221}],Rectangle[{156.320418,48.815221},{164.443912,56.938715}],Rectangle[{156.320418,56.938715},{164.443912,65.062209}],Rectangle[{164.443912,32.568233},{172.567406,40.691727}],Rectangle[{164.443912,40.691727},{172.567406,48.815221}],Rectangle[{164.443912,48.815221},{172.567406,56.938715}],Rectangle[{164.443912,56.938715},{172.567406,65.062209}],Rectangle[{172.567406,32.568233},{180.690900,40.691727}],Rectangle[{172.567406,40.691727},{180.690900,48.815221}],Rectangle[{172.567406,48.815221},{180.690900,56.938715}],Rectangle[{172.567406,56.938715},{180.690900,65.062209}],Rectangle[{180.690900,32.568233},{188.814394,40.691727}],Rectangle[{180.690900,40.691727},{188.814394,48.815221}],Rectangle[{180.690900,48.815221},{188.814394,56.938715}],Rectangle[{180.690900,56.938715},{188.814394,65.062209}],Rectangle[{188.814394,32.568233},{196.937888,40.691727}],Rectangle[{188.814394,40.691727},{196.937888,48.815221}],Rectangle[{188.814394,48.815221},{196.937888,56.938715}],Rectangle[{188.814394,56.938715},{196.937888,65.062209}]},{RGBColor[1,0,0,0],Rectangle[{125.558194,38.330246},{133.681688,46.453740}]},
{RGBColor[1,0,0,0.0],Rectangle[{103.553221,103.172326},{135.552901,127.972006}],Rectangle[{138.879061,72.172326},{178.227061,96.972006}],Rectangle[{142.879061,117.172326},{182.227061,141.972006}],Rectangle[{98.553221,68.172326},{130.552901,92.972006}],Rectangle[{187.879061,52.172326},{227.227061,76.972006}],Rectangle[{189.879061,103.172326},{229.227061,127.972006}]},{GrayLevel[0.3,0.6],Line[{{119.553061,115.572166},{158.553061,84.572166}}],Line[{{119.553061,115.572166},{162.553061,129.572166}}],Line[{{119.553061,115.572166},{114.553061,80.572166}}],Line[{{119.553061,115.572166},{207.553061,64.572166}}],Line[{{119.553061,115.572166},{209.553061,115.572166}}],Line[{{158.553061,84.572166},{162.553061,129.572166}}],Line[{{158.553061,84.572166},{209.553061,115.572166}}],Line[{{162.553061,129.572166},{209.553061,115.572166}}],Line[{{114.553061,80.572166},{158.553061,84.572166}}],Line[{{114.553061,80.572166},{162.553061,129.572166}}],Line[{{114.553061,80.572166},{207.553061,64.572166}}],Line[{{114.553061,80.572166},{209.553061,115.572166}}],Line[{{207.553061,64.572166},{158.553061,84.572166}}],Line[{{207.553061,64.572166},{162.553061,129.572166}}],Line[{{207.553061,64.572166},{209.553061,115.572166}}]},{Black,PointSize[0.01],Point[{119.553061,115.572166}],Point[{158.553061,84.572166}],Point[{162.553061,129.572166}],Point[{114.553061,80.572166}],Point[{207.553061,64.572166}],Point[{209.553061,115.572166}]},{RGBColor[0.984314,0.501961,0.447059,0.5],EdgeForm[Black],Rectangle[{94.491474,64.357567},{102.614968,72.481061}],Rectangle[{94.491474,72.481061},{102.614968,80.604555}],Rectangle[{94.491474,80.604555},{102.614968,88.728049}],Rectangle[{94.491474,88.728049},{102.614968,96.851543}],Rectangle[{102.614968,64.357567},{110.738462,72.481061}],Rectangle[{102.614968,72.481061},{110.738462,80.604555}],Rectangle[{102.614968,80.604555},{110.738462,88.728049}],Rectangle[{102.614968,88.728049},{110.738462,96.851543}],Rectangle[{102.614968,96.851543},{110.738462,104.975038}],Rectangle[{102.614968,104.975038},{110.738462,113.098532}],Rectangle[{102.614968,113.098532},{110.738462,121.222026}],Rectangle[{102.614968,121.222026},{110.738462,129.345520}],Rectangle[{110.738462,64.357567},{118.861957,72.481061}],Rectangle[{110.738462,72.481061},{118.861957,80.604555}],Rectangle[{110.738462,80.604555},{118.861957,88.728049}],Rectangle[{110.738462,88.728049},{118.861957,96.851543}],Rectangle[{110.738462,96.851543},{118.861957,104.975038}],Rectangle[{110.738462,104.975038},{118.861957,113.098532}],Rectangle[{110.738462,113.098532},{118.861957,121.222026}],Rectangle[{110.738462,121.222026},{118.861957,129.345520}],Rectangle[{118.861957,64.357567},{126.985451,72.481061}],Rectangle[{118.861957,72.481061},{126.985451,80.604555}],Rectangle[{118.861957,80.604555},{126.985451,88.728049}],Rectangle[{118.861957,88.728049},{126.985451,96.851543}],Rectangle[{118.861957,96.851543},{126.985451,104.975038}],Rectangle[{118.861957,104.975038},{126.985451,113.098532}],Rectangle[{118.861957,113.098532},{126.985451,121.222026}],Rectangle[{118.861957,121.222026},{126.985451,129.345520}],Rectangle[{126.985451,64.357567},{135.108945,72.481061}],Rectangle[{126.985451,72.481061},{135.108945,80.604555}],Rectangle[{126.985451,80.604555},{135.108945,88.728049}],Rectangle[{126.985451,88.728049},{135.108945,96.851543}],Rectangle[{126.985451,96.851543},{135.108945,104.975038}],Rectangle[{126.985451,104.975038},{135.108945,113.098532}],Rectangle[{126.985451,113.098532},{135.108945,121.222026}],Rectangle[{126.985451,121.222026},{135.108945,129.345520}],Rectangle[{135.108945,64.357567},{143.232439,72.481061}],Rectangle[{135.108945,72.481061},{143.232439,80.604555}],Rectangle[{135.108945,80.604555},{143.232439,88.728049}],Rectangle[{135.108945,88.728049},{143.232439,96.851543}],Rectangle[{135.108945,96.851543},{143.232439,104.975038}],Rectangle[{135.108945,104.975038},{143.232439,113.098532}],Rectangle[{135.108945,113.098532},{143.232439,121.222026}],Rectangle[{135.108945,121.222026},{143.232439,129.345520}],Rectangle[{135.108945,129.345520},{143.232439,137.469014}],Rectangle[{135.108945,137.469014},{143.232439,145.592508}],Rectangle[{143.232439,64.357567},{151.355933,72.481061}],Rectangle[{143.232439,72.481061},{151.355933,80.604555}],Rectangle[{143.232439,80.604555},{151.355933,88.728049}],Rectangle[{143.232439,88.728049},{151.355933,96.851543}],Rectangle[{143.232439,96.851543},{151.355933,104.975038}],Rectangle[{143.232439,104.975038},{151.355933,113.098532}],Rectangle[{143.232439,113.098532},{151.355933,121.222026}],Rectangle[{143.232439,121.222026},{151.355933,129.345520}],Rectangle[{143.232439,129.345520},{151.355933,137.469014}],Rectangle[{143.232439,137.469014},{151.355933,145.592508}],Rectangle[{151.355933,64.357567},{159.479427,72.481061}],Rectangle[{151.355933,72.481061},{159.479427,80.604555}],Rectangle[{151.355933,80.604555},{159.479427,88.728049}],Rectangle[{151.355933,88.728049},{159.479427,96.851543}],Rectangle[{151.355933,96.851543},{159.479427,104.975038}],Rectangle[{151.355933,113.098532},{159.479427,121.222026}],Rectangle[{151.355933,121.222026},{159.479427,129.345520}],Rectangle[{151.355933,129.345520},{159.479427,137.469014}],Rectangle[{151.355933,137.469014},{159.479427,145.592508}],Rectangle[{159.479427,64.357567},{167.602921,72.481061}],Rectangle[{159.479427,72.481061},{167.602921,80.604555}],Rectangle[{159.479427,80.604555},{167.602921,88.728049}],Rectangle[{159.479427,88.728049},{167.602921,96.851543}],Rectangle[{159.479427,96.851543},{167.602921,104.975038}],Rectangle[{159.479427,104.975038},{167.602921,113.098532}],Rectangle[{159.479427,113.098532},{167.602921,121.222026}],Rectangle[{159.479427,121.222026},{167.602921,129.345520}],Rectangle[{159.479427,129.345520},{167.602921,137.469014}],Rectangle[{159.479427,137.469014},{167.602921,145.592508}],Rectangle[{167.602921,64.357567},{175.726415,72.481061}],Rectangle[{167.602921,72.481061},{175.726415,80.604555}],Rectangle[{167.602921,80.604555},{175.726415,88.728049}],Rectangle[{167.602921,88.728049},{175.726415,96.851543}],Rectangle[{167.602921,96.851543},{175.726415,104.975038}],Rectangle[{167.602921,104.975038},{175.726415,113.098532}],Rectangle[{167.602921,113.098532},{175.726415,121.222026}],Rectangle[{167.602921,121.222026},{175.726415,129.345520}],Rectangle[{167.602921,129.345520},{175.726415,137.469014}],Rectangle[{167.602921,137.469014},{175.726415,145.592508}],Rectangle[{175.726415,64.357567},{183.849909,72.481061}],Rectangle[{175.726415,72.481061},{183.849909,80.604555}],Rectangle[{175.726415,80.604555},{183.849909,88.728049}],Rectangle[{175.726415,88.728049},{183.849909,96.851543}],Rectangle[{175.726415,96.851543},{183.849909,104.975038}],Rectangle[{175.726415,104.975038},{183.849909,113.098532}],Rectangle[{175.726415,113.098532},{183.849909,121.222026}],Rectangle[{175.726415,121.222026},{183.849909,129.345520}],Rectangle[{175.726415,129.345520},{183.849909,137.469014}],Rectangle[{175.726415,137.469014},{183.849909,145.592508}],Rectangle[{183.849909,48.110579},{191.973403,56.234073}],Rectangle[{183.849909,56.234073},{191.973403,64.357567}],Rectangle[{183.849909,64.357567},{191.973403,72.481061}],Rectangle[{183.849909,72.481061},{191.973403,80.604555}],Rectangle[{183.849909,80.604555},{191.973403,88.728049}],Rectangle[{183.849909,88.728049},{191.973403,96.851543}],Rectangle[{183.849909,96.851543},{191.973403,104.975038}],Rectangle[{183.849909,104.975038},{191.973403,113.098532}],Rectangle[{183.849909,113.098532},{191.973403,121.222026}],Rectangle[{183.849909,121.222026},{191.973403,129.345520}],Rectangle[{191.973403,48.110579},{200.096898,56.234073}],Rectangle[{191.973403,56.234073},{200.096898,64.357567}],Rectangle[{191.973403,64.357567},{200.096898,72.481061}],Rectangle[{191.973403,72.481061},{200.096898,80.604555}],Rectangle[{191.973403,80.604555},{200.096898,88.728049}],Rectangle[{191.973403,96.851543},{200.096898,104.975038}],Rectangle[{191.973403,104.975038},{200.096898,113.098532}],Rectangle[{191.973403,113.098532},{200.096898,121.222026}],Rectangle[{191.973403,121.222026},{200.096898,129.345520}],Rectangle[{200.096898,48.110579},{208.220392,56.234073}],Rectangle[{200.096898,56.234073},{208.220392,64.357567}],Rectangle[{200.096898,64.357567},{208.220392,72.481061}],Rectangle[{200.096898,72.481061},{208.220392,80.604555}],Rectangle[{200.096898,80.604555},{208.220392,88.728049}],Rectangle[{200.096898,96.851543},{208.220392,104.975038}],Rectangle[{200.096898,104.975038},{208.220392,113.098532}],Rectangle[{200.096898,113.098532},{208.220392,121.222026}],Rectangle[{200.096898,121.222026},{208.220392,129.345520}],Rectangle[{208.220392,48.110579},{216.343886,56.234073}],Rectangle[{208.220392,56.234073},{216.343886,64.357567}],Rectangle[{208.220392,64.357567},{216.343886,72.481061}],Rectangle[{208.220392,72.481061},{216.343886,80.604555}],Rectangle[{208.220392,88.728049},{216.343886,96.851543}],Rectangle[{208.220392,96.851543},{216.343886,104.975038}],Rectangle[{208.220392,104.975038},{216.343886,113.098532}],Rectangle[{208.220392,113.098532},{216.343886,121.222026}],Rectangle[{208.220392,121.222026},{216.343886,129.345520}],Rectangle[{216.343886,48.110579},{224.467380,56.234073}],Rectangle[{216.343886,56.234073},{224.467380,64.357567}],Rectangle[{216.343886,64.357567},{224.467380,72.481061}],Rectangle[{216.343886,72.481061},{224.467380,80.604555}],Rectangle[{216.343886,96.851543},{224.467380,104.975038}],Rectangle[{216.343886,104.975038},{224.467380,113.098532}],Rectangle[{216.343886,113.098532},{224.467380,121.222026}],Rectangle[{216.343886,121.222026},{224.467380,129.345520}],Rectangle[{224.467380,48.110579},{232.590874,56.234073}],Rectangle[{224.467380,56.234073},{232.590874,64.357567}],Rectangle[{224.467380,64.357567},{232.590874,72.481061}],Rectangle[{224.467380,72.481061},{232.590874,80.604555}],Rectangle[{224.467380,96.851543},{232.590874,104.975038}],Rectangle[{224.467380,104.975038},{232.590874,113.098532}],Rectangle[{224.467380,113.098532},{232.590874,121.222026}],Rectangle[{224.467380,121.222026},{232.590874,129.345520}]},{RGBColor[1,0,0,0],Rectangle[{166.175821,96.686878},{174.299315,104.810372}]},
{RGBColor[1,0,0,0.0],Rectangle[{-7.126629,46.488488},{24.873051,71.288168}],Rectangle[{-21.800789,16.488488},{17.547211,41.288168}],Rectangle[{39.199211,83.488488},{78.547211,108.288168}],Rectangle[{-32.800789,78.488488},{6.547211,103.288168}],Rectangle[{50.199211,21.488488},{89.547211,46.288168}],Rectangle[{32.873371,52.488488},{64.873051,77.288168}]},{GrayLevel[0.3,0.6],Line[{{8.873211,58.888328},{-2.126789,28.888328}}],Line[{{8.873211,58.888328},{58.873211,95.888328}}],Line[{{8.873211,58.888328},{-13.126789,90.888328}}],Line[{{8.873211,58.888328},{69.873211,33.888328}}],Line[{{8.873211,58.888328},{48.873211,64.888328}}],Line[{{-2.126789,28.888328},{58.873211,95.888328}}],Line[{{-2.126789,28.888328},{-13.126789,90.888328}}],Line[{{-2.126789,28.888328},{69.873211,33.888328}}],Line[{{58.873211,95.888328},{-13.126789,90.888328}}],Line[{{58.873211,95.888328},{69.873211,33.888328}}],Line[{{-13.126789,90.888328},{69.873211,33.888328}}],Line[{{48.873211,64.888328},{-2.126789,28.888328}}],Line[{{48.873211,64.888328},{58.873211,95.888328}}],Line[{{48.873211,64.888328},{-13.126789,90.888328}}],Line[{{48.873211,64.888328},{69.873211,33.888328}}]},{Black,PointSize[0.01],Point[{8.873211,58.888328}],Point[{-2.126789,28.888328}],Point[{58.873211,95.888328}],Point[{-13.126789,90.888328}],Point[{69.873211,33.888328}],Point[{48.873211,64.888328}]},{RGBColor[0.501961,0.694118,0.827451,0.5],EdgeForm[Black],Rectangle[{-36.862536,77.414694},{-28.739042,85.538188}],Rectangle[{-36.862536,85.538188},{-28.739042,93.661682}],Rectangle[{-36.862536,93.661682},{-28.739042,101.785176}],Rectangle[{-36.862536,101.785176},{-28.739042,109.908670}],Rectangle[{-28.739042,12.426741},{-20.615548,20.550235}],Rectangle[{-28.739042,20.550235},{-20.615548,28.673729}],Rectangle[{-28.739042,28.673729},{-20.615548,36.797223}],Rectangle[{-28.739042,36.797223},{-20.615548,44.920718}],Rectangle[{-28.739042,77.414694},{-20.615548,85.538188}],Rectangle[{-28.739042,85.538188},{-20.615548,93.661682}],Rectangle[{-28.739042,93.661682},{-20.615548,101.785176}],Rectangle[{-28.739042,101.785176},{-20.615548,109.908670}],Rectangle[{-20.615548,12.426741},{-12.492054,20.550235}],Rectangle[{-20.615548,20.550235},{-12.492054,28.673729}],Rectangle[{-20.615548,28.673729},{-12.492054,36.797223}],Rectangle[{-20.615548,36.797223},{-12.492054,44.920718}],Rectangle[{-20.615548,77.414694},{-12.492054,85.538188}],Rectangle[{-20.615548,85.538188},{-12.492054,93.661682}],Rectangle[{-20.615548,93.661682},{-12.492054,101.785176}],Rectangle[{-20.615548,101.785176},{-12.492054,109.908670}],Rectangle[{-12.492054,12.426741},{-4.368560,20.550235}],Rectangle[{-12.492054,20.550235},{-4.368560,28.673729}],Rectangle[{-12.492054,28.673729},{-4.368560,36.797223}],Rectangle[{-12.492054,36.797223},{-4.368560,44.920718}],Rectangle[{-12.492054,44.920718},{-4.368560,53.044212}],Rectangle[{-12.492054,53.044212},{-4.368560,61.167706}],Rectangle[{-12.492054,61.167706},{-4.368560,69.291200}],Rectangle[{-12.492054,69.291200},{-4.368560,77.414694}],Rectangle[{-12.492054,77.414694},{-4.368560,85.538188}],Rectangle[{-12.492054,85.538188},{-4.368560,93.661682}],Rectangle[{-12.492054,93.661682},{-4.368560,101.785176}],Rectangle[{-12.492054,101.785176},{-4.368560,109.908670}],Rectangle[{-4.368560,12.426741},{3.754934,20.550235}],Rectangle[{-4.368560,20.550235},{3.754934,28.673729}],Rectangle[{-4.368560,28.673729},{3.754934,36.797223}],Rectangle[{-4.368560,36.797223},{3.754934,44.920718}],Rectangle[{-4.368560,44.920718},{3.754934,53.044212}],Rectangle[{-4.368560,53.044212},{3.754934,61.167706}],Rectangle[{-4.368560,61.167706},{3.754934,69.291200}],Rectangle[{-4.368560,69.291200},{3.754934,77.414694}],Rectangle[{-4.368560,77.414694},{3.754934,85.538188}],Rectangle[{-4.368560,85.538188},{3.754934,93.661682}],Rectangle[{-4.368560,93.661682},{3.754934,101.785176}],Rectangle[{-4.368560,101.785176},{3.754934,109.908670}],Rectangle[{3.754934,12.426741},{11.878428,20.550235}],Rectangle[{3.754934,20.550235},{11.878428,28.673729}],Rectangle[{3.754934,28.673729},{11.878428,36.797223}],Rectangle[{3.754934,36.797223},{11.878428,44.920718}],Rectangle[{3.754934,44.920718},{11.878428,53.044212}],Rectangle[{3.754934,53.044212},{11.878428,61.167706}],Rectangle[{3.754934,61.167706},{11.878428,69.291200}],Rectangle[{3.754934,69.291200},{11.878428,77.414694}],Rectangle[{3.754934,77.414694},{11.878428,85.538188}],Rectangle[{3.754934,85.538188},{11.878428,93.661682}],Rectangle[{3.754934,93.661682},{11.878428,101.785176}],Rectangle[{3.754934,101.785176},{11.878428,109.908670}],Rectangle[{11.878428,12.426741},{20.001922,20.550235}],Rectangle[{11.878428,20.550235},{20.001922,28.673729}],Rectangle[{11.878428,28.673729},{20.001922,36.797223}],Rectangle[{11.878428,36.797223},{20.001922,44.920718}],Rectangle[{11.878428,44.920718},{20.001922,53.044212}],Rectangle[{11.878428,53.044212},{20.001922,61.167706}],Rectangle[{11.878428,61.167706},{20.001922,69.291200}],Rectangle[{11.878428,69.291200},{20.001922,77.414694}],Rectangle[{11.878428,77.414694},{20.001922,85.538188}],Rectangle[{11.878428,85.538188},{20.001922,93.661682}],Rectangle[{20.001922,28.673729},{28.125417,36.797223}],Rectangle[{20.001922,44.920718},{28.125417,53.044212}],Rectangle[{20.001922,53.044212},{28.125417,61.167706}],Rectangle[{20.001922,61.167706},{28.125417,69.291200}],Rectangle[{20.001922,69.291200},{28.125417,77.414694}],Rectangle[{20.001922,85.538188},{28.125417,93.661682}],Rectangle[{28.125417,28.673729},{36.248911,36.797223}],Rectangle[{28.125417,44.920718},{36.248911,53.044212}],Rectangle[{28.125417,53.044212},{36.248911,61.167706}],Rectangle[{28.125417,61.167706},{36.248911,69.291200}],Rectangle[{28.125417,69.291200},{36.248911,77.414694}],Rectangle[{28.125417,93.661682},{36.248911,101.785176}],Rectangle[{36.248911,28.673729},{44.372405,36.797223}],Rectangle[{36.248911,44.920718},{44.372405,53.044212}],Rectangle[{36.248911,53.044212},{44.372405,61.167706}],Rectangle[{36.248911,61.167706},{44.372405,69.291200}],Rectangle[{36.248911,69.291200},{44.372405,77.414694}],Rectangle[{36.248911,77.414694},{44.372405,85.538188}],Rectangle[{36.248911,85.538188},{44.372405,93.661682}],Rectangle[{36.248911,93.661682},{44.372405,101.785176}],Rectangle[{36.248911,101.785176},{44.372405,109.908670}],Rectangle[{44.372405,20.550235},{52.495899,28.673729}],Rectangle[{44.372405,28.673729},{52.495899,36.797223}],Rectangle[{44.372405,36.797223},{52.495899,44.920718}],Rectangle[{44.372405,44.920718},{52.495899,53.044212}],Rectangle[{44.372405,53.044212},{52.495899,61.167706}],Rectangle[{44.372405,61.167706},{52.495899,69.291200}],Rectangle[{44.372405,69.291200},{52.495899,77.414694}],Rectangle[{44.372405,77.414694},{52.495899,85.538188}],Rectangle[{44.372405,85.538188},{52.495899,93.661682}],Rectangle[{44.372405,93.661682},{52.495899,101.785176}],Rectangle[{44.372405,101.785176},{52.495899,109.908670}],Rectangle[{52.495899,20.550235},{60.619393,28.673729}],Rectangle[{52.495899,28.673729},{60.619393,36.797223}],Rectangle[{52.495899,36.797223},{60.619393,44.920718}],Rectangle[{52.495899,44.920718},{60.619393,53.044212}],Rectangle[{52.495899,53.044212},{60.619393,61.167706}],Rectangle[{52.495899,61.167706},{60.619393,69.291200}],Rectangle[{52.495899,69.291200},{60.619393,77.414694}],Rectangle[{52.495899,77.414694},{60.619393,85.538188}],Rectangle[{52.495899,85.538188},{60.619393,93.661682}],Rectangle[{52.495899,93.661682},{60.619393,101.785176}],Rectangle[{52.495899,101.785176},{60.619393,109.908670}],Rectangle[{60.619393,20.550235},{68.742887,28.673729}],Rectangle[{60.619393,28.673729},{68.742887,36.797223}],Rectangle[{60.619393,36.797223},{68.742887,44.920718}],Rectangle[{60.619393,44.920718},{68.742887,53.044212}],Rectangle[{60.619393,53.044212},{68.742887,61.167706}],Rectangle[{60.619393,61.167706},{68.742887,69.291200}],Rectangle[{60.619393,69.291200},{68.742887,77.414694}],Rectangle[{60.619393,77.414694},{68.742887,85.538188}],Rectangle[{60.619393,85.538188},{68.742887,93.661682}],Rectangle[{60.619393,93.661682},{68.742887,101.785176}],Rectangle[{60.619393,101.785176},{68.742887,109.908670}],Rectangle[{68.742887,20.550235},{76.866381,28.673729}],Rectangle[{68.742887,28.673729},{76.866381,36.797223}],Rectangle[{68.742887,36.797223},{76.866381,44.920718}],Rectangle[{68.742887,44.920718},{76.866381,53.044212}],Rectangle[{68.742887,77.414694},{76.866381,85.538188}],Rectangle[{68.742887,85.538188},{76.866381,93.661682}],Rectangle[{68.742887,93.661682},{76.866381,101.785176}],Rectangle[{68.742887,101.785176},{76.866381,109.908670}],Rectangle[{76.866381,20.550235},{84.989875,28.673729}],Rectangle[{76.866381,28.673729},{84.989875,36.797223}],Rectangle[{76.866381,36.797223},{84.989875,44.920718}],Rectangle[{76.866381,44.920718},{84.989875,53.044212}],Rectangle[{76.866381,77.414694},{84.989875,85.538188}],Rectangle[{76.866381,85.538188},{84.989875,93.661682}],Rectangle[{76.866381,93.661682},{84.989875,101.785176}],Rectangle[{76.866381,101.785176},{84.989875,109.908670}],Rectangle[{84.989875,20.550235},{93.113369,28.673729}],Rectangle[{84.989875,28.673729},{93.113369,36.797223}],Rectangle[{84.989875,36.797223},{93.113369,44.920718}],Rectangle[{84.989875,44.920718},{93.113369,53.044212}]},{RGBColor[1,0,0,0],Rectangle[{27.429117,63.024504},{35.552611,71.147999}]},
{RGBColor[1,0,0,0.0],Rectangle[{102.991125,-21.499479},{142.339125,3.300201}],Rectangle[{147.991125,9.500521},{187.339125,34.300201}],Rectangle[{160.991125,-22.499479},{200.339125,2.300201}],Rectangle[{100.991125,35.500521},{140.339125,60.300201}],Rectangle[{194.991125,10.500521},{234.339125,35.300201}],Rectangle[{157.991125,43.500521},{197.339125,68.300201}]},{GrayLevel[0.3,0.6],Line[{{122.665125,-9.099639},{167.665125,21.900361}}],Line[{{122.665125,-9.099639},{180.665125,-10.099639}}],Line[{{122.665125,-9.099639},{120.665125,47.900361}}],Line[{{122.665125,-9.099639},{214.665125,22.900361}}],Line[{{122.665125,-9.099639},{177.665125,55.900361}}],Line[{{167.665125,21.900361},{177.665125,55.900361}}],Line[{{180.665125,-10.099639},{167.665125,21.900361}}],Line[{{180.665125,-10.099639},{120.665125,47.900361}}],Line[{{180.665125,-10.099639},{214.665125,22.900361}}],Line[{{180.665125,-10.099639},{177.665125,55.900361}}],Line[{{120.665125,47.900361},{167.665125,21.900361}}],Line[{{120.665125,47.900361},{214.665125,22.900361}}],Line[{{120.665125,47.900361},{177.665125,55.900361}}],Line[{{214.665125,22.900361},{167.665125,21.900361}}],Line[{{214.665125,22.900361},{177.665125,55.900361}}]},{Black,PointSize[0.01],Point[{122.665125,-9.099639}],Point[{167.665125,21.900361}],Point[{180.665125,-10.099639}],Point[{120.665125,47.900361}],Point[{214.665125,22.900361}],Point[{177.665125,55.900361}]},{RGBColor[0.992157,0.705882,0.384314,0.5],EdgeForm[Black],Rectangle[{96.929377,-26.561226},{105.052872,-18.437732}],Rectangle[{96.929377,-18.437732},{105.052872,-10.314238}],Rectangle[{96.929377,-10.314238},{105.052872,-2.190744}],Rectangle[{96.929377,-2.190744},{105.052872,5.932750}],Rectangle[{96.929377,30.303232},{105.052872,38.426726}],Rectangle[{96.929377,38.426726},{105.052872,46.550221}],Rectangle[{96.929377,46.550221},{105.052872,54.673715}],Rectangle[{96.929377,54.673715},{105.052872,62.797209}],Rectangle[{105.052872,-26.561226},{113.176366,-18.437732}],Rectangle[{105.052872,-18.437732},{113.176366,-10.314238}],Rectangle[{105.052872,-10.314238},{113.176366,-2.190744}],Rectangle[{105.052872,-2.190744},{113.176366,5.932750}],Rectangle[{105.052872,30.303232},{113.176366,38.426726}],Rectangle[{105.052872,38.426726},{113.176366,46.550221}],Rectangle[{105.052872,46.550221},{113.176366,54.673715}],Rectangle[{105.052872,54.673715},{113.176366,62.797209}],Rectangle[{113.176366,-26.561226},{121.299860,-18.437732}],Rectangle[{113.176366,-18.437732},{121.299860,-10.314238}],Rectangle[{113.176366,-10.314238},{121.299860,-2.190744}],Rectangle[{113.176366,-2.190744},{121.299860,5.932750}],Rectangle[{113.176366,30.303232},{121.299860,38.426726}],Rectangle[{113.176366,38.426726},{121.299860,46.550221}],Rectangle[{113.176366,46.550221},{121.299860,54.673715}],Rectangle[{113.176366,54.673715},{121.299860,62.797209}],Rectangle[{121.299860,-26.561226},{129.423354,-18.437732}],Rectangle[{121.299860,-18.437732},{129.423354,-10.314238}],Rectangle[{121.299860,-10.314238},{129.423354,-2.190744}],Rectangle[{121.299860,-2.190744},{129.423354,5.932750}],Rectangle[{121.299860,5.932750},{129.423354,14.056244}],Rectangle[{121.299860,14.056244},{129.423354,22.179738}],Rectangle[{121.299860,22.179738},{129.423354,30.303232}],Rectangle[{121.299860,30.303232},{129.423354,38.426726}],Rectangle[{121.299860,38.426726},{129.423354,46.550221}],Rectangle[{121.299860,46.550221},{129.423354,54.673715}],Rectangle[{121.299860,54.673715},{129.423354,62.797209}],Rectangle[{129.423354,-26.561226},{137.546848,-18.437732}],Rectangle[{129.423354,-18.437732},{137.546848,-10.314238}],Rectangle[{129.423354,-10.314238},{137.546848,-2.190744}],Rectangle[{129.423354,-2.190744},{137.546848,5.932750}],Rectangle[{129.423354,5.932750},{137.546848,14.056244}],Rectangle[{129.423354,30.303232},{137.546848,38.426726}],Rectangle[{129.423354,38.426726},{137.546848,46.550221}],Rectangle[{129.423354,46.550221},{137.546848,54.673715}],Rectangle[{129.423354,54.673715},{137.546848,62.797209}],Rectangle[{137.546848,-26.561226},{145.670342,-18.437732}],Rectangle[{137.546848,-18.437732},{145.670342,-10.314238}],Rectangle[{137.546848,-10.314238},{145.670342,-2.190744}],Rectangle[{137.546848,-2.190744},{145.670342,5.932750}],Rectangle[{137.546848,5.932750},{145.670342,14.056244}],Rectangle[{137.546848,14.056244},{145.670342,22.179738}],Rectangle[{137.546848,22.179738},{145.670342,30.303232}],Rectangle[{137.546848,30.303232},{145.670342,38.426726}],Rectangle[{137.546848,38.426726},{145.670342,46.550221}],Rectangle[{137.546848,46.550221},{145.670342,54.673715}],Rectangle[{137.546848,54.673715},{145.670342,62.797209}],Rectangle[{145.670342,-10.314238},{153.793836,-2.190744}],Rectangle[{145.670342,-2.190744},{153.793836,5.932750}],Rectangle[{145.670342,5.932750},{153.793836,14.056244}],Rectangle[{145.670342,14.056244},{153.793836,22.179738}],Rectangle[{145.670342,22.179738},{153.793836,30.303232}],Rectangle[{145.670342,30.303232},{153.793836,38.426726}],Rectangle[{145.670342,38.426726},{153.793836,46.550221}],Rectangle[{145.670342,46.550221},{153.793836,54.673715}],Rectangle[{153.793836,-26.561226},{161.917330,-18.437732}],Rectangle[{153.793836,-18.437732},{161.917330,-10.314238}],Rectangle[{153.793836,-10.314238},{161.917330,-2.190744}],Rectangle[{153.793836,-2.190744},{161.917330,5.932750}],Rectangle[{153.793836,5.932750},{161.917330,14.056244}],Rectangle[{153.793836,14.056244},{161.917330,22.179738}],Rectangle[{153.793836,22.179738},{161.917330,30.303232}],Rectangle[{153.793836,30.303232},{161.917330,38.426726}],Rectangle[{153.793836,38.426726},{161.917330,46.550221}],Rectangle[{153.793836,46.550221},{161.917330,54.673715}],Rectangle[{153.793836,54.673715},{161.917330,62.797209}],Rectangle[{153.793836,62.797209},{161.917330,70.920703}],Rectangle[{161.917330,-26.561226},{170.040824,-18.437732}],Rectangle[{161.917330,-18.437732},{170.040824,-10.314238}],Rectangle[{161.917330,-10.314238},{170.040824,-2.190744}],Rectangle[{161.917330,-2.190744},{170.040824,5.932750}],Rectangle[{161.917330,5.932750},{170.040824,14.056244}],Rectangle[{161.917330,14.056244},{170.040824,22.179738}],Rectangle[{161.917330,22.179738},{170.040824,30.303232}],Rectangle[{161.917330,30.303232},{170.040824,38.426726}],Rectangle[{161.917330,38.426726},{170.040824,46.550221}],Rectangle[{161.917330,46.550221},{170.040824,54.673715}],Rectangle[{161.917330,54.673715},{170.040824,62.797209}],Rectangle[{161.917330,62.797209},{170.040824,70.920703}],Rectangle[{170.040824,-26.561226},{178.164318,-18.437732}],Rectangle[{170.040824,-18.437732},{178.164318,-10.314238}],Rectangle[{170.040824,-10.314238},{178.164318,-2.190744}],Rectangle[{170.040824,-2.190744},{178.164318,5.932750}],Rectangle[{170.040824,5.932750},{178.164318,14.056244}],Rectangle[{170.040824,14.056244},{178.164318,22.179738}],Rectangle[{170.040824,22.179738},{178.164318,30.303232}],Rectangle[{170.040824,30.303232},{178.164318,38.426726}],Rectangle[{170.040824,38.426726},{178.164318,46.550221}],Rectangle[{170.040824,46.550221},{178.164318,54.673715}],Rectangle[{170.040824,54.673715},{178.164318,62.797209}],Rectangle[{170.040824,62.797209},{178.164318,70.920703}],Rectangle[{178.164318,-26.561226},{186.287813,-18.437732}],Rectangle[{178.164318,-18.437732},{186.287813,-10.314238}],Rectangle[{178.164318,-10.314238},{186.287813,-2.190744}],Rectangle[{178.164318,-2.190744},{186.287813,5.932750}],Rectangle[{178.164318,5.932750},{186.287813,14.056244}],Rectangle[{178.164318,14.056244},{186.287813,22.179738}],Rectangle[{178.164318,22.179738},{186.287813,30.303232}],Rectangle[{178.164318,30.303232},{186.287813,38.426726}],Rectangle[{178.164318,38.426726},{186.287813,46.550221}],Rectangle[{178.164318,46.550221},{186.287813,54.673715}],Rectangle[{178.164318,54.673715},{186.287813,62.797209}],Rectangle[{178.164318,62.797209},{186.287813,70.920703}],Rectangle[{186.287813,-26.561226},{194.411307,-18.437732}],Rectangle[{186.287813,-18.437732},{194.411307,-10.314238}],Rectangle[{186.287813,-10.314238},{194.411307,-2.190744}],Rectangle[{186.287813,-2.190744},{194.411307,5.932750}],Rectangle[{186.287813,5.932750},{194.411307,14.056244}],Rectangle[{186.287813,14.056244},{194.411307,22.179738}],Rectangle[{186.287813,22.179738},{194.411307,30.303232}],Rectangle[{186.287813,30.303232},{194.411307,38.426726}],Rectangle[{186.287813,38.426726},{194.411307,46.550221}],Rectangle[{186.287813,46.550221},{194.411307,54.673715}],Rectangle[{186.287813,54.673715},{194.411307,62.797209}],Rectangle[{186.287813,62.797209},{194.411307,70.920703}],Rectangle[{194.411307,-26.561226},{202.534801,-18.437732}],Rectangle[{194.411307,-18.437732},{202.534801,-10.314238}],Rectangle[{194.411307,-10.314238},{202.534801,-2.190744}],Rectangle[{194.411307,-2.190744},{202.534801,5.932750}],Rectangle[{194.411307,5.932750},{202.534801,14.056244}],Rectangle[{194.411307,14.056244},{202.534801,22.179738}],Rectangle[{194.411307,22.179738},{202.534801,30.303232}],Rectangle[{194.411307,30.303232},{202.534801,38.426726}],Rectangle[{194.411307,38.426726},{202.534801,46.550221}],Rectangle[{194.411307,46.550221},{202.534801,54.673715}],Rectangle[{194.411307,54.673715},{202.534801,62.797209}],Rectangle[{194.411307,62.797209},{202.534801,70.920703}],Rectangle[{202.534801,5.932750},{210.658295,14.056244}],Rectangle[{202.534801,14.056244},{210.658295,22.179738}],Rectangle[{202.534801,22.179738},{210.658295,30.303232}],Rectangle[{202.534801,30.303232},{210.658295,38.426726}],Rectangle[{210.658295,5.932750},{218.781789,14.056244}],Rectangle[{210.658295,14.056244},{218.781789,22.179738}],Rectangle[{210.658295,22.179738},{218.781789,30.303232}],Rectangle[{210.658295,30.303232},{218.781789,38.426726}],Rectangle[{218.781789,5.932750},{226.905283,14.056244}],Rectangle[{218.781789,14.056244},{226.905283,22.179738}],Rectangle[{218.781789,22.179738},{226.905283,30.303232}],Rectangle[{218.781789,30.303232},{226.905283,38.426726}],Rectangle[{226.905283,5.932750},{235.028777,14.056244}],Rectangle[{226.905283,14.056244},{235.028777,22.179738}],Rectangle[{226.905283,22.179738},{235.028777,30.303232}],Rectangle[{226.905283,30.303232},{235.028777,38.426726}]},{RGBColor[1,0,0,0],Rectangle[{160.814472,20.646496},{168.937966,28.769990}]}}]

==> DATA/SMALL_POLYMINOS/polyminos.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      5712,        168]
NotebookOptionsPosition[      5096,        142]
NotebookOutlinePosition[      5436,        157]
CellTagsIndexPosition[      5393,        154]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Plot Polyminos animation ", "Subsection",
 CellChangeTimes->{{3.541779281862009*^9, 3.5417792937476254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"\"\</tmp/\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.m\>\""}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "11"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.541779190449524*^9, 3.5417792424076433`*^9}, {
  3.5417810448745823`*^9, 3.54178104508584*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\</tmp/1.gif\>\"", ",", "pp"}], "]"}]], "Input",
 CellChangeTimes->{{3.5417792461228523`*^9, 3.5417792507550783`*^9}}],

Cell[BoxData["\<\"/tmp/1.gif\"\>"], "Output",
 CellChangeTimes->{3.541779326938929*^9, 3.5417803021883802`*^9, 
  3.5417810616903763`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\</tmp/small_poly_\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{"#", ",", 
          RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}], "&"}], ")"}], "@@", 
      RowBox[{"Get", "[", 
       RowBox[{"\"\</tmp/\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.m\>\""}], "]"}]}]}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.541781162583666*^9, 3.5417812228656387`*^9}, {
   3.5417842359181213`*^9, 3.541784296693956*^9}, {3.541784448789937*^9, 
   3.541784449333481*^9}, {3.5417845367611313`*^9, 3.541784539068347*^9}, 
   3.541841784732449*^9, {3.541856620200116*^9, 3.541856629792575*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"/tmp/small_poly_1.pdf\"\>", 
   ",", "\<\"/tmp/small_poly_2.pdf\"\>", ",", "\<\"/tmp/small_poly_3.pdf\"\>",
    ",", "\<\"/tmp/small_poly_4.pdf\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.541781164424944*^9, 3.541781224314887*^9}, 
   3.541781582979889*^9, 3.541781632131028*^9, 3.541781773526884*^9, 
   3.541784155600853*^9, 3.5417842161490927`*^9, {3.5417842681724377`*^9, 
   3.541784302560213*^9}, 3.541784457161806*^9, 3.541784544712184*^9, 
   3.541841800732855*^9, 3.541841915893314*^9, 3.5418421578683643`*^9, {
   3.5418566321935883`*^9, 3.5418566368418617`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"g1", "=", 
      RowBox[{"Get", "[", 
       RowBox[{"\"\</tmp/\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
     ";", 
     RowBox[{"g2", "=", 
      RowBox[{"Get", "[", 
       RowBox[{"\"\</tmp/triangle_\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.m\>\""}], "]"}]}], 
     ";", 
     RowBox[{"g", "=", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"List", "@@", "g1"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Darker", "[", "Red", "]"}], "//", "Darker"}], "//", 
              "Darker"}], "//", "Darker"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
            RowBox[{"List", "@@", "g2"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "1500"}]}], "]"}]}], ";", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"\"\</tmp/small_poly_tri_\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.jpg\>\""}], ",", 
       "g"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "g"}], "Input",
 CellChangeTimes->{{3.541785475970509*^9, 3.5417854830342216`*^9}, {
   3.541785552889092*^9, 3.541785771290185*^9}, {3.541785878431982*^9, 
   3.5417859293334217`*^9}, {3.541786000937187*^9, 3.5417861364585867`*^9}, {
   3.5418430632347717`*^9, 3.5418430697645397`*^9}, 3.541856552520527*^9, {
   3.541856584680608*^9, 3.541856612859632*^9}, {3.541864069543445*^9, 
   3.541864069934516*^9}, {3.54186416746279*^9, 3.5418641685807037`*^9}, {
   3.5418642256671133`*^9, 3.54186423001019*^9}}],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\</tmp/12.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.541856520238081*^9, 3.541856520328961*^9}}]
}, Open  ]]
},
WindowSize->{1779, 1236},
WindowMargins->{{Automatic, 288}, {120, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 115, 1, 37, "Subsection"],
Cell[697, 25, 447, 12, 30, "Input"],
Cell[CellGroupData[{
Cell[1169, 41, 170, 3, 30, "Input"],
Cell[1342, 46, 138, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1517, 53, 937, 22, 30, "Input"],
Cell[2457, 77, 621, 10, 30, "Output"]
}, Open  ]],
Cell[3093, 90, 1846, 45, 69, "Input"],
Cell[4942, 137, 138, 2, 30, InheritFromParent]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> DATA/SMALL_POLYMINOS/triangle_0.m <==
Graphics[{{Line[{{170.900408,63.056227},{170.237568,100.748625}}],Line[{{170.900408,63.056227},{170.900408,63.056227}}],Line[{{170.900408,63.056227},{129.619941,42.391993}}],Line[{{170.900408,63.056227},{164.876219,24.708243}}]},{Line[{{48.190109,129.953255},{31.490864,67.086251}}],Line[{{48.190109,129.953255},{48.190109,129.953255}}],Line[{{48.190109,129.953255},{129.619941,42.391993}}],Line[{{48.190109,129.953255},{170.237568,100.748625}}]},{Line[{{129.619941,42.391993},{48.190109,129.953255}}],Line[{{129.619941,42.391993},{170.237568,100.748625}}],Line[{{129.619941,42.391993},{170.900408,63.056227}}],Line[{{129.619941,42.391993},{129.619941,42.391993}}],Line[{{129.619941,42.391993},{31.490864,67.086251}}],Line[{{129.619941,42.391993},{164.876219,24.708243}}]},{Line[{{170.237568,100.748625},{48.190109,129.953255}}],Line[{{170.237568,100.748625},{170.237568,100.748625}}],Line[{{170.237568,100.748625},{170.900408,63.056227}}],Line[{{170.237568,100.748625},{129.619941,42.391993}}]},{Line[{{31.490864,67.086251},{129.619941,42.391993}}],Line[{{31.490864,67.086251},{164.876219,24.708243}}],Line[{{31.490864,67.086251},{31.490864,67.086251}}],Line[{{31.490864,67.086251},{48.190109,129.953255}}]},{Line[{{164.876219,24.708243},{129.619941,42.391993}}],Line[{{164.876219,24.708243},{170.900408,63.056227}}],Line[{{164.876219,24.708243},{164.876219,24.708243}}],Line[{{164.876219,24.708243},{31.490864,67.086251}}]}}]

==> DATA/SMALL_POLYMINOS/triangle_1.m <==
Graphics[{{Line[{{180.493257,65.255068},{178.693581,121.961014}}],Line[{{180.493257,65.255068},{180.493257,65.255068}}],Line[{{180.493257,65.255068},{119.393275,34.006797}}],Line[{{180.493257,65.255068},{171.816682,7.753513}}]},{Line[{{25.372040,158.354183},{-3.872511,64.927989}}],Line[{{25.372040,158.354183},{25.372040,158.354183}}],Line[{{25.372040,158.354183},{119.393275,34.006797}}],Line[{{25.372040,158.354183},{178.693581,121.961014}}]},{Line[{{119.393275,34.006797},{25.372040,158.354183}}],Line[{{119.393275,34.006797},{178.693581,121.961014}}],Line[{{119.393275,34.006797},{180.493257,65.255068}}],Line[{{119.393275,34.006797},{119.393275,34.006797}}],Line[{{119.393275,34.006797},{-3.872511,64.927989}}],Line[{{119.393275,34.006797},{171.816682,7.753513}}]},{Line[{{178.693581,121.961014},{25.372040,158.354183}}],Line[{{178.693581,121.961014},{178.693581,121.961014}}],Line[{{178.693581,121.961014},{180.493257,65.255068}}],Line[{{178.693581,121.961014},{119.393275,34.006797}}]},{Line[{{-3.872511,64.927989},{119.393275,34.006797}}],Line[{{-3.872511,64.927989},{171.816682,7.753513}}],Line[{{-3.872511,64.927989},{-3.872511,64.927989}}],Line[{{-3.872511,64.927989},{25.372040,158.354183}}]},{Line[{{171.816682,7.753513},{119.393275,34.006797}}],Line[{{171.816682,7.753513},{180.493257,65.255068}}],Line[{{171.816682,7.753513},{171.816682,7.753513}}],Line[{{171.816682,7.753513},{-3.872511,64.927989}}]}}]

==> DATA/SMALL_POLYMINOS/triangle_2.m <==
Graphics[{{Line[{{192.848094,70.184583},{186.603114,149.651086}}],Line[{{192.848094,70.184583},{192.848094,70.184583}}],Line[{{192.848094,70.184583},{104.601218,27.829560}}],Line[{{192.848094,70.184583},{181.443798,-13.789654}}]},{Line[{{11.665453,175.451915},{-25.597435,59.264034}}],Line[{{11.665453,175.451915},{11.665453,175.451915}}],Line[{{11.665453,175.451915},{104.601218,27.829560}}],Line[{{11.665453,175.451915},{186.603114,149.651086}}]},{Line[{{104.601218,27.829560},{11.665453,175.451915}}],Line[{{104.601218,27.829560},{186.603114,149.651086}}],Line[{{104.601218,27.829560},{192.848094,70.184583}}],Line[{{104.601218,27.829560},{104.601218,27.829560}}],Line[{{104.601218,27.829560},{-25.597435,59.264034}}],Line[{{104.601218,27.829560},{181.443798,-13.789654}}]},{Line[{{186.603114,149.651086},{11.665453,175.451915}}],Line[{{186.603114,149.651086},{186.603114,149.651086}}],Line[{{186.603114,149.651086},{192.848094,70.184583}}],Line[{{186.603114,149.651086},{104.601218,27.829560}}]},{Line[{{-25.597435,59.264034},{104.601218,27.829560}}],Line[{{-25.597435,59.264034},{181.443798,-13.789654}}],Line[{{-25.597435,59.264034},{-25.597435,59.264034}}],Line[{{-25.597435,59.264034},{11.665453,175.451915}}]},{Line[{{181.443798,-13.789654},{104.601218,27.829560}}],Line[{{181.443798,-13.789654},{192.848094,70.184583}}],Line[{{181.443798,-13.789654},{181.443798,-13.789654}}],Line[{{181.443798,-13.789654},{-25.597435,59.264034}}]}}]

==> DATA/SMALL_POLYMINOS/triangle_3.m <==
Graphics[{{Line[{{204.472931,79.458522},{18.970677,170.669303}}],Line[{{204.472931,79.458522},{194.506741,197.864837}}],Line[{{204.472931,79.458522},{204.472931,79.458522}}],Line[{{204.472931,79.458522},{72.754969,16.780105}}],Line[{{204.472931,79.458522},{187.540365,-45.943032}}]},{Line[{{18.970677,170.669303},{-22.783250,45.081603}}],Line[{{18.970677,170.669303},{18.970677,170.669303}}],Line[{{18.970677,170.669303},{204.472931,79.458522}}],Line[{{18.970677,170.669303},{72.754969,16.780105}}],Line[{{18.970677,170.669303},{194.506741,197.864837}}]},{Line[{{72.754969,16.780105},{18.970677,170.669303}}],Line[{{72.754969,16.780105},{204.472931,79.458522}}],Line[{{72.754969,16.780105},{72.754969,16.780105}}],Line[{{72.754969,16.780105},{-22.783250,45.081603}}],Line[{{72.754969,16.780105},{187.540365,-45.943032}}]},{Line[{{194.506741,197.864837},{18.970677,170.669303}}],Line[{{194.506741,197.864837},{194.506741,197.864837}}],Line[{{194.506741,197.864837},{204.472931,79.458522}}]},{Line[{{-22.783250,45.081603},{72.754969,16.780105}}],Line[{{-22.783250,45.081603},{187.540365,-45.943032}}],Line[{{-22.783250,45.081603},{-22.783250,45.081603}}],Line[{{-22.783250,45.081603},{18.970677,170.669303}}]},{Line[{{187.540365,-45.943032},{72.754969,16.780105}}],Line[{{187.540365,-45.943032},{204.472931,79.458522}}],Line[{{187.540365,-45.943032},{187.540365,-45.943032}}],Line[{{187.540365,-45.943032},{-22.783250,45.081603}}]}}]

==> DATA/SMALL_POLYMINOS/triangle_4.m <==
Graphics[{{Line[{{217.712750,81.000684},{20.599417,162.404302}}],Line[{{217.712750,81.000684},{205.708090,220.717601}}],Line[{{217.712750,81.000684},{217.712750,81.000684}}],Line[{{217.712750,81.000684},{65.532924,7.865954}}],Line[{{217.712750,81.000684},{198.101146,-58.496347}}]},{Line[{{20.599417,162.404302},{-64.337847,46.483273}}],Line[{{20.599417,162.404302},{20.599417,162.404302}}],Line[{{20.599417,162.404302},{217.712750,81.000684}}],Line[{{20.599417,162.404302},{65.532924,7.865954}}],Line[{{20.599417,162.404302},{205.708090,220.717601}}]},{Line[{{65.532924,7.865954},{20.599417,162.404302}}],Line[{{65.532924,7.865954},{217.712750,81.000684}}],Line[{{65.532924,7.865954},{65.532924,7.865954}}],Line[{{65.532924,7.865954},{-64.337847,46.483273}}],Line[{{65.532924,7.865954},{198.101146,-58.496347}}]},{Line[{{205.708090,220.717601},{20.599417,162.404302}}],Line[{{205.708090,220.717601},{205.708090,220.717601}}],Line[{{205.708090,220.717601},{217.712750,81.000684}}]},{Line[{{-64.337847,46.483273},{65.532924,7.865954}}],Line[{{-64.337847,46.483273},{198.101146,-58.496347}}],Line[{{-64.337847,46.483273},{-64.337847,46.483273}}],Line[{{-64.337847,46.483273},{20.599417,162.404302}}]},{Line[{{198.101146,-58.496347},{65.532924,7.865954}}],Line[{{198.101146,-58.496347},{217.712750,81.000684}}],Line[{{198.101146,-58.496347},{198.101146,-58.496347}}],Line[{{198.101146,-58.496347},{-64.337847,46.483273}}]}}]

==> DATA/SMALL_POLYMINOS/triangle_5.m <==
Graphics[{{Line[{{217.712750,81.000684},{20.599417,162.404302}}],Line[{{217.712750,81.000684},{205.708090,220.717601}}],Line[{{217.712750,81.000684},{217.712750,81.000684}}],Line[{{217.712750,81.000684},{65.532924,7.865954}}],Line[{{217.712750,81.000684},{198.101146,-58.496347}}]},{Line[{{20.599417,162.404302},{-64.337847,46.483273}}],Line[{{20.599417,162.404302},{20.599417,162.404302}}],Line[{{20.599417,162.404302},{217.712750,81.000684}}],Line[{{20.599417,162.404302},{65.532924,7.865954}}],Line[{{20.599417,162.404302},{205.708090,220.717601}}]},{Line[{{65.532924,7.865954},{20.599417,162.404302}}],Line[{{65.532924,7.865954},{217.712750,81.000684}}],Line[{{65.532924,7.865954},{65.532924,7.865954}}],Line[{{65.532924,7.865954},{-64.337847,46.483273}}],Line[{{65.532924,7.865954},{198.101146,-58.496347}}]},{Line[{{205.708090,220.717601},{20.599417,162.404302}}],Line[{{205.708090,220.717601},{205.708090,220.717601}}],Line[{{205.708090,220.717601},{217.712750,81.000684}}]},{Line[{{-64.337847,46.483273},{65.532924,7.865954}}],Line[{{-64.337847,46.483273},{198.101146,-58.496347}}],Line[{{-64.337847,46.483273},{-64.337847,46.483273}}],Line[{{-64.337847,46.483273},{20.599417,162.404302}}]},{Line[{{198.101146,-58.496347},{65.532924,7.865954}}],Line[{{198.101146,-58.496347},{217.712750,81.000684}}],Line[{{198.101146,-58.496347},{198.101146,-58.496347}}],Line[{{198.101146,-58.496347},{-64.337847,46.483273}}]}}]
